Gravitational Bremsstrahlung in Black-Hole Scattering at $\mathcal{O}(G^3)$: Linear-in-Spin Effects

We compute the far-field time-domain waveform of the gravitational waves produced in the scattering of two spinning massive objects. The results include linear-in-spin ($S$) couplings and first-order gravitational corrections ($G^3$), and are valid for encounters in the weak-field regime. Employing a field-theory framework based on the scattering of massive scalar and vector particles coupled to Einstein-Hilbert gravity, we derive results for leading and the next-to-leading spectral waveforms. We provide analytic expressions for the required scattering data, which include trees, one-loop amplitudes and their cuts. The expressions are extracted from numerical amplitude evaluations with the Caravel program, using analytic reconstruction techniques applied in the classical limit. We confirm a recent prediction for infrared physics of the classical observable, and observe the surprising appearance of a ultraviolet singularity, which drops out in the far-field waveform.

==> anc/loadWaveform.wl <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Definitions:
om1 = -k*u1
om2 = -k*u2
q12 = q1*q1
q22 = q2*q2
y = u1*u2
mb = mb1
QB = mb2/mb1
w[n_]: alphabet letters (definitions in repLetters)
f[n_]: functions basis (definitions in repintegrals)
cN: normalisation factor (definition in replnorm)
{S0,S1,S2,S3}={1,LeviCivitaTensor[q1,q2,u1,S],LeviCivitaTensor[q1,u2,u1,S],LeviCivitaTensor[q2,u2,u1,S]}
eq1 = epsilon*q1
eu2 = epsilon*u2
ep: dimensional regularisation parameter (D = 4-2*ep)
Ds: dimension of tensor algebra (only kept in tree part, at NLO 't Hooft-Veltman Ds=4-2*ep is used )
mu: regularisation scale
muIR: infrared regulator
muUV: ultraviolet regulator
kappa = Sqrt[32*Pi*G]: coupling constant
cut: tags contributions from the cut part of the waveform
*)


{repLetters,repintegrals,repnorm} = {replLetters,replintegrals,replnorm}/.Import[NotebookDirectory[]<>"waveform.m"];


(*Possible options for arguments
calc: "scalar", "vector"
part: "tree", "ir", "uv", "tail", "fin"
*)
mpart[calc_,part_]:=Block[{data,res},
data = Import[NotebookDirectory[]<>"waveform.m"];
res = Coefficient[waveform/.data,TAG[part]];
If[calc=="scalar",
res = Coefficient[res,S0],
If[calc!="vector", Return["unknown calc option: "<>ToString[calc]]]
];
Return[res]
]


waveform = mpart["vector","tree"] + mpart["vector","uv"]+mpart["vector","ir"]+mpart["vector","tail"]+mpart["vector","fin"];


(*reference result for the waveform evaluated at phase-space point pspoint with the following command:*)
pspoint = {mb->3,om1->-2,om2->-3,q12->-4,q22->-4,QB->5,y->6,mu->1,muIR->2,muUV->1,cut->1,Ds->4,cN->1};
referenceresult = 1/ep kappa^5 (-3015.892952533236` eu2^2 S0+27422.792907007984` eu2^2 S1-8396.074749761254` eu2^2 S2+eq1 eu2 (243782.46907387057` S0+17164.795896660376` S1+38280.523723377104` S2-437.60403016284` S3)-588.0502528324764` eu2^2 S3)+kappa^3 (4780.7733050847455` eq1 eu2 S0+2737.1822033898306` eu2^2 S0-755.385063559322` eq1 eu2 S1+301.34745762711856` eu2^2 S1+1127.9936440677966` eq1 eu2 S2+394.2457627118644` eu2^2 S2+82.58739406779661` eq1 eu2 S3+12.870762711864408` eu2^2 S3)+kappa^5 ((-498561.173388313`+ 288297.57310220826` I) eq1 eu2 S0+(30252.393920170653` +127120.98931801031` I) eu2^2 S0-(45539.26110940015` +34078.239927490096` I) eq1 eu2 S1-(55298.2559523639` -20819.664318443043` I) eu2^2 S1-(74200.84554185986` -67215.6465342975` I) eq1 eu2 S2+(25324.254972835068` +17581.37642411734` I) eu2^2 S2-(2970.477185758963` -3684.1117754378356` I) eq1 eu2 S3+(3693.6478656938466` +669.4795765701281` I) eu2^2 S3);
Collect[waveform/.repLetters/.repintegrals/.pspoint//N//Simplify//Chop,{ep,kappa}];
%-referenceresult//Simplify//Chop


(*reference result for physical phase-space point*)
pspointphys = {om1->-0.9459631746786509`,om2->-1.0641124558397732`,q12->-29.150671145793844`,q22->-23.039619097771656`,eq1->2.9710168010693696` +0.7291933202675253` I,eq2->-2.9710168010693696`- 0.7291933202675253` I,eu1->0.`,eu2->-0.12216961849962905`,S1->0.` -0.834286707435051` I,S2->0.`,S3->0.`,y->1.02020202020202`,QB->1.`,mb->1.`,S0->0.`};
referenceresultphys = (-0.016186403297069066`- 0.007888697259951376` I) kappa^3+((5.664770370213849` -4.33215183915319` I)-(0.5130048826054426` -0.32796086089809035` I)/ep) kappa^5;
(waveform/.repLetters/.repintegrals/.pspointphys/.{muIR->1,muUV->1,mu->1,Ds->4,cN->1,cut->1}//N//Simplify)
%-referenceresultphys//Chop


==> anc/waveform.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{waveform -> 
  (cN*kappa^5*((eu2*mb^5*QB^2*(om1 + om2*QB)*
        (eu2*(32*om1^7*om2^2*(om2^2 - q12)*S0 + om2^3*q12*(q12 - q22)^2*
            (-2*om2*S1 + (q12 - q22)*(S2 + S3))*(-1 + 2*y^2) - 
           16*om1^6*om2*(2*om2^3*S1 - 2*om2*q12*S1 + 4*om2^4*S0*y + 
             q12*q22*(S2 + 2*S0*y) - om2^2*(q22*(S2 + 4*S0*y) + q12*
                (S2 + 6*S0*y))) + 4*om1^5*(8*om2^6*S0 + 16*om2^5*S1*y + 
             4*om2*q12*q22*S1*y - 4*om2^3*(5*q12 + 3*q22)*S1*y + 
             q12*(q12 - q22)*q22*(2*S2*y + S0*(-1 + 2*y^2)) - 
             4*om2^4*(2*q22*(S0 + S2*y + 4*S0*y^2) + q12*(S0 + 2*S2*y + 
                 6*S0*y^2)) + om2^2*(3*q22^2*(-S0 + 2*S2*y + 4*S0*y^2) + 2*
                q12^2*(-3*S0 + 3*S2*y + 5*S0*y^2) + q12*q22*(5*S0 + 12*S2*y + 
                 18*S0*y^2))) - 4*om1^4*om2*(8*om2^5*S1 - 
             4*om2^3*S1*(q12 + q22 + 4*q12*y^2 + 6*q22*y^2) - 
             4*om2^4*(q12*(S2 + 2*S0*y) + q22*(S2 + 8*S0*y)) + 
             2*om2*S1*(2*q12^2*(-1 + y^2) + q22^2*(-1 + 3*y^2) + q12*q22*
                (2 + 3*y^2)) + (q12 - q22)*q22*(q22*(-S2 - 3*S0*y + 
                 3*S2*y^2 + 4*S0*y^3) + q12*(S2 - S0*y + 5*S2*y^2 + 
                 4*S0*y^3)) + 2*om2^2*(2*q12^2*y*(-2*S0 + 2*S2*y + 
                 3*S0*y^2) + q12*q22*(2*S2 - S3 + 7*S0*y + 6*S2*y^2 + 
                 6*S0*y^3) + q22^2*(S2 + S0*y + 6*S2*y^2 + 12*S0*y^3))) - 
           om1*om2^2*q12*(q12 - q22)*(16*om2^3*S1*y + 4*om2*q22*S1*y^3 + 
             4*om2^2*q22*(S0 + 2*S3*y - 2*S0*y^2) + q12^2*(S0 - S2*y + S3*
                y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4) + 
             q22^2*(S0 - S2*y + S3*y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4) - 
             2*q12*(2*om2*y*(2*om2*(S2 + S3) + S1*y^2) + q22*(S0 - S2*y + 
                 S3*y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4))) - 
           2*om1^2*om2*(8*om2^5*(q12 - q22)*S1 - 4*om2^4*(q12*q22*S3 + q12^2*
                (S2 + S3) - q22^2*(S2 + 4*S0*y)) - 4*om2^3*S1*
              (q22^2*(1 - 4*y^2) + q12^2*(2 + y^2) - q12*q22*(2 + y^2)) + 
             om2*(q12 - q22)^2*S1*(-4*q22*y^2*(-1 + y^2) + q12*
                (-1 + 2*y^2)) - (q12 - q22)^3*q22*y*(-1 + y^2)*
              (2*S2*y + S0*(-1 + 2*y^2)) + om2^2*(q12 - q22)*
              (q12*q22*(S2 - S3 + 2*S0*y + 2*S2*y^2 - 4*S3*y^2) + q12^2*
                (3*S3 - 2*S0*y + 4*S0*y^3 + S2*(3 + 2*y^2)) + 2*q22^2*
                (-4*S0*y + 6*S0*y^3 + S2*(-1 + 4*y^2)))) + 
           om1^3*(-32*om2^6*q22*S0 - 16*om2^5*(q12 + 5*q22)*S1*y - 
             4*om2*(q12 - q22)^2*q22*S1*y*(-1 + y^2) - (q12 - q22)^3*q22*
              (-1 + y^2)*(2*S2*y + S0*(-1 + 2*y^2)) + 8*om2^3*S1*y*
              (4*q12*q22 + q12^2*(-3 + 2*y^2) + q22^2*(-1 + 6*y^2)) - 
             4*om2^4*(q12^2*(S0 - 2*S2*y) + q12*q22*(S0 + 4*(-2*S2 + S3)*y - 
                 14*S0*y^2) + 2*q22^2*(S0 - 5*S2*y - 13*S0*y^2)) - 
             4*om2^2*(q12 - q22)*(q22^2*(S0 + S2*y + 4*S0*y^2 - 6*S2*y^3 - 
                 8*S0*y^4) - q12*q22*(S0 + S2*y - S3*y - S0*y^2 + 4*S2*y^3 + 
                 2*S0*y^4) + q12^2*(S2*y*(-3 + 2*y^2) + S0*(2 - 5*y^2 + 
                   2*y^4))))) - 2*eq1*om2*(om2^3*q12*(q12 - q22)*
            (2*om2*S1 - (q12 - q22)*(S2 + S3))*(-1 + 2*y^2) + 
           8*om1^6*om2*(4*om2^2*S0*y - q12*(S2 + 4*S0*y)) + 
           4*om1^4*om2*(8*om2^4*S0*y - om2*S1*(3*q12 - 2*q22 + 12*q12*y^2 + 8*
                q22*y^2) + 4*om2^3*(S1 + 2*S1*y^2) + q12*q22*(S2 - S3 + 8*S2*
                y^2 + 4*S0*y^3) + q12^2*(-S2 - 4*S0*y + 4*S2*y^2 + 6*S0*
                y^3) + q22^2*(-S2 - 4*S0*y + 4*S2*y^2 + 6*S0*y^3) - 
             2*om2^2*(q12 + q22)*(S2 + 2*S2*y^2 + S0*y*(5 + 6*y^2))) - 
           8*om1^5*(4*om2^3*S1*y - 3*om2*q12*S1*y + 2*om2^4*(S0 + 2*S0*y^2) + 
             q12*q22*(2*S2*y + S0*(-1 + 2*y^2)) - om2^2*(2*q22*S2*y + q22*S0*
                (-1 + 6*y^2) + 2*q12*(S0 + S2*y + 4*S0*y^2))) + 
           2*om1*om2^2*q12*(8*om2^3*S1*y + om2*q22*S1*y*(-1 + 4*y^2) + 
             4*om2^2*q22*(S0 + 2*S3*y - 2*S0*y^2) + q12^2*(S0 - S2*y + S3*
                y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4) + 
             q22^2*(S0 - S2*y + S3*y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4) - 
             q12*(2*q22*(S0 - S2*y + S3*y - 3*S0*y^2 + 2*S2*y^3 + 2*S0*y^4) + 
               om2*y*(4*om2*(S2 + S3) + S1*(-1 + 4*y^2)))) + 
           om1^2*om2*(16*om2^5*S1 - 4*om2^3*S1*(3*q12 - 2*q22 + 8*q12*y^2 + 8*
                q22*y^2) - 8*om2^4*(q12*(S2 + S3) + q22*(S2 + 4*S0*y)) + 
             2*om2*S1*(4*q22^2*y^2*(-1 + y^2) + q12*q22*(1 + 4*y^2 - 8*y^4) + 
               q12^2*(-1 + 4*y^4)) - (q12 - q22)^2*(q12*(S3 + 2*S0*y - 
                 6*S0*y^3 + 4*S0*y^5 + S2*(1 - 2*y^2)^2) + 2*q22*y*(-1 + y^2)*
                (2*S2*y + S0*(-1 + 2*y^2))) + 4*om2^2*
              (-(q12*q22*(S2 + 3*S3 - 4*S2*y^2 + 4*S3*y^2 - 4*S0*y^3)) + 
               q12^2*(S2 + 2*S3 - 4*S0*y + 4*S2*y^2 + 6*S0*y^3) + q22^2*
                (-4*S0*y + 6*S0*y^3 + S2*(-1 + 4*y^2)))) - 
           2*om1^3*(16*om2^5*S1*y - 8*om2^3*S1*y*(q22 + 2*q22*y^2 + 2*q12*
                (1 + y^2)) - (q12 - q22)^2*q22*(-1 + y^2)*(2*S2*y + S0*
                (-1 + 2*y^2)) + om2*(q12 - q22)*S1*y*(-4*q22*(-1 + y^2) + q12*
                (-3 + 4*y^2)) - 4*om2^4*(2*q12*S2*y + q12*S0*(-1 + 6*y^2) + 2*
                q22*(S0 + S2*y + 4*S0*y^2)) + 2*om2^2*(2*q12*q22*
                (S0 - 2*S3*y - S0*y^2 + 4*S2*y^3 + 2*S0*y^4) + q12^2*
                (2*S2*(y + 2*y^3) + S0*(-3 + y^2 + 6*y^4)) + q22^2*
                (2*S2*(y + 2*y^3) + S0*(-3 + y^2 + 6*y^4))))))*
        (2*(-1 + y^2)*(f[10] + ep*f[22]) + y*(-3 + 2*y^2)*(f[13] + ep*f[23]))*
        TAG["ir"])/(ep*om1*om2^2*q12*q22*(-1 + y)*(1 + y)*
        (om1^2 + om2^2 - 2*om1*om2*y)*(4*om1^2*(om2^2 - q12) + 
         4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + 
         q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
      (S0*((-2*eu2*mb^5*QB^2*(om1 + om2*QB)*(-4*eq1*om2*(4*om1^3*om2*y + 
               om2^2*q12*(-1 + 2*y^2) + om1*om2*y*(4*om2^2 - (q12 + q22)*
                  (-1 + 2*y^2)) - om1^2*(q22 - 2*q22*y^2 + om2^2*
                  (2 + 4*y^2))) + eu2*(8*om1^4*om2^2 + 8*om1^3*om2*
                (-2*om2^2 + q22)*y - om2^2*q12*(q12 - q22)*(-1 + 2*y^2) + 2*
                om1*om2*q22*y*(4*om2^2 + (q12 - q22)*(-1 + 2*y^2)) + om1^2*
                (8*om2^4 - (q12 - q22)*q22*(-1 + 2*y^2) - 4*om2^2*
                  (-q12 + 2*q12*y^2 + 4*q22*y^2))))*f[19])/
           (om2^2*q12*q22*(om1^2 + om2^2 - 2*om1*om2*y)) - 
          (eu2*mb^5*QB^2*(om1 + om2*QB)*y*(-3 + 2*y^2)*
            (-4*eq1*om2*(4*om1^3*om2*y + om2^2*q12*(-1 + 2*y^2) + om1*om2*y*
                (4*om2^2 - (q12 + q22)*(-1 + 2*y^2)) - om1^2*(q22 - 
                 2*q22*y^2 + om2^2*(2 + 4*y^2))) + eu2*(8*om1^4*om2^2 + 8*
                om1^3*om2*(-2*om2^2 + q22)*y - om2^2*q12*(q12 - q22)*
                (-1 + 2*y^2) + 2*om1*om2*q22*y*(4*om2^2 + (q12 - q22)*
                  (-1 + 2*y^2)) + om1^2*(8*om2^4 - (q12 - q22)*q22*
                  (-1 + 2*y^2) - 4*om2^2*(-q12 + 2*q12*y^2 + 4*q22*y^2))))*
            f[20])/(om2^2*q12*q22*(-1 + y)*(1 + y)*(om1^2 + om2^2 - 
             2*om1*om2*y)) - (2*eu2^2*mb^5*QB^2*(om1 + om2*QB)*
            (om1^2 + om2^2 + om1*om2*y)*(1 - 2*y^2)^2*f[21])/
           (om1*om2^3*(-1 + y)*(1 + y))) + 
        S3*((-2*eu2*mb^5*QB^2*(om1 + om2*QB)*(eu2*(8*om1^4*om2*q22 - 4*om1^3*
                (4*om2^2 + q12 - q22)*q22*y + om1*(q12 - q22)^2*(8*om2^2 - 
                 q12 + q22)*y + om2*(q12 - q22)^3*(-1 + 2*y^2) + 2*om1^2*om2*
                (4*om2^2*(q12 + q22) - (q12 - q22)*(3*q12 - q22*(1 + 
                     4*y^2)))) + 2*eq1*(4*om1^4*q22 + 2*om1*om2*
                (4*om2^2*(q12 - 2*q22) - (q12 - q22)^2)*y - 16*om1^3*om2*q22*
                y + om2^2*(q12 - q22)^2*(-1 + 2*y^2) + om1^2*(8*om2^4 + 
                 (q12 - q22)^2 + om2^2*(-8*q12 + 4*q22*(3 + 4*y^2)))))*f[19])/
           (om1*q22*(om1^2 + om2^2 - 2*om1*om2*y)*(4*om1^2*(om2^2 - q12) + 
             4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
             2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2)))) - 
          (eu2*mb^5*QB^2*(om1 + om2*QB)*y*(-3 + 2*y^2)*
            (eu2*(8*om1^4*om2*q22 - 4*om1^3*(4*om2^2 + q12 - q22)*q22*y + om1*
                (q12 - q22)^2*(8*om2^2 - q12 + q22)*y + om2*(q12 - q22)^3*
                (-1 + 2*y^2) + 2*om1^2*om2*(4*om2^2*(q12 + q22) - 
                 (q12 - q22)*(3*q12 - q22*(1 + 4*y^2)))) + 
             2*eq1*(4*om1^4*q22 + 2*om1*om2*(4*om2^2*(q12 - 2*q22) - 
                 (q12 - q22)^2)*y - 16*om1^3*om2*q22*y + om2^2*(q12 - q22)^2*
                (-1 + 2*y^2) + om1^2*(8*om2^4 + (q12 - q22)^2 + 
                 om2^2*(-8*q12 + 4*q22*(3 + 4*y^2)))))*f[20])/
           (om1*q22*(-1 + y)*(1 + y)*(om1^2 + om2^2 - 2*om1*om2*y)*
            (4*om1^2*(om2^2 - q12) + 4*om1*om2*(q12 + q22)*y + 
             q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + 
             q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
          (2*eu2*mb^5*QB^2*(eq1*om2*(-2*om2^3*(q12 - q22)*QB*(1 - 2*y^2)^2 + 
               32*om1^4*om2*y*(-1 + y^2) + 2*om1*om2^2*(q12 - q22)*
                (1 + QB*y - 2*y^2)*(-1 + 2*y^2) + 2*om1^3*(4*(q12 - q22)*
                  (-1 + y^2) + om2^2*(6 + 16*y^2 - 24*y^4 + QB*y*(-13 + 
                     12*y^2))) + om1^2*om2*(2*om2^2*QB*(7 + 8*y^2 - 16*y^4) - 
                 (q12 - q22)*(QB*(9 - 13*y^2 + 4*y^4) + 2*y*(3 - 8*y^2 + 
                     4*y^4)))) + eu2*(8*om1^5*(om2^2 - q12) - om2^3*
                (q12 - q22)^2*QB*(1 - 2*y^2)^2 + 8*om1^4*om2*(q22*y - 
                 q12*(QB + y) + om2^2*(QB - 2*y + 4*y^3)) - om1*om2^2*
                (-1 + 2*y^2)*(q12*q22*(2 - 4*y^2) + q12^2*(-1 + 2*y^2) + 
                 q22*(8*om2^2*QB*y + q22*(-1 + 2*y^2))) + 2*om1^3*
                ((q12 - q22)^2*(-1 + y^2) + om2^4*QB*(-4*y + 8*y^3) + 
                 om2^2*(4*q22*y*(QB - y + 2*y^3) + q12*(2 - 5*QB*y + 4*y^2 + 
                     4*QB*y^3))) + om1^2*om2*(2*(q12 - q22)^2*QB*(-1 + y^2) + 
                 om2^2*(q12*QB*(5 + 8*y^2 - 8*y^4) + q22*(QB + 16*y - 
                     8*QB*y^2 - 32*y^3 + 8*QB*y^4)))))*f[21])/
           (om1^2*om2^2*(-1 + y)*(1 + y)*(4*om1^2*(om2^2 - q12) + 
             4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
             2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2))))) + 
        S2*((2*eu2*mb^5*QB^2*(om1 + om2*QB)*((2*eu2*(om2^3 + om1^3*y - 
                om1*om2^2*y - 2*om1^2*om2*y^2))/om2^2 - 
             (2*om1^2*(4*eq1*om2*y*(-om1 + om2*y) + eu2*(om1 - 2*om2*y)*
                 (2*om1*om2 + q22*y)))/(om2^2*q12) - 
             (2*(eu2*(2*om1^2*om2 + om2*q12 - 4*om1^3*y - om1*q12*y) + 
                2*eq1*(om2^2 - 2*om1*om2*y + 2*om1^2*y^2)))/q22 - 
             ((8*om1^4 + 4*om1^2*q12 + q12^2)*(2*eq1*(om1^2 + om2^2 - 
                  2*om1*om2*y) + eu2*(2*om1^2*om2 + om2*q12 - om1*q12*y)))/
              (q22*(4*om1^2*(om2^2 - q12) + 4*om1*om2*(q12 + q22)*y + 
                q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + 
                  q22*(-1 + y^2)))) - (4*om1^2*(2*om2^2 + q22)*(
                2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + eu2*(2*om1^2*om2 - 
                  om2*q22 + om1*q22*y)))/(q12*(4*om1^2*(om2^2 - q12) + 
                4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 2*q12*q22*
                 (-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
             (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(4*om1^2 - 8*om2^2 + 
                 2*q12 - q22 + 8*om1*om2*y) + eu2*(16*om1^4*om2 + 
                 om2*(3*q12^2 - 8*om2^2*(q12 - q22) - 3*q12*q22 + q22^2) - 
                 8*om1^5*y + 8*om1^3*(3*om2^2 - q12 + q22)*y + 
                 om1*(-3*q12^2 + 16*om2^2*(q12 - q22) + 3*q12*q22 - q22^2)*
                  y - 2*om1^2*om2*(12*om2^2 - 6*q12 + 5*q22 + 4*q12*y^2 - 
                   4*q22*y^2)))/(4*om1^2*(om2^2 - q12) + 4*om1*om2*
                (q12 + q22)*y + q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + q22*
                (-4*om2^2 + q22*(-1 + y^2))))*f[19])/
           (om1*(om1^2 + om2^2 - 2*om1*om2*y)) - 
          (eu2*mb^5*QB^2*(om1 + om2*QB)*y*(-3 + 2*y^2)*
            (2*eq1*om2*(8*om1^6*om2*q12 - 16*om1^5*(-(q12*q22) + 
                 om2^2*(q12 + q22))*y + om2^3*q12*(q12 - q22)^2*
                (-1 + 2*y^2) + 2*om1*om2^2*q12*y*(4*om2^2*q12 - (q12 - q22)^2*
                  (-1 + 2*y^2)) + 4*om1^4*om2*(q12^2*(1 - 4*y^2) + 
                 q22^2*(1 - 4*y^2) + 2*om2^2*(q12 + q22)*(1 + 2*y^2) - 
                 q12*(q22 + 8*q22*y^2)) + 4*om1^3*y*(-4*om2^4*(q12 + q22) - 
                 (q12 - q22)^2*q22*(-1 + y^2) + 2*om2^2*(4*q12*q22*y^2 + 
                   q12^2*(1 + 2*y^2) + q22^2*(1 + 2*y^2))) + om1^2*om2*
                (8*om2^4*(q12 + q22) + (q12 - q22)^2*(q12*(1 - 2*y^2)^2 + 
                   4*q22*y^2*(-1 + y^2)) - 4*om2^2*(q12*q22*(-1 + 4*y^2) + 
                   q22^2*(-1 + 4*y^2) + q12^2*(1 + 4*y^2)))) + 
             eu2*(16*om1^6*(-(om2*q12*q22) + om2^3*(q12 + q22)) - 8*om1^5*
                (q12*q22*(-q12 + q22) + 4*om2^4*(q12 + q22) - 3*om2^2*
                  (q12 + q22)^2)*y + om2^3*q12*(q12 - q22)^3*(-1 + 2*y^2) + 
               om1*om2^2*q12*(q12 - q22)*y*(8*om2^2*q12 - (q12 - q22)^2*
                  (-1 + 2*y^2)) + 2*om1^2*om2*(q12 - q22)*
                (4*om2^4*(q12 + q22) + 2*(q12 - q22)^2*q22*y^2*(-1 + y^2) - 
                 om2^2*(q12^2*(3 + 2*y^2) + 2*q22^2*(-1 + 4*y^2) + 
                   q12*(q22 + 2*q22*y^2))) + 4*om1^4*om2*
                (4*om2^4*(q12 + q22) - (q12 - q22)*q22*(q12 + 5*q12*y^2 + 
                   q22*(-1 + 3*y^2)) - 2*om2^2*(4*q12^2*y^2 + q22^2*
                    (1 + 6*y^2) + 2*q12*(q22 + 3*q22*y^2))) + 2*om1^3*y*
                (4*om2^4*(q12^2 + 4*q12*q22 + 5*q22^2) - (q12 - q22)^3*q22*
                  (-1 + y^2) - 2*om2^2*(q12 - q22)*(q22^2*(1 - 6*y^2) + 
                   q12^2*(-3 + 2*y^2) - q12*(q22 + 4*q22*y^2)))))*f[20])/
           (om1*om2^2*q12*q22*(-1 + y)*(1 + y)*(om1^2 + om2^2 - 2*om1*om2*y)*
            (4*om1^2*(om2^2 - q12) + 4*om1*om2*(q12 + q22)*y + 
             q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + 
             q22*(-4*om2^2 + q22*(-1 + y^2)))) - 
          (eu2*mb^5*QB^2*(2*eq1*om2^2*(2*om2^3*(q12 - q22)*QB*(1 - 2*y^2)^2 - 
               2*om1*om2^2*(q12 - q22)*(1 + QB*y - 2*y^2)*(-1 + 2*y^2) + 16*
                om1^5*(1 + y^2 - 2*y^4) - 2*om1^4*om2*(8*y*(1 + y^2 - 
                   2*y^4) + QB*(-7 - 10*y^2 + 16*y^4)) + om1^2*om2*
                (4*om2^2*QB*(1 - 2*y^2)^2 - (q12 - q22)*(2*y*(1 - 2*y^2)^2 + 
                   QB*(-7 + 3*y^2 + 4*y^4))) + 2*om1^3*((q12 - q22)*
                  (-1 + y^2)*(-4 - 4*y^2 + 8*y^4 + QB*y*(-1 + 4*y^2)) + 
                 om2^2*(2*(1 - 2*y^2)^2 + QB*y*(-5 - 12*y^2 + 16*y^4)))) + 
             eu2*(2*om2^4*(q12 - q22)^2*QB*(1 - 2*y^2)^2 + 16*om1^6*
                (om2^2 - q12)*y*(-1 + 2*y^2) + 2*om1*om2^3*(q12 - q22)^2*
                (-1 + 2*y^2)*(-1 + 2*y^2 + 2*QB*y*(-1 + y^2)) + om1^2*om2^2*
                QB*((q12 - q22)^2*(3 + 5*y^2 - 16*y^4 + 8*y^6) + 
                 8*om2^2*(-2*q22 + q12*(1 - 2*y^2)^2)) + 4*om1^5*om2*
                (-4*q22*y^2 + 8*q22*y^4 + q12*(4 + 5*QB*y + 4*y^2 - 
                   12*QB*y^3 - 8*y^4) + om2^2*(4 + QB*y*(-5 + 12*y^2))) + 
               om1^3*om2*((q12 - q22)^2*(-1 + y^2)*(-4 - 8*y^2 + 16*y^4 + 
                   QB*y*(-5 + 12*y^2)) + 2*om2^2*(-8*q22 + 4*q12*(1 - 2*y^2)^
                     2 + q22*QB*y*(9 - 24*y^2 + 8*y^4) + q12*QB*y*
                    (7 - 24*y^2 + 24*y^4))) + 4*om1^4*(4*om2^4*QB + 
                 (q12 - q22)^2*y*(1 - 3*y^2 + 2*y^4) + om2^2*
                  (q22*y*(4 - 12*y^2 + 8*y^4 + QB*y*(-5 + 12*y^2)) + 
                   q12*(-4*y^3 + 8*y^5 + QB*(3 + 5*y^2 - 4*y^4))))))*f[21])/
           (om1^2*om2^3*(-1 + y)*(1 + y)*(4*om1^2*(om2^2 - q12) + 
             4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
             2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2))))) + 
        S1*((4*eu2*mb^5*QB^2*(om1 + om2*QB)*(2*eq1*om2*(-4*om1^5*
                (4*om2^2 - 3*q12)*y + om2^3*q12*(q12 - q22)*(-1 + 2*y^2) + 
               om1*om2^2*q12*y*(8*om2^2 - (q12 - q22)*(-1 + 4*y^2)) + 2*om1^4*
                om2*(2*q22 - 8*q22*y^2 - 3*q12*(1 + 4*y^2) + om2^2*
                  (4 + 8*y^2)) + om1^2*om2*(8*om2^4 + 4*q22^2*y^2*
                  (-1 + y^2) - 2*om2^2*(3*q12 - 2*q22 + 8*q12*y^2 + 
                   8*q22*y^2) + q12*q22*(1 + 4*y^2 - 8*y^4) + q12^2*
                  (-1 + 4*y^4)) + om1^3*y*(-16*om2^4 + 8*om2^2*(q22 + 
                   2*q22*y^2 + 2*q12*(1 + y^2)) - (q12 - q22)*
                  (-4*q22*(-1 + y^2) + q12*(-3 + 4*y^2)))) + 
             eu2*(16*om1^6*(om2^3 - om2*q12) - 8*om1^5*(4*om2^4 + q12*q22 - 
                 om2^2*(5*q12 + 3*q22))*y + om2^3*q12*(q12 - q22)^2*
                (-1 + 2*y^2) + 2*om1*om2^2*q12*(q12 - q22)*y*(4*om2^2 + 
                 (-q12 + q22)*y^2) + 4*om1^4*om2*(4*om2^4 + 2*q12^2*
                  (-1 + y^2) + q22^2*(-1 + 3*y^2) + q12*q22*(2 + 3*y^2) - 
                 2*om2^2*(q12 + q22 + 4*q12*y^2 + 6*q22*y^2)) + om1^2*om2*
                (8*om2^4*(q12 - q22) - 4*om2^2*(q22^2*(1 - 4*y^2) + 
                   q12^2*(2 + y^2) - q12*q22*(2 + y^2)) + (q12 - q22)^2*
                  (-4*q22*y^2*(-1 + y^2) + q12*(-1 + 2*y^2))) + 2*om1^3*y*
                (4*om2^4*(q12 + 5*q22) + (q12 - q22)^2*q22*(-1 + y^2) - 
                 2*om2^2*(4*q12*q22 + q12^2*(-3 + 2*y^2) + q22^2*(-1 + 
                     6*y^2)))))*f[19])/(om1*om2*q12*q22*(om1^2 + om2^2 - 
             2*om1*om2*y)*(4*om1^2*(om2^2 - q12) + 4*om1*om2*(q12 + q22)*y + 
             q12^2*(-1 + y^2) - 2*q12*q22*(-1 + y^2) + 
             q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
          (2*eu2*mb^5*QB^2*(om1 + om2*QB)*y*(-3 + 2*y^2)*
            (2*eq1*om2*(-4*om1^5*(4*om2^2 - 3*q12)*y + om2^3*q12*(q12 - q22)*
                (-1 + 2*y^2) + om1*om2^2*q12*y*(8*om2^2 - (q12 - q22)*
                  (-1 + 4*y^2)) + 2*om1^4*om2*(2*q22 - 8*q22*y^2 - 
                 3*q12*(1 + 4*y^2) + om2^2*(4 + 8*y^2)) + om1^2*om2*
                (8*om2^4 + 4*q22^2*y^2*(-1 + y^2) - 2*om2^2*(3*q12 - 2*q22 + 
                   8*q12*y^2 + 8*q22*y^2) + q12*q22*(1 + 4*y^2 - 8*y^4) + 
                 q12^2*(-1 + 4*y^4)) + om1^3*y*(-16*om2^4 + 8*om2^2*
                  (q22 + 2*q22*y^2 + 2*q12*(1 + y^2)) - (q12 - q22)*
                  (-4*q22*(-1 + y^2) + q12*(-3 + 4*y^2)))) + 
             eu2*(16*om1^6*(om2^3 - om2*q12) - 8*om1^5*(4*om2^4 + q12*q22 - 
                 om2^2*(5*q12 + 3*q22))*y + om2^3*q12*(q12 - q22)^2*
                (-1 + 2*y^2) + 2*om1*om2^2*q12*(q12 - q22)*y*(4*om2^2 + 
                 (-q12 + q22)*y^2) + 4*om1^4*om2*(4*om2^4 + 2*q12^2*
                  (-1 + y^2) + q22^2*(-1 + 3*y^2) + q12*q22*(2 + 3*y^2) - 
                 2*om2^2*(q12 + q22 + 4*q12*y^2 + 6*q22*y^2)) + om1^2*om2*
                (8*om2^4*(q12 - q22) - 4*om2^2*(q22^2*(1 - 4*y^2) + 
                   q12^2*(2 + y^2) - q12*q22*(2 + y^2)) + (q12 - q22)^2*
                  (-4*q22*y^2*(-1 + y^2) + q12*(-1 + 2*y^2))) + 2*om1^3*y*
                (4*om2^4*(q12 + 5*q22) + (q12 - q22)^2*q22*(-1 + y^2) - 
                 2*om2^2*(4*q12*q22 + q12^2*(-3 + 2*y^2) + q22^2*(-1 + 
                     6*y^2)))))*f[20])/(om1*om2*q12*q22*(-1 + y)*(1 + y)*
            (om1^2 + om2^2 - 2*om1*om2*y)*(4*om1^2*(om2^2 - q12) + 
             4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
             2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
          (eu2*mb^5*QB^2*(4*eq1*om2*(2*om2^4*QB*(1 - 2*y^2)^2 - 2*om1*om2^3*
                (-1 + 2*y^2)*(1 - 2*y^2 + 2*QB*y^3) + 8*om1^4*(y - 3*y^3 + 
                 2*y^5) + 2*om1^3*om2*(1 - 8*y^2 + 16*y^4 - 8*y^6 + 
                 QB*y*(3 - 11*y^2 + 8*y^4)) - om1^2*(q12*(-1 + y^2)^2*
                  (-4*y + 8*y^3 + QB*(-1 + 4*y^2)) - q22*(-1 + y^2)^2*
                  (-4*y + 8*y^3 + QB*(-1 + 4*y^2)) + 2*om2^2*y*
                  (2*(1 - 2*y^2)^2 + QB*y*(3 - 12*y^2 + 8*y^4)))) + 
             eu2*(4*om2^4*(q12 - q22)*QB*(1 - 2*y^2)^2 - 4*om1*om2^3*
                (q12 - q22)*(1 + QB*y - 2*y^2)*(-1 + 2*y^2) + 4*om1^3*om2*
                ((q12 - q22)*QB*y*(1 - 5*y^2 + 4*y^4) + 2*om2^2*(-1 + 2*y^2)*
                  (-1 + 2*y^2 + 2*QB*y*(-1 + y^2))) + 4*om1^4*(-1 + y^2)*
                (om2^2*(QB - 4*y - 4*QB*y^2 + 8*y^3) + q12*(-4*y + 8*y^3 + 
                   QB*(-1 + 4*y^2))) + om1^2*(8*om2^4*QB*(1 - 2*y^2)^2 - 
                 (q12 - q22)^2*(-1 + y^2)^2*(-4*y + 8*y^3 + QB*(-1 + 
                     4*y^2)) - 4*om2^2*(-(q22*y*(-1 + 2*y^2)*(3 - 2*y^2 + 
                      2*QB*y*(-1 + y^2))) + q12*(y*(1 - 2*y^2)^2 + 
                     QB*(1 - 3*y^2 - 2*y^4 + 4*y^6))))))*f[21])/
           (om1^2*om2^2*(-1 + y)*(1 + y)*(4*om1^2*(om2^2 - q12) + 
             4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
             2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2))))))*
       TAG["tail"] + (eu2*mb^5*QB^2*
        (-2*eq1*om2^2*(2*om2^3*QB*(2*om2*S1 - (q12 - q22)*(S2 + S3))*
            (1 - 2*y^2)^2 + 16*om1^5*S2*(-1 - y^2 + 2*y^4) - 
           2*om1*om2^2*(-1 + 2*y^2)*(-((q12 - q22)*(S2 + S3)*(1 + QB*y - 
                2*y^2)) + 2*om2*S1*(1 - 2*y^2 + 2*QB*y^3)) + 
           2*om1^4*(-8*om2*y*(-1 + y^2)*(S2 - 2*S3 + 2*S2*y^2) + 
             8*S1*y*(1 - 3*y^2 + 2*y^4) + om2*QB*S2*(-7 - 10*y^2 + 16*y^4)) - 
           2*om1^3*(-2*om2*S1*(1 - 8*y^2 + 16*y^4 - 8*y^6 + QB*y*
                (3 - 11*y^2 + 8*y^4)) + (q12 - q22)*(-1 + y^2)*
              (-4*S3 + S2*(-4 - QB*y - 4*y^2 + 4*QB*y^3 + 8*y^4)) + 
             om2^2*(2*S2*(1 - 2*y^2)^2 + QB*S2*y*(-5 - 12*y^2 + 16*y^4) + S3*
                (-6 + 13*QB*y - 16*y^2 - 12*QB*y^3 + 24*y^4))) - 
           om1^2*(-(q22*QB*(-1 + y^2)*(om2*S3*(-9 + 4*y^2) - om2*S2*
                 (7 + 4*y^2) + 2*S1*(1 - 5*y^2 + 4*y^4))) + 
             4*om2^2*S1*y*(2*(1 - 2*y^2)^2 + QB*y*(3 - 12*y^2 + 8*y^4)) + 
             2*om2^3*QB*(2*S2*(1 - 2*y^2)^2 + S3*(-7 - 8*y^2 + 16*y^4)) - 
             2*q22*y*(-1 + 2*y^2)*(4*S1*(-1 + y^2)^2 + om2*(S2 - 2*S2*y^2 + 
                 S3*(-3 + 2*y^2))) + q12*(QB*(-1 + y^2)*
                (om2*S3*(-9 + 4*y^2) - om2*S2*(7 + 4*y^2) + 2*S1*(1 - 5*y^2 + 
                   4*y^4)) + 2*y*(-1 + 2*y^2)*(4*S1*(-1 + y^2)^2 + 
                 om2*(S2 - 2*S2*y^2 + S3*(-3 + 2*y^2)))))) + 
         eu2*(-2*om2^4*(q12 - q22)*QB*(2*om2*S1 - (q12 - q22)*(S2 + S3))*
            (1 - 2*y^2)^2 + 8*om1^6*(om2^2 - q12)*(-1 + 2*y^2)*
            (2*S2*y + S0*(-1 + 2*y^2)) + 4*om1^5*om2*
            (2*q22*y*(-1 + 2*y^2)*(2*S2*y + S0*(-1 + 2*y^2)) + 
             om2^2*(4*S2 - 4*S3 + 2*S0*y - 8*S0*y^3 + 8*S0*y^5 + 2*QB*S0*
                (1 - 2*y^2)^2 + QB*S2*y*(-5 + 12*y^2)) + 
             q12*(4*S3 + QB*S2*y*(5 - 12*y^2) - 2*QB*S0*(1 - 2*y^2)^2 + 4*S2*
                (1 + y^2 - 2*y^4))) - 2*om1*om2^3*(-1 + 2*y^2)*
            (q12^2*(-((S2 + S3)*(-1 + 2*y^2)) - QB*(-1 + y^2)*(-S0 + 2*S2*y + 
                 2*S0*y^2)) + q22*(2*om2*S1*(1 + QB*y - 2*y^2) - q22*
                (S2 + S3)*(-1 + 2*y^2) - 4*om2^2*QB*(S0 + 2*S3*y - 
                 2*S0*y^2) - q22*QB*(-1 + y^2)*(2*S2*y + S0*(-1 + 2*y^2))) + 
             2*q12*(-(om2*S1*(1 + QB*y - 2*y^2)) + q22*(S2 + S3)*
                (-1 + 2*y^2) + q22*QB*(-1 + y^2)*(2*S2*y + 
                 S0*(-1 + 2*y^2)))) + om1^3*om2*(-4*om2*(q12 - q22)*QB*S1*y*
              (1 - 5*y^2 + 4*y^4) - 8*om2^3*S1*(-1 + 2*y^2)*(-1 + 2*y^2 + 2*
                QB*y*(-1 + y^2)) + 8*om2^4*QB*(-1 + 2*y^2)*(-2*S3*y + S0*
                (-1 + 2*y^2)) + (q12 - q22)^2*(-1 + y^2)*(-4*S3 + 2*S0*y - 8*
                S0*y^3 + 8*S0*y^5 + 2*QB*S0*(1 - 2*y^2)^2 + QB*S2*y*
                (-5 + 12*y^2) + 4*S2*(-1 - 2*y^2 + 4*y^4)) + 
             2*om2^2*(-8*q22*(S2 + S3*y^2*(-1 + 2*y^2)) + 4*q12*
                (S2*(1 - 2*y^2)^2 + S0*y*(1 - 2*y^2)^2 - S3*(1 + 2*y^2)) + 
               q22*QB*(-8*S3*y + 4*S0*(1 - 2*y^2)^2*(-1 + y^2) + 
                 S2*y*(9 - 24*y^2 + 8*y^4)) + q12*QB*(2*S3*y*(5 - 4*y^2) + 
                 4*S0*(1 - 2*y^2)^2*(-1 + y^2) + S2*y*(7 - 24*y^2 + 
                   24*y^4)))) - om1^2*om2*(8*om2^4*QB*S1*(1 - 2*y^2)^2 - 
             (q12 - q22)^2*S1*(-1 + y^2)^2*(-4*y + 8*y^3 + QB*(-1 + 4*y^2)) - 
             om2*(q12 - q22)^2*(-1 + y^2)*(-4*QB*S3 + 2*S0*(1 + QB*y)*
                (1 - 2*y^2)^2 + QB*S2*(-3 - 8*y^2 + 8*y^4)) + 
             2*om2^3*(q12*QB*(-4*S2*(1 - 2*y^2)^2 - 4*S0*y*(1 - 2*y^2)^2 + 
                 S3*(5 + 8*y^2 - 8*y^4)) + q22*(16*S3*y*(1 - 2*y^2) + 
                 4*S0*(1 - 2*y^2)^2 + QB*(8*S2 + S3 - 8*S3*y^2 + 
                   8*S3*y^4))) - 4*om2^2*S1*(-(q22*y*(-1 + 2*y^2)*
                 (3 - 2*y^2 + 2*QB*y*(-1 + y^2))) + q12*(y*(1 - 2*y^2)^2 + 
                 QB*(1 - 3*y^2 - 2*y^4 + 4*y^6)))) + 
           2*om1^4*(-2*om2^3*S1*(-1 + y^2)*(QB - 4*y - 4*QB*y^2 + 8*y^3) + 
             4*om2^4*(2*QB*(S2 - S3) + 4*S3*y - 8*S3*y^3 + S0*(1 + QB*y)*
                (1 - 2*y^2)^2) + (q12 - q22)^2*(1 - 3*y^2 + 2*y^4)*
              (2*S2*y + S0*(-1 + 2*y^2)) - 2*om2*q12*S1*(-1 + y^2)*
              (-4*y + 8*y^3 + QB*(-1 + 4*y^2)) + 2*om2^2*
              (q12*(4*QB*S3 + 4*S3*y + 2*S0*(1 - 2*y^2)^2*(-1 + y^2) + 
                 4*S2*y^3*(-1 + 2*y^2) + QB*S2*(3 + 5*y^2 - 4*y^4)) + q22*
                (-4*S3*y + 2*S0*(1 - 2*y^2)^2*(-1 + QB*y + y^2) + 
                 S2*y*(4 - 12*y^2 + 8*y^4 + QB*y*(-5 + 12*y^2)))))))*
        (f[13] + ep*f[24])*TAG["uv"])/(ep*om1^2*om2^3*(-1 + y)*(1 + y)*
        (4*om1^2*(om2^2 - q12) + 4*om1*om2*(q12 + q22)*y + q12^2*(-1 + y^2) - 
         2*q12*q22*(-1 + y^2) + q22*(-4*om2^2 + q22*(-1 + y^2)))) + 
      TAG["fin"]*((2*eu2^2*mb^5*om2*QB^2*S3*(om1^2 + om1*om2*(3*QB + 2*y) - 
           2*om2^2*(2 + 3*QB*y))*f[5])/w[9]^2 - 
        (4*eu2^2*mb^5*om2*QB^2*(om1 + om2*QB)*S3*(om1^2 - 4*om2^2 + 
           2*om1*om2*y)*f[18])/(w[1]*w[9]^2) + 
        (eu2^2*mb^5*QB^2*S2*(om1*om2^4*(7*QB - 2*y) - om1^5*(3*QB + 8*y) - 
           om2^5*(7 + 10*QB*y) + om1^4*om2*(-3 + 12*QB*y - 4*y^2) - 
           om1^3*om2^2*(3*QB - 2*y)*(-1 + 4*y^2) + om1^2*om2^3*
            (1 + 2*QB*(y + 4*y^3)))*f[5])/(w[2]^2*w[9]^2) - 
        (eu2^2*mb^5*QB^2*S0*(-(om1*om2^4*(3 + QB*y - 6*y^2)) + 
           om1^5*(-8 + 3*QB*y + 8*y^2) + om2^5*(QB - y - 2*QB*y^2) + 
           om1^3*om2^2*(-9 + 6*y^2 - 8*y^4 + 3*QB*y*(-3 + 4*y^2)) + 
           om1^4*om2*(y + 4*y^3 - 2*QB*(-5 + 6*y^2)) + om1^2*om2^3*
            (y + QB*(9 + 2*y^2 - 8*y^4)))*f[5])/(w[2]^2*w[9]^2) - 
        (2*eu2^2*mb^5*QB^2*S0*(om1^5*(8 + 3*QB*y - 8*y^2) - 
           om1*om2^4*(-3 + QB*y + 6*y^2) + om2^5*(y + QB*(3 - 6*y^2)) - 
           om1^4*om2*(y + 4*y^3 + 8*QB*(-1 + y^2)) + om1^3*om2^2*
            (9 - 6*y^2 + 8*y^4 - QB*(y + 4*y^3)) + om1^2*om2^3*
            (-y + QB*(9 - 6*y^2 + 8*y^4)))*f[18])/(w[2]^2*w[9]^2) + 
        (2*eu2^2*mb^5*QB^2*S2*(7*om2^6*QB - om1^2*om2^4*(QB - 2*y) + 
           om1^6*(-3*QB + 8*y) + om1*om2^5*(7 + 2*QB*y) + 
           om1^5*om2*(3 + 8*QB*y + 4*y^2) - om1^3*om2^3*(1 - 2*QB*y + 
             8*QB*y^3) + om1^4*om2^2*(2*y - 8*y^3 + QB*(3 + 4*y^2)))*f[18])/
         (w[1]*w[2]^2*w[9]^2) + (2*eu2*mb^5*om1*om2*QB^3*S0*
          (om1^2 + om2^2 - 2*om1*om2*y)*(4*eq1*om2*(om1 - om2*y)*
            (-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 2*om2*y*(4*om2^2 + q22 - 2*
                q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 2*q22*y^2)))*f[5])/
         (w[2]^2*w[3]*w[9]^2) + (4*eu2*mb^5*om1*om2*QB^3*S2*
          (4*eq1*om2*y*(om1^3 - 3*om1^2*om2*y - om2^3*y + 
             om1*om2^2*(1 + 2*y^2)) - eu2*(2*om1^4*om2 + 
             om1^3*(-8*om2^2 + q22)*y - 2*om2^3*q22*y^2 + om1*om2^2*y*
              (-4*om2^2 + q22 + 4*q22*y^2) + om1^2*(-4*om2*q22*y^2 + om2^3*
                (-2 + 8*y^2))))*f[5])/(w[2]^2*w[3]*w[9]^2) + 
        (8*eu2^2*mb^5*om1*om2*QB^3*S1*y*(om1^3 - 4*om1^2*om2*y - 2*om2^3*y + 
           om1*om2^2*(1 + 4*y^2))*f[5])/(w[2]*w[3]*w[9]^2) + 
        (8*eu2*mb^5*om2^2*QB^3*S3*(eu2*q12*(-om1 + om2*y) + 
           eq1*om2*(-3*om1 + 2*om2*y))*f[5])/(w[4]*w[9]^2) + 
        (2*eu2*mb^5*om2^3*QB^3*S0*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + 2*y^2)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*f[5])/
         (w[2]^2*w[4]*w[9]^2) - (4*eu2*mb^5*om2^3*QB^3*S2*
          (2*eq1*(-4*om2^3*y + 2*om1^3*y^2 + 3*om1*om2^2*(1 + 2*y^2) - 
             2*om1^2*om2*y*(1 + 2*y^2)) + eu2*(-4*om1^4*y - 3*om2^2*q12*y - 
             om1^2*(8*om2^2 + q12)*y + 2*om1^3*om2*(3 + 4*y^2) + 
             2*om1*om2*(om2^2 + q12 + q12*y^2)))*f[5])/(w[2]^2*w[4]*w[9]^2) + 
        (8*eu2^2*mb^5*om2^2*QB^3*S1*(om1^3 - 3*om1^2*om2*y - 3*om2^3*y + 
           2*om1*om2^2*(2 + y^2))*f[5])/(w[2]*w[4]*w[9]^2) - 
        (16*eu2*mb^5*om1*om2^3*QB^3*S0*(om1^2 + om2^2 - 2*om1*om2*y)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[5])/
         (w[2]^2*w[3]*w[4]*w[9]^2) + (16*eu2*mb^5*om2^2*QB^3*S1*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y)^2 + 
           eq1*(-2*om1^4*y - 4*om2^4*y - 2*om1^2*om2^2*y*(3 + 2*y^2) + 
             2*om1*om2^3*(1 + 3*y^2) + om1^3*(om2 + 6*om2*y^2)))*f[5])/
         (w[2]*w[3]*w[4]*w[9]^2) + (eu2^2*mb^5*QB^2*S3*
          (om1^3*(-10 + 3*QB*y + 18*y^2) - 2*om1^2*om2*(-4*QB + 7*y + 
             7*QB*y^2 + 2*y^3) - 2*om1*om2^2*(4 - 10*y^2 + 4*y^4 + 
             QB*y*(-13 + 6*y^2)) + om2^3*(y*(-13 + 8*y^2) + 
             QB*(2 - 32*y^2 + 24*y^4)))*f[8])/(w[5]*w[6]*w[9]^2) + 
        (eu2^2*mb^5*QB^2*S3*(om1^5*(10 + 3*QB*y - 18*y^2) + 
           2*om2^5*QB*(-1 + y^2) + 2*om1^4*om2*(5*QB + 7*y - 9*QB*y^2 + 
             2*y^3) + om1*om2^4*(-2 + 13*QB*y + 2*y^2 - 8*QB*y^3) + 
           2*om1^3*om2^2*(4 - 10*y^2 + 4*y^4 + QB*y*(7 + 2*y^2)) + 
           om1^2*om2^3*(13*y - 8*y^3 + 4*QB*(2 - 5*y^2 + 2*y^4)))*f[14])/
         (2*w[1]^2*w[5]*w[6]*w[9]^2) + (eu2^2*mb^5*QB^2*S2*
          (2*om2^5*QB*(-1 + y^2) - 2*om1*om2^4*(1 - y^2 + QB*y*(-2 + y^2)) + 
           om1^3*om2^2*(8 + 12*y^2 - 12*y^4 + 3*QB*y*(-5 + 2*y^2)) - 
           2*om1^2*om2^3*(y*(-2 + y^2) + QB*(-4 - 6*y^2 + 6*y^4)) + 
           2*om1^5*(7 + 3*y^2 - 14*y^4 + 8*y^6 + QB*(-7*y + 9*y^3 - 4*y^5)) + 
           om1^4*om2*(3*y*(-5 + 2*y^2) + 2*QB*(7 + 3*y^2 - 14*y^4 + 8*y^6)))*
          f[14])/(2*w[1]^2*w[5]*w[6]*w[9]^2) + 
        (eu2^2*mb^5*QB^2*S0*(3*om2^4*QB*(-1 + y^2)^2 + om1^2*om2^2*
            (-8*y + 21*y^3 - 10*y^5 + QB*(12 - 15*y^2 + y^4)) + 
           om1*om2^3*(3*(-1 + y^2)^2 + QB*(-8*y + 21*y^3 - 10*y^5)) + 
           om1^4*(QB*(6 - 13*y^2 + 11*y^4 - 4*y^6) + y*(-4 + 19*y^2 - 18*
                y^4 + 8*y^6)) + om1^3*om2*(12 - 15*y^2 + y^4 + 
             QB*y*(-4 + 19*y^2 - 18*y^4 + 8*y^6)))*f[14])/
         (w[1]*w[5]*w[6]*w[9]^2) + (eu2^2*mb^5*QB^2*S0*(om1^6*(-1 + y^2)^2 + 
           om1^5*om2*(QB*(-1 + y^2)^2 + y*(-5 + 2*y^2)) + 
           om1^4*om2^2*(-6 + y^2 + 21*y^4 - 12*y^6 + QB*y*(-5 + 2*y^2)) + 
           om1*om2^5*(-(QB*(12 - 15*y^2 + y^4)) + y*(5 - 13*y^2 + 6*y^4)) + 
           om2^6*(-3*(-1 + y^2)^2 + QB*y*(5 - 13*y^2 + 6*y^4)) + 
           om1^3*om2^3*(QB*(-6 + y^2 + 21*y^4 - 12*y^6) + 
             y*(4 - 7*y^2 - 14*y^4 + 8*y^6)) + om1^2*om2^4*
            (-12 + 15*y^2 - y^4 + QB*y*(4 - 7*y^2 - 14*y^4 + 8*y^6)))*f[15])/
         (w[2]^3*w[5]*w[6]*w[9]^2) + (eu2^2*mb^5*QB^2*S2*
          (om1^6*y*(-3 + 2*y^2) + om1^5*om2*(-8 - 3*QB*y + 4*y^2 + 
             2*QB*y^3) + om1*om2^5*(-2 + 3*QB*y + 12*y^2 + 10*QB*y^3 - 
             12*y^4) - 2*om2^6*(QB + 6*y - 6*QB*y^2 - 5*y^3 + 6*QB*y^4) + 
           2*om1^4*om2^2*(7*y + 15*y^3 - 12*y^5 + 2*QB*(-2 + y^2)) - 
           2*om1^3*om2^3*(6 + 5*y^2 + 10*y^4 - 8*y^6 + 
             QB*y*(-7 - 15*y^2 + 12*y^4)) + om1^2*om2^4*(y*(3 + 10*y^2) + 
             2*QB*(-6 - 5*y^2 - 10*y^4 + 8*y^6)))*f[15])/
         (2*w[2]^3*w[5]*w[6]*w[9]^2) + (eu2*mb^5*QB^2*S2*
          (-2*eq1*om2*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + 2*y^2)*
            (om2^4*QB*(1 - 2*y^2) - om1^2*om2^2*QB*(1 - 2*y^2)^2 + 
             4*om1^4*y*(-1 + y^2) - 4*om1^3*om2*y^2*(-1 + y^2) + 
             2*om1*om2^3*QB*y*(-1 + 2*y^2)) + eu2*(4*om1^8*y*(-3 + 4*y^2) + 
             om2^6*QB*(-8*om2^2 + (2*q12 - q22)*(1 - 2*y^2)^2) + 
             2*om1^7*om2*(-7 + 14*y^2 - 16*y^4 + 4*QB*y*(-1 + y^2)) + 
             om1*om2^5*(-3*(2*q12 - q22)*QB*y*(1 - 2*y^2)^2 + om2^2*
                (-8 + 26*QB*y + 4*QB*y^3)) + om1^6*(-2*(q12 - 2*q22)*y*
                (1 - 3*y^2 + 2*y^4) + om2^2*(-11*QB + 38*y + 36*QB*y^2 + 
                 40*y^3 - 24*QB*y^4 - 40*y^5)) + om1^2*om2^4*((2*q12 - q22)*
                QB*(1 - 2*y^2)^2*(1 + 2*y^2) + 2*om2^2*(y*(19 + 2*y^2) + 
                 QB*(-10 + 7*y^2 - 12*y^4))) + om1^5*om2*(8*(q12 - 2*q22)*y^2*
                (1 - 3*y^2 + 2*y^4) + 2*om2^2*(-14 - 29*y^2 - 28*y^4 + 
                 40*y^6 + QB*y*(9 - 20*y^2 + 4*y^4))) + om1^3*om2^3*
              (y*(-1 + 2*y^2)*(q12*QB*(2 - 4*y^2) + 4*q12*y*(-1 + y^2) + 
                 q22*(-QB + 8*y + 2*QB*y^2 - 8*y^3)) + om2^2*(-38 - 62*y^2 + 
                 6*QB*y*(5 - 12*y^2 + 4*y^4))) + om1^4*om2^2*
              (-2*(q12 - 2*q22)*y*(1 + y^2 - 10*y^4 + 8*y^6) + om2^2*
                (2*y*(40 + 36*y^2 - 28*y^4) + QB*(-7 + 46*y^2 - 8*y^4 + 
                   16*y^6)))))*f[13])/(w[1]^2*w[2]^3*w[5]*w[6]*w[9]^2) + 
        (eu2*mb^5*QB^2*S0*(-4*eq1*om2*(om1^2 + om2^2 - 2*om1*om2*y)*
            (om1^3 + om2^3*QB - om1^2*om2*y - om1*om2^2*QB*y)*(1 - 2*y^2)^2*
            (-1 + y^2) + eu2*(8*om1^7*(-1 + y^2)*(-1 + 2*y^2) - 
             4*om1^6*om2*(-QB + 8*y + 2*QB*y^2 - 16*y^3 + 10*y^5) + 
             om2^5*QB*(-1 + 2*y^2)*(12*om2^2*(-1 + y^2) + (-2*q12 + q22)*
                (1 - 3*y^2 + 2*y^4)) + om1^2*om2^3*((-2*q12*QB + q22*QB + 
                 2*q12*y - 4*q22*y)*(1 - 2*y^2)^2*(-1 + y^2) + 2*om2^2*
                (7*QB - 11*y - 5*QB*y^2 + 24*y^3 - 40*QB*y^4 - 8*y^5 + 
                 44*QB*y^6)) + om1^5*(-((q12 - 2*q22)*(-1 + y^2)*(-1 + 2*y^2)^
                  2) + om2^2*(2 - 6*y^2 + 24*y^4 - 8*y^6 + 8*QB*y*
                  (-3 + 3*y^2 + y^4))) + om1*om2^4*(2*(2*q12 - q22)*QB*y*
                (1 - 2*y^2)^2*(-1 + y^2) + om2^2*(8 - 20*y^2 + 8*y^4 - 
                 2*QB*y*(23 - 68*y^2 + 48*y^4))) + om1^3*om2^2*
              (-((q12 - 2*q22)*(-1 + 2*y^2)^2*(-1 - 3*y^2 + 4*y^4)) + 2*om2^2*
                (3 - 11*y^2 + 16*y^4 - 12*y^6 + QB*y*(-25 + 54*y^2 - 44*y^4 + 
                   8*y^6))) - 2*om1^4*om2*(-2*(q12 - 2*q22)*y*(1 - 2*y^2)^2*
                (-1 + y^2) + om2^2*(y*(13 - 26*y^2 + 44*y^4 - 24*y^6) + 
                 QB*(-1 - 3*y^2 - 4*y^4 + 12*y^6)))))*f[13])/
         (w[1]*w[2]^3*w[5]*w[6]*w[9]^2) - (eu2^2*mb^5*om2*QB^2*S3*
          (3*om1^4*y + om1^3*om2*(8 + 3*QB*y - 14*y^2) - 2*om1^2*om2^2*
            (-4*QB - 13*y + 7*QB*y^2 + 6*y^3) + 2*om1*om2^3*
            (1 + 13*QB*y - 16*y^2 - 6*QB*y^3 + 12*y^4) + 
           om2^4*(21*y - 16*y^3 + QB*(2 - 32*y^2 + 24*y^4)))*f[15])/
         (2*w[2]^2*w[5]*w[6]*w[9]^2) + (eu2^2*mb^5*QB^2*S1*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-2*om2^4*QB*(1 - 2*y^2)^2 + 
           4*om1*om2^3*QB*y^3*(-1 + 2*y^2) - 2*om1^2*om2^2*
            (-QB - 6*y + 2*QB*y^2 + 14*y^3 - 8*y^5) + om1^4*(-1 + y^2)*
            (8*y*(-1 + y^2) + QB*(-4 + 8*y^2)) - 2*om1^3*om2*y*(-1 + y^2)*
            (8*y*(-1 + y^2) + QB*(-4 + 8*y^2)))*f[13])/(w[1]^2*w[2]^2*w[5]*
          w[6]*w[9]^2) + (eu2*mb^5*QB^2*S3*(2*eq1*om2^2*QB*(-1 + 2*y^2)*
            (om1^4 - 4*om1^3*om2*y + 6*om1^2*om2^2*y^2 - 4*om1*om2^3*y^3 + 
             om2^4*(-1 + 2*y^2)) + eu2*(2*om1^7*(-5 + 3*y^2) + 
             2*om1^6*om2*(-5*QB + 19*y + 7*QB*y^2 - 6*y^3) - 
             2*om1^5*om2^2*(8 - 21*QB*y + 13*y^2 + 34*QB*y^3 + 12*y^4) + 
             om2^5*QB*(-8*om2^2 + (2*q12 - q22)*(1 - 2*y^2)^2) + 
             om1*(om2^6*(-8 + 46*QB*y - 20*QB*y^3) - om2^4*(2*q12 - q22)*QB*y*
                (1 - 6*y^2 + 8*y^4)) + om1^4*om2^3*(4*y*(15 + y^2 + 12*y^4) + 
               QB*(-3 - 22*y^2 + 104*y^4)) + om1^2*(om2^3*(2*q12 - q22)*QB*
                (1 - 6*y^2 + 8*y^4) + om2^5*(-17*QB + 38*y - 52*QB*y^2 + 
                 12*y^3 + 64*QB*y^4)) + om1^3*(-(om2^2*(2*q12 - q22)*QB*y*
                 (-1 + 2*y^2)) - 2*om2^4*(15 + 20*y^2 + 24*y^4 + 
                 QB*y*(-31 + 38*y^2 + 24*y^4)))))*f[13])/
         (w[1]^2*w[2]^2*w[5]*w[6]*w[9]^2) - (2*eu2^2*mb^5*QB^2*S0*
          (om1^4*(6 - 13*y^2 + 11*y^4 - 4*y^6 + QB*y*(-5 + 2*y^2)) + 
           om2^4*(3*(-1 + y^2)^2 + QB*y*(5 - 13*y^2 + 6*y^4)) - 
           om1*om2^3*(QB*(12 - 15*y^2 + y^4) + y*(8 - 21*y^2 + 10*y^4)) + 
           om1^3*om2*(QB*(-6 + y^2 + 21*y^4 - 12*y^6) + 
             y*(-4 + 19*y^2 - 18*y^4 + 8*y^6)) + om1^2*om2^2*
            (12 - 15*y^2 + y^4 + QB*y*(4 - 7*y^2 - 14*y^4 + 8*y^6)))*f[8])/
         (w[2]*w[5]*w[6]*w[9]^2) - (eu2^2*mb^5*QB^2*S2*
          (-2*om2^4*(QB - 2*y - 6*QB*y^2 + y^3 + 6*QB*y^4) + 
           2*om1^4*(-7*y + 9*y^3 - 4*y^5 + 2*QB*(-2 + y^2)) + 
           om1*om2^3*(8 + 12*y^2 - 12*y^4 + QB*y*(3 + 10*y^2)) + 
           2*om1^3*om2*(7 + 3*y^2 - 14*y^4 + 8*y^6 + QB*(7*y + 15*y^3 - 12*
                y^5)) + om1^2*om2^2*(3*y*(-5 + 2*y^2) + 
             2*QB*(-6 - 5*y^2 - 10*y^4 + 8*y^6)))*f[8])/
         (w[2]*w[5]*w[6]*w[9]^2) - (8*eu2^2*mb^5*om1*QB^3*S1*y^2*(-3 + 2*y^2)*
          (om1^3 - 4*om1^2*om2*y - 2*om2^3*y + om1*om2^2*(1 + 4*y^2))*f[8])/
         (w[3]*w[5]*w[6]*w[9]^2) - (eu2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S0*y*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 2*y^2)*
          (4*eq1*om2*(-om1 + om2*y)*(-1 + 2*y^2) + 
           eu2*(8*om1^2*om2*y + 2*om2*y*(4*om2^2 + q22 - 2*q22*y^2) - 
             om1*(q22 + 16*om2^2*y^2 - 2*q22*y^2)))*f[15])/
         (w[2]^3*w[3]*w[5]*w[6]*w[9]^2) - (2*eu2*mb^5*om1*om2*QB^2*
          (om1 + om2*QB)*S2*(-4*eq1*om2*y^2*(-3 + 2*y^2)*
            (om1^3 - 3*om1^2*om2*y - om2^3*y + om1*om2^2*(1 + 2*y^2)) + 
           eu2*(2*om1^4*om2*y*(-3 + 2*y^2) - 2*om2^3*y*(2*om2^2 + q22*y^2*
                (-3 + 2*y^2)) - om1*om2^2*(q22*y^2*(3 + 10*y^2 - 8*y^4) + 
               om2^2*(6 - 24*y^2 + 8*y^4)) + 2*om1^2*om2*y*(6*q22*y^2 - 4*q22*
                y^4 + om2^2*(-3 - 14*y^2 + 8*y^4)) + 
             om1^3*(q22*y^2*(-3 + 2*y^2) - 2*om2^2*(1 - 14*y^2 + 8*y^4))))*
          f[15])/(w[2]^3*w[3]*w[5]*w[6]*w[9]^2) - 
        (2*eu2*mb^5*om1^3*QB^2*S2*(-4*eq1*om2*(om1^2 + om2^2 - 2*om1*om2*y)*
            (om2*q22*y^2*(-1 + 3*y^2 - 2*y^4) + om1^2*om2*(1 - 5*y^2 + 4*
                y^4) + om2^3*(1 - 2*y^2 + 3*QB*y^3 - 4*QB*y^5) + 
             om1*y*(om2^2*(-2 - 3*QB*y + 7*y^2 + 4*QB*y^3 - 4*y^4) + q22*
                (1 - 3*y^2 + 2*y^4))) + eu2*(2*om1^5*om2^2*y*(-3 + 4*y^2) + 
             om1^4*(2*om2^3*(-5 - 3*QB*y + 12*y^2 + 4*QB*y^3 - 16*y^4) + om2*
                q22*(2 - 9*y^2 + 8*y^4)) - 2*(om2^7*(6 + 4*QB*y + 4*y^2) + 
               om2^3*q22^2*y^2*(1 - 3*y^2 + 2*y^4) + om2^5*q22*(-1 + 2*y^2 - 
                 3*QB*y^3 + 4*QB*y^5)) + om1*(om2^6*(6*QB + 44*y + 
                 36*QB*y^2 + 24*y^3 - 16*QB*y^4) + om2^4*q22*y*
                (-10 - 3*QB*y + 30*y^2 - 8*QB*y^3 - 16*y^4 + 16*QB*y^5) + 
               om2^2*q22^2*y*(1 + y^2 - 10*y^4 + 8*y^6)) + 
             om1^3*(q22^2*y*(1 - 3*y^2 + 2*y^4) + 2*om2^4*(QB + 17*y + 
                 16*QB*y^2 - 4*y^3 - 16*QB*y^4 + 16*y^5) + om2^2*q22*y*
                (-10 + 40*y^2 - 32*y^4 + QB*y*(-3 + 4*y^2))) + 
             om1^2*(-4*om2*q22^2*y^2*(1 - 3*y^2 + 2*y^4) + om2^3*q22*
                (4 - y^2 + 12*QB*y^3 - 36*y^4 - 16*QB*y^5 + 32*y^6) + 2*om2^5*
                (-25 - 18*y^2 - 16*y^4 + QB*y*(-9 - 16*y^2 + 16*y^4)))))*
          f[13])/(w[1]^2*w[2]^3*w[3]*w[5]*w[6]*w[9]^2) + 
        (eu2*mb^5*om1^2*QB^2*S0*(om1^2 + om2^2 - 2*om1*om2*y)*
          (-4*eq1*om2*(-1 + y^2)*(4*om1^2*om2*y*(1 - 4*y^2) - 
             om1*q22*(1 - 2*y^2)^2 + om2*q22*y*(1 - 2*y^2)^2 + 
             om2^3*y*(4 - 8*y^2 + 8*QB*y^3) - 2*om1*om2^2*(1 + 4*QB*y^3 - 8*
                y^4)) - eu2*(8*om1^3*om2^2*(1 - 6*y^2 + 6*y^4) + 
             2*om2*y*(-(q22^2*(1 - 2*y^2)^2*(-1 + y^2)) + 4*om2^4*QB*y*
                (-3 + 4*y^2) - 4*om2^2*q22*(-1 + y^2)*(1 - 2*y^2 + 
                 2*QB*y^3)) - 8*om1^2*om2*y*(q22*(-1 + 4*y^2 - 3*y^4) + om2^2*
                (2 + 3*QB*y - 12*y^2 - 4*QB*y^3 + 12*y^4)) + 
             om1*(q22^2*(1 - 2*y^2)^2*(-1 + y^2) - 8*om2^2*q22*y^2*(-1 + y^2)*
                (-2 - QB*y + 6*y^2) - 8*om2^4*(-1 + 6*y^2 - 6*QB*y^3 - 
                 6*y^4 + 8*QB*y^5))))*f[13])/(w[1]*w[2]^3*w[3]*w[5]*w[6]*
          w[9]^2) + (4*eu2^2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S1*y^2*
          (-3 + 2*y^2)*(om1^3 - 4*om1^2*om2*y - 2*om2^3*y + 
           om1*om2^2*(1 + 4*y^2))*f[15])/(w[2]^2*w[3]*w[5]*w[6]*w[9]^2) + 
        (4*eu2*mb^5*om1^3*QB^2*S1*(om1^2 + om2^2 - 2*om1*om2*y)*
          (4*eq1*om2*y*(-om1 + om2*y)*(1 - 3*y^2 + 2*y^4) + 
           eu2*(om1*q22*y*(1 - 3*y^2 + 2*y^4) - 2*om2*q22*y^2*
              (1 - 3*y^2 + 2*y^4) + om1^2*om2*(2 - 9*y^2 + 8*y^4) + 
             2*om2^3*(1 - 2*y^2 + 3*QB*y^3 - 4*QB*y^5) + om1*om2^2*y*
              (-6 + 22*y^2 - 16*y^4 + QB*y*(-3 + 4*y^2))))*f[13])/
         (w[1]^2*w[2]^2*w[3]*w[5]*w[6]*w[9]^2) - 
        (2*eu2*mb^5*om1*QB^3*S0*y*(om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 2*y^2)*
          (4*eq1*om2*(om1 - om2*y)*(-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 
             2*om2*y*(4*om2^2 + q22 - 2*q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 
               2*q22*y^2)))*f[8])/(w[2]*w[3]*w[5]*w[6]*w[9]^2) - 
        (4*eu2*mb^5*om1*QB^3*S2*(4*eq1*om2*y^2*(-3 + 2*y^2)*
            (om1^3 - 3*om1^2*om2*y - om2^3*y + om1*om2^2*(1 + 2*y^2)) + 
           eu2*(4*om2^5*y + 2*om2^3*q22*y^3*(-3 + 2*y^2) + 
             om1^4*om2*(6*y - 4*y^3) + 2*om1^2*om2*y*(2*q22*y^2*
                (-3 + 2*y^2) + om2^2*(3 + 14*y^2 - 8*y^4)) + 
             om1*om2^2*(q22*y^2*(3 + 10*y^2 - 8*y^4) + om2^2*(6 - 24*y^2 + 
                 8*y^4)) + om1^3*(q22*y^2*(3 - 2*y^2) + 2*om2^2*(1 - 14*y^2 + 
                 8*y^4))))*f[8])/(w[2]*w[3]*w[5]*w[6]*w[9]^2) - 
        (8*eu2^2*mb^5*QB^2*S1*(2*om1^4*y*(-1 + y^2) + 2*om2^4*y*(-1 + y^2) + 
           om1^3*om2*(2 + 5*y^2 - 6*y^4) + om1*om2^3*(2 + 5*y^2 - 6*y^4) + 
           2*om1^2*om2^2*y*(-3 + y^2 + 2*y^4))*f[8])/(w[4]*w[5]*w[6]*
          w[9]^2) + (2*eu2*mb^5*QB^2*S3*
          (4*eq1*(om1^4*y + om1^3*om2*(2 - 4*y^2) + 2*om2^4*y*(-1 + y^2) + 
             3*om1^2*om2^2*y*(-1 + 2*y^2) + 2*om1*om2^3*(1 + y^2 - 2*y^4)) + 
           eu2*(-8*om1^5 + 28*om1^4*om2*y + 4*om2^3*q12*y*(-1 + y^2) + 
             om1^3*(q12 - 2*q12*y^2 - 12*om2^2*(3 + 2*y^2)) + 
             2*om1^2*om2*y*(14*om2^2 + q12*(-3 + 4*y^2)) + 
             om1*om2^2*(-8*om2^2 + q12*(3 + 6*y^2 - 8*y^4))))*f[8])/
         (w[4]*w[5]*w[6]*w[9]^2) + (4*eu2^2*mb^5*om1*QB^2*(om1 + om2*QB)*S1*
          (2*om1^4*y*(-1 + y^2) + 2*om2^4*y*(-1 + y^2) + 
           om1^3*om2*(2 + 5*y^2 - 6*y^4) + om1*om2^3*(2 + 5*y^2 - 6*y^4) + 
           2*om1^2*om2^2*y*(-3 + y^2 + 2*y^4))*f[14])/(w[1]^2*w[4]*w[5]*w[6]*
          w[9]^2) + (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S2*
          (-4*eq1*(2*om2^4*y*(-1 + y^2) + 2*om1*om2^3*(1 + 4*y^2 - 4*y^4) + 
             3*om1^2*om2^2*y*(-1 - 4*y^2 + 4*y^4) + om1^4*(y - 6*y^3 + 4*
                y^5) + 2*om1^3*om2*(1 + y^2 + 4*y^4 - 4*y^6)) + 
           eu2*(4*om1^5*(1 - 2*y^2)^2 - 4*om2^3*q12*y*(-1 + y^2) - 
             8*om1^4*om2*y*(2 - 3*y^2 + 4*y^4) + om1^3*(8*om2^2*(3 + 4*y^4) + 
               q12*(-1 - 4*y^2 + 4*y^4)) + om1*om2^2*(8*om2^2 + 3*q12*
                (-1 - 4*y^2 + 4*y^4)) - 2*om1^2*om2*y*(4*om2^2*(3 + y^2) + 
               q12*(-3 - 2*y^2 + 4*y^4))))*f[14])/(w[1]^2*w[4]*w[5]*w[6]*
          w[9]^2) + (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S3*
          (-4*eq1*(om1^4*y + om1^3*om2*(2 - 4*y^2) + 2*om2^4*y*(-1 + y^2) + 
             3*om1^2*om2^2*y*(-1 + 2*y^2) + 2*om1*om2^3*(1 + y^2 - 2*y^4)) + 
           eu2*(8*om1^5 - 28*om1^4*om2*y - 4*om2^3*q12*y*(-1 + y^2) + 
             om1^3*(q12*(-1 + 2*y^2) + 12*om2^2*(3 + 2*y^2)) - 
             2*om1^2*om2*y*(14*om2^2 + q12*(-3 + 4*y^2)) + 
             om1*om2^2*(8*om2^2 + q12*(-3 - 6*y^2 + 8*y^4))))*f[14])/
         (w[1]^2*w[4]*w[5]*w[6]*w[9]^2) + (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*
          S0*y*(om1^2 + om2^2 - 2*om1*om2*y)*(3 - 8*y^2 + 4*y^4)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*f[14])/
         (w[1]*w[4]*w[5]*w[6]*w[9]^2) + (eu2*mb^5*om2^3*QB^2*S2*
          (-2*eq1*(om2^4*q12*QB*(1 - 2*y^2)^2 + 4*om1^6*(QB + 2*QB*y^2 - 2*
                y^3 + 4*y^5) + 4*om1*om2^3*QB*y*(-(q12*(1 - 2*y^2)^2) + 2*
                om2^2*(-1 + y^2)) + 2*om1^5*om2*(-16*y^6 + 4*QB*y*
                (-3 - 5*y^2 + 2*y^4)) + 2*om1^3*(-2*om2*q12*QB*y^3*
                (1 - 2*y^2)^2 + om2^3*(-16*y^4 + 8*QB*y*(-3 - 4*y^2 + 
                   3*y^4))) + om1^2*(6*om2^2*q12*QB*y^2*(1 - 2*y^2)^2 - 4*
                om2^4*(-2*y^3 + QB*(-5 - 10*y^2 + 8*y^4))) + 
             om1^4*(q12*QB*(-1 + 2*y^2)^3 + om2^2*(48*y^5 - 8*QB*
                  (-5 - 8*y^2 - 4*y^4 + 4*y^6)))) + 
           eu2*(-(om2^3*q12^2*QB*(1 - 2*y^2)^2) + 4*om1^7*(6 + 6*QB*y + 4*QB*
                y^3 + 8*y^4) + om1*om2^2*q12*QB*y*(3*q12*(1 - 2*y^2)^2 - 8*
                om2^2*(-1 + y^2)) - 4*om1^6*om2*(QB*(46 + 28*y^2) + 4*y*
                (6 + y^2 + 4*y^4)) + om1^2*om2*(-(q12^2*QB*(1 - 2*y^2)^2*
                 (1 + 2*y^2)) - om2^2*q12*(8*y^3 + QB*(18 + 24*y^2 - 
                   16*y^4))) + om1^3*(q12^2*QB*y*(1 - 2*y^2)^2 - 8*om2^4*
                (-3 + QB*y*(-3 + 2*y^2)) + om2^2*q12*(24*y^4 + 8*QB*y*
                  (5 - y^2 + 2*y^4))) + om1^5*(-16*om2^2*(-9 - 6*y^2 - 
                 4*y^4 + 2*QB*y*(-7 - 4*y^2 + 2*y^4)) + q12*(8*y^4 + 
                 4*QB*y*(3 - 4*y^2 + 4*y^4))) + om1^4*om2*(8*om2^2*
                (-2*y*(6 + y^2) + 2*QB*(-16 - 7*y^2 + 4*y^4)) + q12*
                (-8*y*(y^2 + 2*y^4) - 2*QB*(9 + 16*y^2 - 16*y^4 + 16*y^6)))))*
          f[13])/(w[1]^2*w[2]^3*w[4]*w[5]*w[6]*w[9]^2) - 
        (eu2*mb^5*om2^3*QB^2*S0*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + y^2)*
          (-4*eq1*(om2*q12*QB*(1 - 2*y^2)^2 + om1^3*(-4*QB*y + 8*QB*y^3 - 8*
                y^4) + 2*om1^2*om2*(QB + 4*y^3 - 8*QB*y^4) - 
             om1*QB*y*(om2^2*(4 - 16*y^2) + q12*(1 - 2*y^2)^2)) + 
           eu2*(-8*om1*om2*q12*QB*y^3 + 16*om1^3*om2*QB*y*(1 - 4*y^2) - 
             q12^2*QB*(1 - 2*y^2)^2 - 8*om1^4*(QB - 2*QB*y^2 + 4*y^3) + 
             4*om1^2*(2*om2^2*QB*(-1 + 2*y^2) - q12*(2*y^3 + 
                 QB*(1 - 2*y^2)^2))))*f[13])/(w[1]*w[2]^3*w[4]*w[5]*w[6]*
          w[9]^2) + (eu2*mb^5*om2^2*QB^2*S3*
          (-(eu2*(om2^3*q12^2*QB*(1 - 2*y^2)^2 - 4*om1^7*(5 + 2*y^2) + 
              4*om1^6*om2*(31*QB + 21*y - 2*QB*y^2 + 4*y^3) + 
              om1^5*(-2*q12*y*(4*QB + 3*y) + 4*om2^2*(-33 - 29*QB*y - 
                  24*y^2 + 4*QB*y^3)) + om1*om2^2*q12*QB*y*(8*om2^2*
                 (-1 + y^2) + q12*(-1 + 6*y^2 - 8*y^4)) + 
              om1^3*(4*om2^4*(-6 + QB*y) + q12^2*QB*y*(1 - 2*y^2) + 
                om2^2*q12*(-6*y^2 - 16*y^4 - 4*QB*y*(9 + y^2))) + 
              om1^4*om2*(-4*om2^2*(-23*y + QB*(-51 + 4*y^2)) + 
                q12*(20*y^3 + 2*QB*(9 + 11*y^2))) + om1^2*om2*(q12^2*QB*
                 (1 - 6*y^2 + 8*y^4) + om2^2*q12*(8*y^3 + QB*(18 + 22*y^2 - 
                    16*y^4))))) - 2*eq1*(om2^4*q12*QB*(1 - 2*y^2)^2 + 
             4*om1^6*(2*QB + y^3) + 4*om1*om2^3*QB*y*(q12*y^2*(1 - 2*y^2) + 2*
                om2^2*(-1 + y^2)) - 2*om1^5*om2*(6*y^2 + 4*y^4 - 2*QB*
                (-10*y + y^3)) + 2*om1^3*om2*(2*q12*QB*y*(1 - 2*y^2) + 2*
                om2^2*(-16*QB*y - 3*y^2 + QB*y^3 - 4*y^4)) + 
             om1^4*(q12*QB*(-1 + 2*y^2) + om2^2*(36*y^3 + QB*(48 + 52*y^2 - 
                   8*y^4))) + 2*om1^2*om2^2*(3*q12*QB*y^2*(-1 + 2*y^2) - 2*
                om2^2*(-2*y^3 + QB*(-6 - 5*y^2 + 4*y^4)))))*f[13])/
         (w[1]^2*w[2]^2*w[4]*w[5]*w[6]*w[9]^2) - 
        (2*eu2*mb^5*om2^2*QB^2*S1*(2*eq1*QB*(-1 + 2*y^2)*(om2^5*(1 - 2*y^2) + 
             om1^5*y*(-3 + 4*y^2) + om1*om2^4*y*(-3 + 8*y^2) + 
             om1^4*om2*(1 + 6*y^2 - 12*y^4) + 2*om1^2*om2^3*(1 - 6*y^4) + 
             2*om1^3*om2^2*y*(-3 + 4*y^2 + 4*y^4)) + 
           eu2*(-(om2^4*q12*QB*(1 - 2*y^2)^2) - 8*om1^6*(QB - QB*y^2 + y^3 + 
               2*QB*y^4) + 6*om1^5*om2*(6*QB*y + y^2 - 4*QB*y^3 + 4*y^4 + 8*
                QB*y^5) + 2*om1*om2^3*QB*y*(-4*om2^2*(-1 + y^2) + q12*
                (1 - 5*y^2 + 6*y^4)) + om1^4*(-(q12*QB*(1 - 2*y^2)^2) - 2*
                om2^2*(24*QB + 19*QB*y^2 + 14*y^3 + 8*y^5 + 16*QB*y^6)) + 
             2*om1^3*om2*(q12*QB*y*(1 - 5*y^2 + 6*y^4) + om2^2*(3*y^2 + 
                 12*y^4 + 2*QB*y*(15 - y^2 + 4*y^4))) + 2*om1^2*om2^2*
              (-(q12*QB*(1 - 4*y^2 + 2*y^4 + 4*y^6)) + om2^2*(-4*y^3 + 
                 QB*(-12 - 11*y^2 + 8*y^4)))))*f[13])/(w[1]^2*w[2]^2*w[4]*
          w[5]*w[6]*w[9]^2) - (2*eu2*mb^5*om1*om2*QB^2*S0*y*
          (om1^2 + om2^2 - 2*om1*om2*y)*(3 - 8*y^2 + 4*y^4)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*f[8])/
         (w[2]*w[4]*w[5]*w[6]*w[9]^2) + (2*eu2*mb^5*om2*QB^2*S2*
          (4*eq1*(2*om2^4*y*(-1 + y^2) + 2*om1*om2^3*(1 + 4*y^2 - 4*y^4) + 
             3*om1^2*om2^2*y*(-1 - 4*y^2 + 4*y^4) + om1^4*(y - 6*y^3 + 4*
                y^5) + 2*om1^3*om2*(1 + y^2 + 4*y^4 - 4*y^6)) + 
           eu2*(-4*om1^5*(1 - 2*y^2)^2 + 4*om2^3*q12*y*(-1 + y^2) + 
             8*om1^4*om2*y*(2 - 3*y^2 + 4*y^4) + om1*om2^2*(-8*om2^2 + 3*q12*
                (1 + 4*y^2 - 4*y^4)) + om1^3*(q12 + 4*q12*y^2 - 4*q12*y^4 - 8*
                om2^2*(3 + 4*y^4)) + 2*om1^2*om2*y*(4*om2^2*(3 + y^2) + q12*
                (-3 - 2*y^2 + 4*y^4))))*f[8])/(w[2]*w[4]*w[5]*w[6]*w[9]^2) - 
        (16*eu2*mb^5*om2*QB^3*S1*y*(-3 + 2*y^2)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y)^2 + 
           eq1*(-2*om1^4*y - 4*om2^4*y - 2*om1^2*om2^2*y*(3 + 2*y^2) + 
             2*om1*om2^3*(1 + 3*y^2) + om1^3*(om2 + 6*om2*y^2)))*f[8])/
         (w[3]*w[4]*w[5]*w[6]*w[9]^2) - (8*eu2*mb^5*om1^2*om2^3*QB^2*
          (om1 + om2*QB)*S0*y*(om1^2 + om2^2 - 2*om1*om2*y)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 4*y^2) + 
           eq1*(2*om2^2*y*(3 - 4*y^2) + om1^2*(6*y - 8*y^3) + 
             om1*om2*(-4*y^2 + 8*y^4)))*f[13])/(w[1]*w[2]^3*w[3]*w[4]*w[5]*
          w[6]*w[9]^2) + (8*eu2*mb^5*om1*om2^2*QB^2*(om1 + om2*QB)*S1*y*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 4*y^2)*
          (eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          f[13])/(w[1]^2*w[2]^2*w[3]*w[4]*w[5]*w[6]*w[9]^2) + 
        (16*eu2*mb^5*om1*om2^2*QB^3*S0*y*(om1^2 + om2^2 - 2*om1*om2*y)*
          (-3 + 2*y^2)*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[8])/
         (w[2]*w[3]*w[4]*w[5]*w[6]*w[9]^2) + 
        (eu2*mb^5*QB^2*S0*(eu2*(4*om1^2 + 3*q22 - 4*q12*y^2 - 14*q22*y^2) + 
           2*eq1*(-8*om1*y*(1 + y^2) + om2*(7 + 16*y^2)))*f[3])/w[9] - 
        (24*eu2^2*mb^5*QB^2*S1*f[7])/w[9] + (12*eu2^2*mb^5*om2*QB^2*S3*f[7])/
         w[9] + (2*eu2*mb^5*QB^2*S2*(6*eq1 + 15*eu2*om2 + 4*eu2*om1*QB + 
           8*eq1*y^2)*f[7])/w[9] + (2*eu2*mb^5*QB^2*S0*
          (eu2*(om1 + om2*(QB - 9*y) + 8*om1*QB*y) - 4*eq1*y*(3 + 2*y^2))*
          f[7])/w[9] + (eu2*mb^5*QB^3*S0*(4*eq1*(om1*y*(23 - 15*y^2) + 
             3*om2*(-1 + 5*y^2)) + 3*eu2*(5*om1^2*(-3 + 4*y^2) + 
             (q12 - q22)*(-1 + 5*y^2)))*f[12])/(4*w[9]) - 
        (4*eu2^2*mb^5*om2*QB^2*(om1 + om2*QB)*S3*f[1])/(w[1]*w[9]) - 
        (2*eu2*mb^5*QB^2*S3*(-(eu2*(40*om1^2*om2 + 284*om2*q12 + 53*om2*q22 - 
              10*om1*q12*y)) + eq1*(20*om1^2 + 388*om2^2 + 95*q12 + 41*q22 - 
             48*om1*om2*y + 10*q22*y^2))*f[3])/(w[1]*w[9]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(-116*om1^2*om2 - 663*om2*q12 - 121*om2*q22 + 
             8*om1^3*y + 44*om1*q12*y + 10*om1*q22*y) + 
           eq1*(76*om1^2 + 878*om2^2 + 210*q12 + 107*q22 - 176*om1*om2*y - 
             22*q12*y^2 + 38*q22*y^2))*f[3])/(w[1]*w[9]) + 
        (2*eu2*mb^5*QB^2*S1*(eu2*(576*om2^2 + 309*q12 + 61*q22 - 
             134*om1*om2*y + 40*q12*y^2 + 18*q22*y^2 + om1^2*(54 + 4*y^2)) + 
           eq1*(12*om1*y*(8 + y^2) - om2*(819 + 200*y^2)))*f[3])/
         (w[1]*w[9]) + (4*eu2^2*mb^5*om2*QB^2*(om1 + om2*QB)*S3*
          (-1/2*f[5] + f[6]))/(w[1]*w[9]) + 
        (3*eu2*mb^5*(2*eq1*(om1^2 - 5*om2^2) + 5*eu2*om2*(4*om1^2 - q12 + 
             q22))*QB^3*S3*f[12])/(4*w[1]*w[9]) + 
        (5*eu2^2*mb^5*QB^3*S1*(11*om1^2 + 3*om2^2 - 3*om1*om2*y)*f[12])/
         (2*w[1]*w[9]) + (eu2*mb^5*QB^3*S2*
          (15*eu2*(2*om1^2*om2 + om2*(-q12 + q22) + 4*om1^3*y + 
             om1*(q12 - q22)*y) + eq1*(-30*om2^2 + 60*om1*om2*y + 
             om1^2*(22 - 60*y^2)))*f[12])/(4*w[1]*w[9]) - 
        (2*eu2^2*mb^5*QB^2*(om1 + om2*QB)*S0*(om1^2 - om2^2 - 2*om1*om2*y)*
          (-1 + 2*y^2)*f[1])/(w[2]^2*w[9]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(-10*om1^3*om2 + 10*om1*om2^3 - 
             8*om2^2*q12*y + 5*om1^2*(4*om2^2 + q12 - q22)*y - 
             2*om1*om2*(q12 - q22)*(2 + 5*y^2)) + 4*eq1*om2*
            (5*om1^2*y + 14*om2^2*y - om1*om2*(7 + 5*y^2)))*f[4])/
         (w[2]^2*w[9]) - (eu2*mb^5*QB^2*S0*(2*eq1*om2*(om1^2*(6 - 30*y^2) + 
             5*om2^2*(5 + 9*y^2) + 2*om1*om2*y*(-23 + 15*y^2)) + 
           eu2*(60*om1^3*om2*y + 2*om2^2*(15*om2^2 - 7*q12 + 4*q22 - 19*q12*
                y^2) + 6*om1*om2*y*(5*om2^2 + (q12 - q22)*(-1 + 5*y^2)) - 
             3*om1^2*((q12 - q22)*(-1 + 5*y^2) + 5*om2^2*(-1 + 8*y^2))))*
          f[4])/(4*w[2]^2*w[9]) + (2*eu2^2*mb^5*QB^2*(om1 + om2*QB)*S0*
          (om1^2 - om2^2 - 2*om1*om2*y)*(-1 + 2*y^2)*(-1/2*f[5] + f[6]))/
         (w[2]^2*w[9]) + (eu2*mb^5*om1*QB^3*S2*
          (eq1*(20*om1^2 - 21*q12 + 4*q22 + 48*om1*om2*y - 4*q12*y^2 + 
             44*q22*y^2 - 4*om2^2*(9 + 8*y^2)) + 2*eu2*(12*om1^2*om2 - 
             6*om1*(q12 + 4*q22)*y - 2*om2*q12*(3 + 4*y^2) + 
             om2*q22*(9 + 16*y^2)))*f[11])/(2*w[2]^2*w[9]) + 
        (eu2*mb^5*om1*QB^3*S0*(eq1*(-20*om1^2*y - 24*q12*y + 13*q22*y - 
             2*q12*y^3 + 22*q22*y^3 - 16*om2^2*y*(1 + y^2) + 
             2*om1*om2*(7 + 16*y^2)) + eu2*(4*om1^3 - 16*om1^2*om2*y - 
             2*om2*y*(8*om2^2 + q12 - 7*q22 + 4*q12*y^2 - 8*q22*y^2) + 
             om1*(9*q12 - 9*q22 - 4*q12*y^2 - 38*q22*y^2 + 8*om2^2*
                (1 + 2*y^2))))*f[11])/(w[2]^2*w[9]) - 
        (4*eu2^2*mb^5*QB^2*(om1 + om2*QB)*S2*(om2^3 + om1^3*y - om1*om2^2*y - 
           2*om1^2*om2*y^2)*f[1])/(w[1]*w[2]^2*w[9]) + 
        (4*eu2^2*mb^5*QB^2*(om1 + om2*QB)*S2*(om2^3 + om1^3*y - om1*om2^2*y - 
           2*om1^2*om2*y^2)*(-1/2*f[5] + f[6]))/(w[1]*w[2]^2*w[9]) + 
        (2*eu2*mb^5*QB^2*S1*(-35*eq1*om2*y + eu2*om1*(5*om1*y - 
             2*om2*(2 + 5*y^2)))*f[4])/(w[2]*w[9]) - 
        (2*eu2*mb^5*om1*QB^3*S1*(-14*eu2*om1*y + 4*eq1*(1 + y^2) + 
           eu2*om2*(9 + 8*y^2))*f[11])/(w[2]*w[9]) + 
        (16*eu2*mb^5*om1*QB^2*S1*y*(2*eq1*QB*y + eu2*(-3*om1*QB - 2*om1*y + 
             2*om2*QB*y))*f[7])/(w[3]*w[9]) - 
        (16*eu2*mb^5*om1*QB^2*S2*(2*eq1*y*(-(om2*QB*y) + om1*(QB + y)) + 
           eu2*(2*om1*om2*QB*y + q22*QB*y^2 - om1^2*(QB + 2*y)))*f[7])/
         (w[3]*w[9]) - (8*eu2*mb^5*om1*QB^2*S0*
          (-2*eq1*y*(om1 + om2*QB - 4*om1*QB*y - 2*om1*y^2 + 2*om2*QB*y^2) + 
           eu2*(-8*om1^2*y*(QB + y) + QB*y*(-4*om2^2 + q22 + 2*q22*y^2) + 
             2*om1*om2*(QB + 2*y + 4*QB*y^2)))*f[7])/(w[3]*w[9]) - 
        (eu2*mb^5*om1*QB^3*S0*(eu2*(60*om1^3 + 60*om1*om2^2 - 
             120*om1^2*om2*y + 60*om2*q22*y - om1*q22*(53 + 120*y^2)) + 
           4*eq1*(-30*om1^2*y - 30*om2^2*y + q22*y*(19 + 15*y^2) + 
             15*om1*(om2 + 2*om2*y^2)))*f[12])/(4*w[3]*w[9]) + 
        (15*eu2*mb^5*om1^2*q22*QB^3*S2*y*(eu2*om1 - eq1*y)*f[12])/
         (w[1]*w[3]*w[9]) - (15*eu2*mb^5*om1^2*QB^3*S1*
          (2*eq1*y*(om1 - om2*y) + eu2*(-om1^2 + 2*om1*om2*y + q22*y^2))*
          f[12])/(w[1]*w[3]*w[9]) - (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S0*
          (4*eq1*om2*(om1 - om2*y)*(-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 
             2*om2*y*(4*om2^2 + q22 - 2*q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 
               2*q22*y^2)))*f[1])/(w[2]^2*w[3]*w[9]) + 
        (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S0*(4*eq1*om2*(om1 - om2*y)*
            (-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 2*om2*y*(4*om2^2 + q22 - 2*
                q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 2*q22*y^2)))*
          (-1/2*f[5] + f[6]))/(w[2]^2*w[3]*w[9]) + 
        (2*eu2*mb^5*om1*q22*QB^3*S2*(eq1*(2*om1^2 - 8*om1*om2*y + 
             (8*om2^2 - 5*q22)*y^2) + eu2*(4*om1^2*om2 - 8*om1*om2^2*y + 
             7*om1*q22*y - 4*om2*q22*y^2))*f[11])/(w[2]^2*w[3]*w[9]) + 
        (eu2*mb^5*om1*QB^3*S0*(eq1*(8*om1^3*om2 - 32*om2^4*y - 
             8*om1^2*(4*om2^2 - 3*q22)*y + 16*om1*om2^3*(1 + 2*y^2) - 
             5*q22^2*y*(1 + 2*y^2) + 4*om2^2*q22*y*(3 + 4*y^2) - 
             6*om1*om2*(q22 + 6*q22*y^2)) + 2*eu2*(om1^3*(8*om2^2 - 5*q22) - 
             2*om1^2*om2*(8*om2^2 - 9*q22)*y + om2*q22*y*(8*om2^2 - q22*
                (3 + 4*y^2)) + om1*(8*om2^4 + 2*q22^2*(1 + 6*y^2) - om2^2*q22*
                (5 + 16*y^2))))*f[11])/(w[2]^2*w[3]*w[9]) + 
        (4*eu2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S2*
          (4*eq1*om2*y*(-om1 + om2*y) + eu2*(om1 - 2*om2*y)*
            (2*om1*om2 + q22*y))*f[1])/(w[1]*w[2]^2*w[3]*w[9]) - 
        (4*eu2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S2*
          (4*eq1*om2*y*(-om1 + om2*y) + eu2*(om1 - 2*om2*y)*
            (2*om1*om2 + q22*y))*(-1/2*f[5] + f[6]))/(w[1]*w[2]^2*w[3]*
          w[9]) - (4*eu2*mb^5*om1*QB^3*S1*(eq1*(2*om1^2 - 8*om1*om2*y + 
             (8*om2^2 - 5*q22)*y^2) + eu2*(4*om1^2*om2 - 8*om1*om2^2*y + 
             7*om1*q22*y - 4*om2*q22*y^2))*f[11])/(w[2]*w[3]*w[9]) - 
        (8*eu2^2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S1*y*(om1 - 2*om2*y)*f[1])/
         (w[1]*w[2]*w[3]*w[9]) + (8*eu2^2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S1*y*
          (om1 - 2*om2*y)*(-1/2*f[5] + f[6]))/(w[1]*w[2]*w[3]*w[9]) + 
        (eu2*mb^5*QB^2*S0*(eu2*(16*om1^4 - 32*om1^3*om2*y + 
             20*om1*om2*q12*y + 2*om1^2*(8*om2^2 - q12 - 8*q12*y^2) + 
             q12*(-6*om2^2 + q12 + 6*q12*y^2)) + 
           2*eq1*(4*om2^3 - 16*om1^3*y + 8*om1^2*(om2 + 2*om2*y^2) - 
             3*om2*(q12 + 6*q12*y^2) + om1*(-16*om2^2*y + 6*q12*y + 8*q12*
                y^3)))*f[3])/(w[4]*w[9]) - 
        (8*eu2*mb^5*om2*(2*eq1*om2 + eu2*q12)*QB^2*S3*f[7])/(w[4]*w[9]) + 
        (4*eu2*mb^5*QB^2*S2*(-2*eq1*(2*q12*y^2 - 4*om1*om2*QB*y^2 + 
             om2^2*(1 + 4*QB*y)) + eu2*(4*om1*om2^2*QB + 4*om1*q12*y - 
             om2*(3*q12 + 8*om1^2*QB*y + 2*q12*QB*y)))*f[7])/(w[4]*w[9]) + 
        (8*eu2*mb^5*QB^2*S1*(eu2*(-2*om1*om2*(QB - 3*y) + 4*q12*y^2 + 
             om2^2*(-1 + 2*QB*y) + om1^2*(1 - 4*y^2)) + 
           eq1*(4*om1*y*(1 + y^2) - 5*om2*(1 + 2*y^2)))*f[7])/(w[4]*w[9]) - 
        (2*eu2*mb^5*QB^2*S0*(eu2*(-16*om1^3*y^2 + om1*(-8*om2^2 + 3*q12 + 4*
                q12*y^2) + 2*om2*q12*(-QB - 5*y + 2*QB*y^2) + 
             8*om1^2*om2*(-QB + 2*y + 2*QB*y^2)) + 
           2*eq1*(-4*om1*om2*y*(4*y + QB*(-1 + 2*y^2)) + 
             om2^2*(8*y + QB*(-4 + 8*y^2)) + y*(-(q12*(3 + 4*y^2)) + om1^2*
                (4 + 8*y^2))))*f[7])/(w[4]*w[9]) + 
        (4*eu2*mb^5*om2*(2*eq1*om2 + eu2*q12)*QB^2*(om1 + om2*QB)*S3*f[1])/
         (w[1]*w[4]*w[9]) + (eu2*mb^5*QB^2*S2*
          (-(eu2*(16*om1^4 - 4*om1^2*q12 + 3*q12^2)*(-om2 + 2*om1*y)) + 
           2*eq1*(-16*om1^3*om2*y + 8*om1*om2*q12*y + 16*om1^4*y^2 + 
             4*om1^2*(om2^2 - 2*q12*y^2) + q12*(-2*om2^2 + 5*q12*y^2)))*f[3])/
         (w[1]*w[4]*w[9]) - (2*eu2*mb^5*QB^2*S1*
          (eu2*(-32*om1^3*om2*y + 22*om1*om2*q12*y + 4*om1^4*(1 + 4*y^2) + 
             4*om1^2*(3*om2^2 - 4*q12*y^2) + q12*(-7*om2^2 + 10*q12*y^2)) - 
           2*eq1*(-3*om2^3 - 10*om1^2*(om2 + 2*om2*y^2) + 
             5*om2*(q12 + 4*q12*y^2) + 8*om1^3*(y + y^3) + 
             om1*y*(14*om2^2 - 5*(q12 + 2*q12*y^2))))*f[3])/
         (w[1]*w[4]*w[9]) - (4*eu2*mb^5*om2*(2*eq1*om2 + eu2*q12)*QB^2*
          (om1 + om2*QB)*S3*(-1/2*f[5] + f[6]))/(w[1]*w[4]*w[9]) - 
        (2*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S0*(-1 + 2*y^2)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*f[1])/
         (w[2]^2*w[4]*w[9]) + (2*eu2*mb^5*om2^2*q12*QB^2*S2*
          (10*eq1*y*(-om2 + om1*y) + eu2*(5*om1*om2 - 10*om1^2*y + 4*q12*y))*
          f[4])/(w[2]^2*w[4]*w[9]) - (eu2*mb^5*om2^2*QB^2*S0*
          (eu2*(60*om1^4 - 120*om1^3*om2*y + 106*om1*om2*q12*y + 
             om1^2*(60*om2^2 - 23*q12 - 60*q12*y^2) + 
             2*q12*(-19*om2^2 + 3*q12 + 19*q12*y^2)) + 
           2*eq1*(15*om2^3 - 60*om1^3*y - om2*q12*(19 + 83*y^2) + 
             30*om1^2*(om2 + 2*om2*y^2) + om1*(-60*om2^2*y + 38*q12*y + 30*
                q12*y^3)))*f[4])/(4*w[2]^2*w[4]*w[9]) + 
        (2*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S0*(-1 + 2*y^2)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*(-1/2*f[5] + f[6]))/
         (w[2]^2*w[4]*w[9]) + (4*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S2*
          (eu2*(2*om1^2*om2 + om2*q12 - 4*om1^3*y - om1*q12*y) + 
           2*eq1*(om2^2 - 2*om1*om2*y + 2*om1^2*y^2))*f[1])/
         (w[1]*w[2]^2*w[4]*w[9]) - (4*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S2*
          (eu2*(2*om1^2*om2 + om2*q12 - 4*om1^3*y - om1*q12*y) + 
           2*eq1*(om2^2 - 2*om1*om2*y + 2*om1^2*y^2))*(-1/2*f[5] + f[6]))/
         (w[1]*w[2]^2*w[4]*w[9]) + (2*eu2*mb^5*om2*QB^2*S1*
          (eq1*(-20*om1^2*y - 20*om2^2*y + 13*q12*y + 20*q12*y^3 + 
             2*om1*om2*(13 + 10*y^2)) + 2*eu2*(-10*om1^2*om2*y + 
             14*om2*q12*y + 5*om1*(om2^2 - 2*q12*y^2)))*f[4])/
         (w[2]*w[4]*w[9]) - (8*eu2^2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (om1^2 + om2^2 - om1*om2*y)*f[1])/(w[1]*w[2]*w[4]*w[9]) + 
        (8*eu2^2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*(om1^2 + om2^2 - om1*om2*y)*
          (-1/2*f[5] + f[6]))/(w[1]*w[2]*w[4]*w[9]) - 
        (32*eu2*mb^5*om1*QB^2*(om1 - om2*QB)*S0*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[7])/
         (w[3]*w[4]*w[9]) - (32*eu2*mb^5*QB^2*S1*
          (-(eu2*om1*(om1 - om2*QB)*(om1^2 + om2^2 - 2*om1*om2*y)) + 
           eq1*(2*om1^3*y - om2^3*(1 + 2*QB*y) - om1^2*om2*(1 + 2*QB*y + 2*
                y^2) + om1*om2^2*(QB + 2*y + 2*QB*y^2)))*f[7])/
         (w[3]*w[4]*w[9]) + (16*eu2*mb^5*om1*om2^2*QB^2*(om1 + om2*QB)*S0*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[1])/
         (w[2]^2*w[3]*w[4]*w[9]) - (16*eu2*mb^5*om1*om2^2*QB^2*(om1 + om2*QB)*
          S0*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*
          (-1/2*f[5] + f[6]))/(w[2]^2*w[3]*w[4]*w[9]) - 
        (16*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          f[1])/(w[1]*w[2]*w[3]*w[4]*w[9]) + 
        (16*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          (-1/2*f[5] + f[6]))/(w[1]*w[2]*w[3]*w[4]*w[9]) - 
        (eu2^2*mb^5*om1^2*QB^2*S1*(-1 + y^2)*(-4*y + 8*y^3 + QB*(-1 + 4*y^2))*
          f[17])/(w[1]^2*w[5]*w[6]*w[9]) + (eu2^2*mb^5*QB^2*S3*
          (3*om1^3*(1 + QB*y - 4*y^2) - 2*om2^3*QB*(1 + 3*y^2) + 
           3*om1^2*om2*(QB + 3*y - 4*QB*y^2 + 4*y^3) + 
           om1*om2^2*(-2 - 6*y^2 + 3*QB*y*(3 + 4*y^2)))*f[17])/
         (w[1]^2*w[5]*w[6]*w[9]) - (eu2^2*mb^5*QB^2*S2*
          (2*om2^3*QB*(1 + 3*y^2) - om1^2*om2*(18*y^3 + QB*(5 + 2*y^2)) + 
           2*om1*om2^2*(1 + 3*y^2 - QB*y*(2 + 5*y^2)) + 
           2*om1^3*(-3 - y^2 + 4*y^4 + QB*(y + 2*y^3)))*f[17])/
         (w[1]^2*w[5]*w[6]*w[9]) - (eu2^2*mb^5*QB^2*(om1 + om2*QB)*S3*
          (-4*om2*y*(-1 + y^2) + om1*(-1 + 2*y^2))*f[2])/
         (w[1]*w[5]*w[6]*w[9]) - (2*eu2^2*mb^5*QB^2*S0*
          (om2^2*QB*(-2 + 2*y^2 + y^4) + om1^2*(y - 5*y^3 + 
             3*QB*(-1 + y^2)) + om1*om2*(-2 + 2*y^2 + y^4 + QB*(y - 5*y^3)))*
          f[17])/(w[1]*w[5]*w[6]*w[9]) - (eu2^2*mb^5*QB^2*S2*
          (2*om2^4*y*(4 + QB*y - 3*y^2) + om1^4*y*(-1 + 6*y^2) + 
           om1*om2^3*y*(-5*QB - 6*y + 8*QB*y^2 + 16*y^3) + 
           om1^3*om2*(3 + 2*y^2 - 4*y^4 + 2*QB*y*(-1 + 5*y^2)) + 
           om1^2*om2^2*(y - 16*y^5 + 4*QB*(1 + y^2 - 5*y^4)))*f[16])/
         (w[2]^3*w[5]*w[6]*w[9]) - (2*eu2^2*mb^5*QB^2*S0*
          (om1^4*y^2*(-2 + 3*y^2) + om1*om2^3*(y + y^3 + QB*(5 - 7*y^2)) + 
           om1^3*om2*y*(2 + 6*y^2 - 6*y^4 + QB*y*(-2 + 3*y^2)) + 
           om2^4*(3*(-1 + y^2)^2 + QB*(y + y^3)) + om1^2*om2^2*
            (5 - 7*y^2 + QB*(2*y + 6*y^3 - 6*y^5)))*f[16])/
         (w[2]^3*w[5]*w[6]*w[9]) + (eu2^2*mb^5*QB^2*(om1 + om2*QB)*S0*y*
          (om1^2 - om2^2 - 2*om1*om2*y)*(3 - 8*y^2 + 4*y^4)*f[2])/
         (w[2]^2*w[5]*w[6]*w[9]) + (eu2*mb^5*QB^2*S0*
          (-2*eq1*(-1 + y^2)*(om2^2*y*(59 + 28*y^2) + om1*om2*QB*y*
              (59 + 28*y^2) - 2*om1^2*QB*(19 + 42*y^2)) + 
           eu2*(-2*om1^3*(3 - 47*QB*y - 3*y^2 + 50*QB*y^3) + 
             2*om2^3*(15*QB - y - 39*QB*y^2 - 2*y^3 + 24*QB*y^4) + 
             2*om1^2*om2*(-45*QB + 3*y + 26*QB*y^2 - 18*y^3 + 16*QB*y^4 + 12*
                y^5) + om1*(QB*y*(-1 + y^2)*(-53*q12 + 68*q22 - 28*q12*y^2 + 
                 56*q22*y^2) + 2*om2^2*(-14 + 29*y^2 - 12*y^4 + 
                 QB*y*(43 - 46*y^2 + 12*y^4)))))*f[10])/(3*w[2]^2*w[5]*w[6]*
          w[9]) - (eu2^2*mb^5*om1*QB^2*S1*(om1 - 2*om2*y)*(-1 + y^2)*
          (-4*y + 8*y^3 + QB*(-1 + 4*y^2))*f[16])/(w[2]^2*w[5]*w[6]*w[9]) + 
        (eu2^2*mb^5*QB^2*S3*(4*om1^3 + om1^2*om2*(4*QB - 11*y) + 
           om1*om2^2*(3 - 11*QB*y) + om2^3*(3*QB - 17*y + 12*y^3))*f[16])/
         (w[2]^2*w[5]*w[6]*w[9]) + (eu2^2*mb^5*QB^2*(om1 + om2*QB)*S2*
          (4*om1^2*om2*y^3*(3 - 2*y^2) + 4*om2^3*y*(-1 + y^2) + 
           om1*om2^2*(1 + 4*y^2 - 4*y^4) + om1^3*(-6*y^2 + 4*y^4))*f[2])/
         (w[1]*w[2]^2*w[5]*w[6]*w[9]) + (eu2*mb^5*QB^2*S1*
          (2*eq1*om2*y*(281 + 434*y^2 + 172*y^4) + 
           eu2*(-4*om2^2*y*(865 + 344*y^2) + om1^2*QB*(9 + 44*y^2 - 56*y^4) + 
             4*om1*om2*(9 + 124*y^2 + 14*y^4)))*f[10])/(3*w[1]*w[2]*w[5]*w[6]*
          w[9]) + (2*eu2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S0*y*(-3 + 2*y^2)*
          (4*eq1*om2*(om1 - om2*y)*(-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 
             2*om2*y*(4*om2^2 + q22 - 2*q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 
               2*q22*y^2)))*f[16])/(w[2]^3*w[3]*w[5]*w[6]*w[9]) - 
        (4*eu2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S2*
          (4*eq1*om2*y^2*(-om1 + om2*y)*(-3 + 2*y^2) + 
           eu2*(-4*om2^3*y + 6*om2*q22*y^3 - 4*om2*q22*y^5 + 
             2*om1^2*om2*y*(-3 + 2*y^2) + om1*q22*y^2*(-3 + 2*y^2) - 
             2*om1*om2^2*(1 - 8*y^2 + 4*y^4)))*f[16])/(w[2]^3*w[3]*w[5]*w[6]*
          w[9]) + (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S0*y*(-3 + 2*y^2)*
          (4*eq1*om2*(om1 - om2*y)*(-1 + 2*y^2) + eu2*(-8*om1^2*om2*y - 
             2*om2*y*(4*om2^2 + q22 - 2*q22*y^2) + om1*(q22 + 16*om2^2*y^2 - 
               2*q22*y^2)))*f[2])/(w[2]^2*w[3]*w[5]*w[6]*w[9]) + 
        (eu2*mb^5*om1*QB^2*S0*(eu2*(56*om1^3*om2*QB*(-1 + y^2) + 
             2*om1^2*(-8*om2^2*QB*y*(-4 + y^2) + 3*q22*(-1 + 17*QB*y)*
                (-1 + y^2)) + QB*y*(48*om2^4*(-1 + 2*y^2) + q22^2*
                (9 + 19*y^2 - 28*y^4) - 4*om2^2*q22*(20 - 29*y^2 + 12*y^4)) - 
             2*om1*om2*(-6*q22*y*(-1 + y^2) + 4*om2^2*QB*(7 - 19*y^2 + 
                 24*y^4) + q22*QB*(-23 - 24*y^2 + 44*y^4))) + 
           eq1*(28*om1^3*QB*(-1 + y^2) - 12*om1^2*om2*(-2 + 13*QB*y)*
              (-1 + y^2) + 2*om2*QB*y*(4*om2^2*(20 - 29*y^2 + 12*y^4) + q22*
                (-9 - 19*y^2 + 28*y^4)) + om1*(3*q22*QB*(3 + 31*y^2 - 
                 34*y^4) + 4*om2^2*(-6*y*(-1 + y^2) + QB*(-37 + 27*y^2 + 
                   4*y^4)))))*f[10])/(3*w[2]^2*w[3]*w[5]*w[6]*w[9]) + 
        (8*eu2^2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S1*y^2*(om1 - 2*om2*y)*
          (-3 + 2*y^2)*f[16])/(w[2]^2*w[3]*w[5]*w[6]*w[9]) - 
        (2*eu2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S2*
          (4*eq1*om2*y^2*(-om1 + om2*y)*(-3 + 2*y^2) + 
           eu2*(-4*om2^3*y + 6*om2*q22*y^3 - 4*om2*q22*y^5 + 
             2*om1^2*om2*y*(-3 + 2*y^2) + om1*q22*y^2*(-3 + 2*y^2) - 
             2*om1*om2^2*(1 - 8*y^2 + 4*y^4)))*f[2])/(w[1]*w[2]^2*w[3]*w[5]*
          w[6]*w[9]) + (4*eu2^2*mb^5*om1^2*QB^2*(om1 + om2*QB)*S1*y^2*
          (om1 - 2*om2*y)*(-3 + 2*y^2)*f[2])/(w[1]*w[2]*w[3]*w[5]*w[6]*
          w[9]) + (eu2*mb^5*om1^2*QB^3*S1*(-2*eq1*(50*om1*y - 56*om1*y^3 + 
             om2*(3 - 56*y^2 + 56*y^4)) + eu2*(om1^2*(62 - 56*y^2) + 
             4*om1*om2*y*(-19 + 16*y^2) + 12*om2^2*(-1 - 4*y^2 + 8*y^4) + 
             q22*(3 - 56*y^2 + 56*y^4)))*f[10])/(3*w[1]*w[2]*w[3]*w[5]*w[6]*
          w[9]) + (8*eu2^2*mb^5*om1*QB^2*(om1 + om2*QB)*S1*(-1 + y^2)*
          (2*om1^2*y + 2*om2^2*y - om1*(om2 + 2*om2*y^2))*f[17])/
         (w[1]^2*w[4]*w[5]*w[6]*w[9]) + (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*
          S3*(eu2*(8*om1^3 + 8*om1*om2^2 - 12*om1^2*om2*y - 
             4*om2*q12*y*(-1 + y^2) + om1*q12*(-1 + 2*y^2)) - 
           4*eq1*(om1^2*y + 2*om2^2*y*(-1 + y^2) + om1*(om2 - 2*om2*y^2)))*
          f[17])/(w[1]^2*w[4]*w[5]*w[6]*w[9]) + 
        (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S2*
          (eu2*(8*om1*om2^2 + 4*om1^3*(1 - 2*y^2)^2 - 4*om2*q12*y*
              (-1 + y^2) - 8*om1^2*om2*y*(1 + y^2) + om1*q12*(-1 - 4*y^2 + 4*
                y^4)) - 4*eq1*(2*om2^2*y*(-1 + y^2) + 
             om1*om2*(1 + 4*y^2 - 4*y^4) + om1^2*(y - 6*y^3 + 4*y^5)))*f[17])/
         (w[1]^2*w[4]*w[5]*w[6]*w[9]) + (eu2*mb^5*QB^2*(om1 + om2*QB)*S3*
          (eu2*(8*om1^3 + 8*om1*om2^2 - 12*om1^2*om2*y - 4*om2*q12*y*
              (-1 + y^2) + om1*q12*(-1 + 2*y^2)) - 
           4*eq1*(om1^2*y + 2*om2^2*y*(-1 + y^2) + om1*(om2 - 2*om2*y^2)))*
          f[2])/(w[1]*w[4]*w[5]*w[6]*w[9]) + 
        (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S0*y*(3 - 8*y^2 + 4*y^4)*
          (eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*f[17])/
         (w[1]*w[4]*w[5]*w[6]*w[9]) + (eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S0*
          y*(3 - 8*y^2 + 4*y^4)*(eu2*(4*om1^2 + q12) + 4*eq1*(om2 - om1*y))*
          f[2])/(w[2]^2*w[4]*w[5]*w[6]*w[9]) + 
        (2*eu2*mb^5*om2^2*QB^2*S0*(eq1*(4*om1^2*y*(20 - 29*y^2 + 12*y^4) - 
             2*om1*om2*(37 - 27*y^2 - 4*y^4 + 6*QB*y*(-1 + y^2)) + 
             (-1 + y^2)*(6*om2^2*(2*QB - 13*y) + q12*y*(9 + 28*y^2))) + 
           eu2*(3*om2*q12*(QB + 4*y)*(-1 + y^2) - 4*om1^2*om2*(-3*QB + 14*y)*
              (-1 + y^2) - 4*om1^3*(13 - 22*y^2 + 12*y^4) - 
             om1*(-6*om2^2*(-1 + y^2) + q12*(14 - 51*y^2 + 40*y^4))))*f[10])/
         (3*w[2]^2*w[4]*w[5]*w[6]*w[9]) + (eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*
          S2*(eu2*(8*om1*om2^2 + 4*om1^3*(1 - 2*y^2)^2 - 4*om2*q12*y*
              (-1 + y^2) - 8*om1^2*om2*y*(1 + y^2) + om1*q12*(-1 - 4*y^2 + 4*
                y^4)) - 4*eq1*(2*om2^2*y*(-1 + y^2) + 
             om1*om2*(1 + 4*y^2 - 4*y^4) + om1^2*(y - 6*y^3 + 4*y^5)))*f[2])/
         (w[1]*w[2]^2*w[4]*w[5]*w[6]*w[9]) + (4*eu2^2*mb^5*om2*QB^2*
          (om1 + om2*QB)*S1*(-1 + y^2)*(2*om1^2*y + 2*om2^2*y - 
           om1*(om2 + 2*om2*y^2))*f[2])/(w[1]*w[2]*w[4]*w[5]*w[6]*w[9]) + 
        (2*eu2*mb^5*om2*QB^2*S1*(eq1*(132*om2^2*y*(-1 + y^2) + 
             q12*y*(21 + 52*y^2 - 76*y^4) + 4*om1^2*y*(-9 - 16*y^2 + 28*
                y^4) - 6*om1*om2*(-9 - 28*y^2 + 36*y^4)) - 
           2*eu2*(-3*om2^3*QB + 30*om2*q12*y*(-1 + y^2) + 
             om1^2*om2*(-3*QB + 52*y - 92*y^3) + om1^3*(-3 - 30*y^2 + 56*
                y^4) + om1*(-24*q12*y^2*(-1 + y^2) + om2^2*(-29 + 6*QB*y + 
                 52*y^2))))*f[10])/(3*w[1]*w[2]*w[4]*w[5]*w[6]*w[9]) - 
        (8*eu2*mb^5*om1*om2^2*QB^2*(om1 + om2*QB)*S0*y*(-3 + 2*y^2)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[2])/
         (w[2]^2*w[3]*w[4]*w[5]*w[6]*w[9]) - (8*eu2*mb^5*om1*om2^2*QB^2*S0*
          (-6*eu2*om1*om2*QB*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + 2*y^2) + 
           eq1*(11*om1^3*QB*(-1 + y^2) + 6*om1^2*om2*(1 - 2*QB*y - y^2 + 4*QB*
                y^3) + om2^3*(-11 - 12*QB*y + 11*y^2 + 24*QB*y^3) - 
             6*om1*om2^2*QB*(-2 + y^2 + 4*y^4)))*f[10])/(3*w[2]^2*w[3]*w[4]*
          w[5]*w[6]*w[9]) + (8*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*y*
          (-3 + 2*y^2)*(eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          f[2])/(w[1]*w[2]*w[3]*w[4]*w[5]*w[6]*w[9]) + 
        (8*eu2*mb^5*om2*QB^2*S1*(-6*eu2*om1^2*om2*QB*(om1^2 + om2^2 - 
             2*om1*om2*y)*(-1 + 2*y^2) + eq1*(6*om2^4*QB*(1 - 2*y^2) + 
             11*om1^4*QB*(-1 + y^2) + 12*om1^3*om2*QB*y*(-1 + 2*y^2) - 
             6*om1^2*om2^2*QB*(-1 + 2*y^2)*(1 + 2*y^2) + 2*om1*om2^3*
              (7 - 6*QB*y - 7*y^2 + 12*QB*y^3)))*f[10])/
         (3*w[1]*w[2]*w[3]*w[4]*w[5]*w[6]*w[9]) - 
        (5*eu2*mb^5*om1*q12^3*QB^3*S2*y*(eu2*(3*q12 - q22)*(om1 - 2*om2*y) + 
           4*eq1*(om1*om2 - q12*y))*f[11])/(4*w[2]^2*w[7]^3*w[9]) - 
        (5*eu2*mb^5*om1*q12^3*QB^3*S0*y^2*(eu2*(3*q12 - q22)*
            (om1 - 2*om2*y) + 4*eq1*(om1*om2 - q12*y))*f[11])/
         (4*w[2]^2*w[7]^3*w[9]) - (5*eu2*mb^5*om1*q12^2*QB^3*S0*y^2*
          (-1 + y^2)*(4*eq1*q12*(om1 - om2*y) + eu2*(3*q12 - q22)*
            (om1*om2 - 2*q12*y))*f[10])/(2*w[2]^2*w[5]*w[6]*w[7]^3*w[9]) + 
        (eu2*mb^5*om1*q12^2*QB^3*S2*(10*eq1*y*(-2*om1*om2 + 3*q12*y) + 
           eu2*(om1^2*om2 + 2*om2*(12*q12 - 5*q22)*y^2 + 
             om1*(-14*q12*y + 5*q22*y)))*f[11])/(2*w[2]^2*w[7]^2*w[9]) + 
        (eu2*mb^5*om1*q12^2*QB^3*S0*(4*eu2*om1^2*om2*y + 
           4*eq1*q12*y*(1 + 15*y^2) - 4*eq1*om1*(om2 + 10*om2*y^2) - 
           2*eu2*om2*y*(q22 + 10*q22*y^2 - q12*(7 + 24*y^2)) + 
           eu2*om1*(q22 + 10*q22*y^2 - q12*(3 + 32*y^2)))*f[11])/
         (4*w[2]^2*w[7]^2*w[9]) - (eu2^2*mb^5*om1*q12^2*QB^3*S1*y*
          (om1 - 2*om2*y)*f[11])/(2*w[2]*w[7]^2*w[9]) + 
        (eu2*mb^5*om1*q12*QB^3*S0*(-1 + y^2)*(-4*eq1*q12*(om1 - om2*y)*
            (3 + 35*y^2) + eu2*(12*om1^2*q12*y + 2*q12*y*(21*q12 - 3*q22 + 87*
                q12*y^2 - 35*q22*y^2) + om1*om2*(-9*q12 + 3*q22 - 66*q12*
                y^2 + 20*q22*y^2)))*f[10])/(6*w[2]^2*w[5]*w[6]*w[7]^2*w[9]) - 
        (eu2^2*mb^5*om1^2*q12*QB^3*S1*y*(om1*om2 - 2*q12*y)*(-1 + y^2)*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[7]^2*w[9]) + (eu2*mb^5*om1*q12*QB^3*S2*
          (12*eu2*om1^2*om2 - 20*eq1*om1*om2*y + eu2*om1*(-39*q12*y + 
             5*q22*y) + 6*eq1*q12*(-1 + 5*y^2) + eu2*om2*(q22*(3 - 10*y^2) + 
             q12*(-1 + 28*y^2)))*f[11])/(w[2]^2*w[7]*w[9]) + 
        (eu2*mb^5*om1*q12*QB^3*S0*(32*eu2*om1^2*om2*y + 20*eq1*om1*om2*
            (1 - 2*y^2) + 6*eq1*q12*y*(-3 + 10*y^2) + 
           eu2*om1*(q12*(16 - 96*y^2) + 5*q22*(-1 + 2*y^2)) + 
           2*eu2*om2*y*(5*q22*(1 - 2*y^2) + q12*(2 + 28*y^2)))*f[11])/
         (2*w[2]^2*w[7]*w[9]) - (4*eu2^2*mb^5*om1*q12*QB^3*S1*y*
          (om1 - 2*om2*y)*f[11])/(w[2]*w[7]*w[9]) + 
        (eu2*mb^5*om1*QB^3*S0*(-1 + y^2)*(-2*eq1*q12*(om1 - om2*y)*
            (-29 + 68*y^2) + eu2*(98*om1^2*q12*y + om1*om2*
              (q12*(51 - 268*y^2) + 8*q22*(-2 + 3*y^2)) + 
             q12*y*(q22*(29 - 68*y^2) + q12*(19 + 186*y^2))))*f[10])/
         (3*w[2]^2*w[5]*w[6]*w[7]*w[9]) - (2*eu2^2*mb^5*om1^2*QB^3*S1*y*
          (11*om1*om2 - 25*q12*y)*(-1 + y^2)*f[10])/(3*w[1]*w[2]*w[5]*w[6]*
          w[7]*w[9]) - (5*eu2*mb^5*QB^2*S0*y^2*(eu2*q22^3*(q12 + q22) + 
           4*eq1*(om2*q22^3 + om1*(-2*q12^3 + 2*q12^2*q22 - 2*q12*q22^2 + q22^
                3)*y))*f[3])/(4*w[8]^3*w[9]) - 
        (5*eu2*mb^5*QB^2*S2*(eu2*(om2*(236*q12^4 + 132*q12^3*q22 + 60*q12^2*
                q22^2 + 19*q12*q22^3 + 3*q22^4) - om1*(4*q12^4 + 4*q12^3*
                q22 + 4*q12^2*q22^2 + 3*q12*q22^3 + q22^4)*y) - 
           2*eq1*(16*q12^4 + 12*q12^3*q22 + 8*q12^2*q22^2 + 4*q12*q22^3 + 
             q22^4 + om2^2*(516*q12^3 + 208*q12^2*q22 + 60*q12*q22^2 + 9*
                q22^3) - 2*om1*om2*(12*q12^3 + 8*q12^2*q22 + 4*q12*q22^2 + 
               q22^3)*y + 2*q22^4*y^2))*f[3])/(4*w[1]*w[8]^3*w[9]) + 
        (5*eu2*mb^5*QB^2*S3*(eu2*(om2*(948*q12^4 + 572*q12^3*q22 + 292*q12^2*
                q22^2 + 109*q12*q22^3 + 21*q22^4) - 3*om1*(4*q12^4 + 4*q12^3*
                q22 + 4*q12^2*q22^2 + 3*q12*q22^3 + q22^4)*y) - 
           2*eq1*(56*q12^4 + 44*q12^3*q22 + 32*q12^2*q22^2 + 20*q12*q22^3 + 
             om2^2*(2356*q12^3 + 1048*q12^2*q22 + 348*q12*q22^2 + 63*q22^3) - 
             2*om1*om2*(44*q12^3 + 32*q12^2*q22 + 20*q12*q22^2 + 11*q22^3)*
              y + q22^4*(7 + 6*y^2)))*f[3])/(4*w[1]*w[8]^3*w[9]) + 
        (5*eu2*mb^5*QB^2*S1*(eu2*(om2^2*(7036*q12^3 + 2512*q12^2*q22 + 644*
                q12*q22^2 + 87*q22^3) - 2*om1*om2*(216*q12^3 + 116*q12^2*
                q22 + 48*q12*q22^2 + 11*q22^3)*y + 8*q12^2*q22^2*(12 + y^2) + 
             8*q12^4*(39 + y^2) + 4*q12*q22^3*(9 + 2*y^2) + 
             4*q12^3*q22*(47 + 2*y^2) + q22^4*(7 + 4*y^2)) - 
           2*eq1*(om2^3*(8441*q12^2 + 2019*q12*q22 + 261*q22^2) - 
             om1*om2^2*(857*q12^2 + 309*q12*q22 + 65*q22^2)*y + 
             om1*y*(q12^3*(-31 + 8*y^2) + q12*q22^2*(-15 + 8*y^2) - q22^3*
                (7 + 8*y^2) - q12^2*q22*(23 + 8*y^2)) + 
             om2*(9*q12^3*(173 + 6*y^2) + q22^3*(43 + 22*y^2) + q12*q22^2*
                (233 + 22*y^2) + q12^2*q22*(695 + 54*y^2))))*f[3])/
         (2*w[1]*w[8]^3*w[9]) - (5*eu2*mb^5*om2^2*QB^2*S0*y^2*(-1 + y^2)*
          (eu2*om1*q22^2*(q12 + q22) + 4*eq1*(om1*om2*q22^2 + 
             (-2*q12^3 + 2*q12^2*q22 - 2*q12*q22^2 + q22^3)*y))*f[10])/
         (2*w[2]^2*w[5]*w[6]*w[8]^3*w[9]) + (5*eu2*mb^5*om2*QB^2*S1*
          (eu2*(-2*om2*y*(2*om2^2*(4879*q12^2 + 905*q12*q22 + 87*q22^2) + 
               q22^3*(14 + 11*y^2) + 2*q12*q22^2*(79 + 24*y^2) + 2*q12^2*q22*
                (379 + 58*y^2) + q12^3*(2390 + 216*y^2)) + 
             om1*(16*om2^4*(1166*q12 + 87*q22) + q22^3*y^2*(3 + 4*y^2) + 8*
                q12^2*q22*(25 + 11*y^2 + y^4) + 4*q12*q22^2*(7 + 7*y^2 + 
                 2*y^4) + 4*q12^3*(189 + 45*y^2 + 2*y^4) + om2^2*
                (q22^2*(200 + 87*y^2) + 16*q12^2*(1013 + 157*y^2) + 
                 4*q12*q22*(649 + 161*y^2)))) - 
           2*eq1*(y*(-12*om2^4*(934*q12 + 87*q22) + q22^3*y^2*(1 - 8*y^2) + 
               q12^3*(-296 - 39*y^2 + 8*y^4) + q12*q22^2*(-28 - 23*y^2 + 
                 8*y^4) - q12^2*q22*(116 + 15*y^2 + 8*y^4) - om2^2*
                (q22^2*(172 + 65*y^2) + q12*q22*(1708 + 309*y^2) + 
                 q12^2*(8192 + 857*y^2))) + om1*om2*(4176*om2^4 + q22^2*
                (28 + 21*y^2 + 22*y^4) + q12*q22*(428 + 211*y^2 + 22*y^4) + 
               q12^2*(2488 + 641*y^2 + 54*y^4) + om2^2*
                (3*q22*(316 + 87*y^2) + q12*(11956 + 2019*y^2)))))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[8]^3*w[9]) - 
        (eu2*mb^5*QB^2*S0*(eu2*(24*q12^3*y^2 - 24*q12^2*q22*y^2 + 
             q12*q22^2*(1 + 34*y^2) + q22^2*(q22 - 4*om1*om2*y + 12*q22*
                y^2)) + 4*eq1*(om2*(-24*q12^2*y^2 + 12*q12*q22*y^2 + q22^2*
                (1 + 10*y^2)) + om1*y*(2*q12^2*(3 + 7*y^2) - 2*q12*q22*
                (3 + 11*y^2) + q22^2*(5 + 12*y^2))))*f[3])/(4*w[8]^2*w[9]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(-(om2*(2706*q12^3 + 1346*q12^2*q22 + 
                493*q12*q22^2 + 96*q22^3)) + om1*(54*q12^3 + 54*q12^2*q22 + 
               49*q12*q22^2 + 17*q22^3)*y) + 
           eq1*(om2^2*(9692*q12^2 + 3184*q12*q22 + 590*q22^2) - 
             4*om1*om2*(146*q12^2 + 68*q12*q22 + 43*q22^2)*y + 
             q12^3*(436 - 48*y^2) + 12*q12*q22^2*(15 - 4*y^2) + 
             4*q12^2*q22*(77 + 12*y^2) + 3*q22^3*(23 + 26*y^2)))*f[3])/
         (2*w[1]*w[8]^2*w[9]) + (eu2*mb^5*QB^2*S3*
          (eu2*(om2*(5734*q12^3 + 2918*q12^2*q22 + 1067*q12*q22^2 + 172*
                q22^3) - 15*om1*(6*q12^3 + 6*q12^2*q22 + 5*q12*q22^2 + q22^3)*
              y) - eq1*(884*q12^3 + 644*q12^2*q22 + 404*q12*q22^2 + 
             2*om2^2*(10474*q12^2 + 3440*q12*q22 + 593*q22^2) - 
             4*om1*om2*(242*q12^2 + 152*q12*q22 + 77*q22^2)*y + 
             3*q22^3*(49 + 30*y^2)))*f[3])/(2*w[1]*w[8]^2*w[9]) + 
        (eu2*mb^5*QB^2*S1*(eu2*(2*om2^2*(28410*q12^2 + 7048*q12*q22 + 865*
                q22^2) - 56*om1*om2*(75*q12^2 + 32*q12*q22 + 6*q22^2)*y + 
             4*q12^2*q22*(563 + 24*y^2) + 4*q12*q22^2*(211 + 48*y^2) + 
             4*q12^3*(1099 + 48*y^2) + q22^3*(153 + 56*y^2)) - 
           2*eq1*(om2^3*(45498*q12 + 5624*q22) - 2*om1*om2^2*(2811*q12 + 589*
                q22)*y - om1*y*(q12*q22*(253 - 112*y^2) + 5*q12^2*
                (89 + 16*y^2) + q22^2*(157 + 112*y^2)) + 
             om2*(3*q22^2*(331 + 134*y^2) + 3*q12^2*(5435 + 326*y^2) + q12*
                q22*(5465 + 402*y^2))))*f[3])/(2*w[1]*w[8]^2*w[9]) - 
        (eu2*mb^5*om2^2*QB^2*S0*(-1 + y^2)*(-12*eu2*om2*q22^2*y + 
           4*eq1*om1*om2*(36*q12*y^2 + q22*(3 + 20*y^2)) + 
           4*eq1*y*(2*q12^2*(9 + 26*y^2) - 2*q12*q22*(9 + 38*y^2) + 
             q22^2*(15 + 41*y^2)) + eu2*om1*(-72*q12^2*y^2 + 
             q22^2*(3 + 26*y^2) + q12*q22*(3 + 92*y^2)))*f[10])/
         (6*w[2]^2*w[5]*w[6]*w[8]^2*w[9]) + (eu2*mb^5*om2*QB^2*S1*
          (-2*eq1*om1*om2*(3*om2^2*(20621 + 4754*y^2) + 
             q22*(1991 + 1563*y^2 + 986*y^4) + q12*(31609 + 13079*y^2 + 986*
                y^4)) + 2*eq1*y*(68796*om2^4 + q12*q22*(2381 + 1210*y^2 - 376*
                y^4) + q12^2*(9001 + 1170*y^2 + 280*y^4) + 
             q22^2*(-3 + 130*y^2 + 376*y^4) + om2^2*(q22*(12251 + 3859*y^2) + 
               q12*(125999 + 18411*y^2))) + 
           eu2*(-2*om2*y*(4*om2^2*(30146*q12 + 2649*q22) + q22^2*
                (1009 + 559*y^2) + 10*q12^2*(5611 + 688*y^2) + 2*q12*q22*
                (5663 + 1464*y^2)) + om1*(79548*om2^4 + 4*q12^2*
                (3718 + 1397*y^2 + 52*y^4) + 4*q12*q22*(503 + 419*y^2 + 
                 124*y^4) + q22^2*(9 + 261*y^2 + 128*y^4) + om2^2*
                (q22*(12121 + 4320*y^2) + 8*q12*(21394 + 4481*y^2)))))*f[10])/
         (3*w[1]*w[2]*w[5]*w[6]*w[8]^2*w[9]) + 
        (eu2*mb^5*QB^2*S0*(-4*eq1*(16*om1*om2^2*y - 11*om1*q12*y*
              (1 + 2*y^2) + 4*om1*q22*y*(4 + 3*y^2) - om2*q22*(5 + 22*y^2) + 
             om2*q12*(2 + 42*y^2)) + eu2*(6*q22^2*(1 - 2*y^2) + 
             4*q12^2*(1 + 5*y^2) + q12*(q22 + 16*om1*om2*y - 38*q22*y^2)))*
          f[3])/(2*w[8]*w[9]) + (eu2*mb^5*QB^2*S3*
          (eu2*(om2*(2522*q12^2 + 969*q12*q22 + 162*q22^2) - 
             5*om1*(10*q12^2 + 9*q12*q22 + q22^2)*y) - 
           2*eq1*(266*q12^2 + 171*q12*q22 + om2^2*(3169*q12 + 602*q22) - 
             10*om1*om2*(19*q12 + 10*q22)*y + q22^2*(69 + 25*y^2)))*f[3])/
         (w[1]*w[8]*w[9]) + (eu2*mb^5*QB^2*S2*
          (eu2*(-(om2*(2206*q12^2 + 887*q12*q22 + 162*q22^2)) + 
             3*om1*(14*q12^2 + 23*q12*q22 + 5*q22^2)*y) + 
           2*eq1*(om2^2*(2841*q12 + 572*q22) - 2*om1*om2*(93*q12 + 68*q22)*
              y + q12*q22*(143 - 32*y^2) + 4*q12^2*(59 + 4*y^2) + 
             q22^2*(69 + 47*y^2)))*f[3])/(w[1]*w[8]*w[9]) + 
        (eu2*mb^5*QB^2*S1*(eu2*(6*om2^2*(2573*q12 + 316*q22) - 
             4*om1*om2*(406*q12 + 75*q22)*y + 4*q12^2*(599 + 13*y^2) + 
             10*q12*q22*(95 + 18*y^2) + q22^2*(177 + 34*y^2)) - 
           2*eq1*(6564*om2^3 - 1246*om1*om2^2*y + 17*om1*q12*y*
              (-11 + 4*y^2) - om1*q22*y*(167 + 68*y^2) + 
             om2*q12*(6106 + 302*y^2) + om2*q22*(1215 + 382*y^2)))*f[3])/
         (w[1]*w[8]*w[9]) + (eu2*mb^5*om2^2*QB^2*S0*(-1 + y^2)*
          (2*eu2*om2*(24*q12 + q22)*y + 32*eq1*om1*om2*(2 + 9*y^2) + 
           eu2*om1*(q12*(4 - 84*y^2) + q22*(19 - 28*y^2)) + 
           2*eq1*y*(-96*om2^2 + 6*q12*(12 + 25*y^2) - q22*(101 + 82*y^2)))*
          f[10])/(3*w[2]^2*w[5]*w[6]*w[8]*w[9]) + 
        (eu2*mb^5*om2*QB^2*S1*(eu2*(-2*om2*y*(23738*om2^2 + q22*
                (2577 + 1046*y^2) + q12*(27166 + 5672*y^2)) + 
             om1*(4*om2^2*(6871 + 2153*y^2) + q22*(69 + 688*y^2 + 124*y^4) + 
               4*q12*(1267 + 885*y^2 + 190*y^4))) - 
           2*eq1*(om1*om2*(5037 + 3984*y^2 + 1664*y^4) + 
             y*(-(om2^2*(30495 + 8524*y^2)) + q12*(-6358 - 1849*y^2 + 
                 504*y^4) - q22*(134 + 641*y^2 + 504*y^4))))*f[10])/
         (3*w[1]*w[2]*w[5]*w[6]*w[8]*w[9]) - (eu2*mb^5*om1*om2^4*QB^2*S2*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-4*eq1*(-1 + y^2)*
            (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y)) + 
           eu2*(2*om1^2*om2*(4 + 3*QB*y) - 2*om2*(2 + 3*QB*y)*
              (om2^2 + q22*(-1 + y^2)) + om1*(3*q22*QB*(-1 + y^2) + om2^2*
                (9*QB - 8*y - 12*QB*y^2))))*f[15])/(w[2]^3*w[5]*w[6]*w[9]^2*
          w[10]^2) - (6*eu2*mb^5*om1*om2^2*QB^3*S2*(om1^2 + om2^2 - 
           2*om1*om2*y)*(4*eq1*om2*(om1 - om2*y)*(-1 + y^2) + 
           eu2*(-2*om1^2*om2*y + 2*om2*y*(om2^2 + q22*(-1 + y^2)) + 
             om1*(q22 - q22*y^2 + om2^2*(-3 + 4*y^2))))*f[8])/
         (w[2]*w[5]*w[6]*w[9]^2*w[10]^2) + (4*eu2*mb^5*om1*om2*q12*QB^2*S2*
          (2*eq1*om2*(om1^2 - om2^2) + eu2*(2*om1^2*q12 + 
             om2^2*(-q12 + q22) - 2*om1*om2*q12*y))*f[4])/
         (w[2]^2*w[9]*w[10]^2) - (3*eu2*mb^5*om1*om2*QB^3*S2*
          (-4*eq1*om2^2*(om2^3 - om2*q12 + om1*q12*y) + 
           eu2*(2*om1^2*(om2^2 - q12)*q12 - 2*om2^2*(om2^2 - q12)*
              (q12 - q22) + om1*om2*q12*(-4*om2^2 + q12 + q22)*y))*f[11])/
         (w[2]^2*w[9]*w[10]^2) - (eu2*mb^5*om1*om2^4*QB^2*S2*
          (-4*eq1*(-1 + y^2)*(2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y)) + 
           eu2*(2*om1^2*om2*(4 + 3*QB*y) - 2*om2*(2 + 3*QB*y)*
              (om2^2 + q22*(-1 + y^2)) + om1*(3*q22*QB*(-1 + y^2) + om2^2*
                (9*QB - 8*y - 12*QB*y^2))))*f[16])/(w[2]^3*w[5]*w[6]*w[9]*
          w[10]^2) + (eu2*mb^5*om1^2*om2^3*QB^2*S2*
          (4*eq1*(-1 + y^2)*(2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y)) + 
           eu2*(-2*om1^2*om2*(4 + 3*QB*y) + 2*om2*(2 + 3*QB*y)*
              (om2^2 + q22*(-1 + y^2)) + om1*(-3*q22*QB*(-1 + y^2) + om2^2*
                (-9*QB + 8*y + 12*QB*y^2))))*f[2])/(w[1]*w[2]^2*w[5]*w[6]*
          w[9]*w[10]^2) - (6*eu2^2*mb^5*om1*QB^3*S1*(-1 + y^2)*
          (om1^3 - 4*om1^2*om2*y - 2*om2^3*y + om1*om2^2*(1 + 4*y^2))*f[8])/
         (w[5]*w[6]*w[9]^2*w[10]) + (eu2^2*mb^5*QB^2*S2*
          (q12*(om2^2*(q12*q22*(189*QB - 460*y) + 3*q22^2*(28*QB - 53*y) + 9*
                q12^2*(13*QB - 27*y)) - (613*q12^3 + 1368*q12^2*q22 + 816*q12*
                q22^2 + 114*q22^3)*y + 16*om2^6*(6*QB + 5*y) + 
             4*om2^4*(9*q12*QB + 45*q22*QB - 2*q12*y + 4*q22*y)) + 
           8*om1^5*(-8*om2*q12 + om2^3*(4 + 9*QB*y)) + 
           8*om1^3*(24*om2^3*q12*(-1 + QB*y) + 6*om2*q12*(-3*q12 + 2*q22 + 5*
                q12*QB*y + q22*QB*y) + om2^5*y*(-3*QB + 8*y + 36*QB*y^2)) + 
           4*om1*om2*(-8*om2^6 + 48*om2^4*(q12 + q12*QB*y) + 
             om2^2*q12*(3*q22*(41 + 16*QB*y) + q12*(101 + 84*QB*y)) + 
             q12*(3*q22^2*(22 + QB*y) + 2*q12*q22*(113 + 39*QB*y) + q12^2*
                (149 + 114*QB*y))) + 4*om1^2*(-8*om2^4*q12*(3*QB - 13*y) + 
             om2^2*q12*(-15*q12*QB + 18*q22*QB + 169*q12*y + 82*q22*y) + 
             q12*(5*q22^2*y + q12*q22*(3*QB + 140*y) + q12^2*(75*QB + 
                 226*y)) + om2^6*(8*y + QB*(12 - 36*y^2))) - 
           16*om1^4*(om2^2*q12*(3*QB - 17*y) - q12*(4*q22*y + 3*q12*
                (QB + 7*y)) + 3*om2^4*(2*y + QB*(-1 + 6*y^2))))*f[15])/
         (8*w[2]^3*w[5]*w[6]*w[9]^2*w[10]) - (eu2*mb^5*om1^3*om2^2*QB^2*S2*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-4*eq1*(-1 + y^2)*
            (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y)) + 
           eu2*(2*om1^2*om2*(4 + 3*QB*y) - 2*om2*(2 + 3*QB*y)*
              (om2^2 + q22*(-1 + y^2)) + om1*(3*q22*QB*(-1 + y^2) + om2^2*
                (9*QB - 8*y - 12*QB*y^2))))*f[13])/(w[1]^2*w[2]^3*w[5]*w[6]*
          w[9]^2*w[10]) + (eu2^2*mb^5*om1*om2^2*QB^2*S1*(om1^2 + om2^2 - 
           2*om1*om2*y)*(-1 + y^2)*(3*om1*QB - 2*om2*(2 + 3*QB*y))*f[15])/
         (w[2]^2*w[5]*w[6]*w[9]^2*w[10]) - (3*eu2^2*mb^5*QB^3*S2*
          (om2^2*q12*(8*om2^2 + 3*(q12 + 5*q22)) + 6*om1^5*om2*y + 
           4*om1*om2*q12*(4*om2^2 + 7*q12 + 4*q22)*y + 4*om1^4*om2^2*
            (1 - 6*y^2) - 4*om1^2*(2*om2^2*q12 - 4*q12^2 + 
             om2^4*(-1 + 3*y^2)) + 2*om1^3*om2*y*(8*q12 + 
             om2^2*(-1 + 12*y^2)))*f[8])/(w[2]*w[5]*w[6]*w[9]^2*w[10]) + 
        (2*eu2*mb^5*q12*QB^2*S2*(eq1*(2*om1*q12 + 12*om1^2*om2*y + 
             om2*(-5*q12 + 2*q22)*y) + eu2*(om1*om2*(3*q12 + 7*q22) + 
             8*om1^2*q12*y - (4*q12^2 + 5*q12*q22 + 3*q22^2)*y))*f[4])/
         (w[2]^2*w[9]*w[10]) + (3*eu2*mb^5*q12*QB^3*S2*
          (eq1*(om1*(2*om2^2 - 5*q12 - q22) + 4*om1^2*om2*y - 
             om2*(2*om2^2 + 13*q12 + 4*q22)*y) + 2*eu2*(om1^3*om2 - 
             om1*om2*(6*om2^2 + 3*q12 + q22) - om1^2*(2*om2^2 + q22)*y + 
             (5*q12^2 + 8*q12*q22 + q22^2 + 4*om2^2*(q12 + q22))*y))*f[11])/
         (2*w[2]^2*w[9]*w[10]) + (4*eu2*mb^5*q12*QB^2*S1*(-(eu2*om1*om2) + 
           eq1*om2*y + eu2*q12*y)*f[4])/(w[2]*w[9]*w[10]) + 
        (3*eu2*mb^5*QB^3*S1*(3*eq1*om2*q12*y + eu2*(2*om1*om2^3 + 
             om1^2*q12*y - q12*(2*om2^2 + q12 + q22)*y))*f[11])/
         (w[2]*w[9]*w[10]) + (eu2^2*mb^5*QB^2*S2*
          (q12*((6*q12^2 - 4*q12*q22 - 3*q22^2)*y + 12*om2^4*(QB + y) + 
             om2^2*(6*q12*QB + 15*q22*QB + 13*q12*y + 10*q22*y)) + 
           2*om1^3*(-8*om2*q12 + om2^3*(4 + 9*QB*y)) + 
           om1*(-8*om2^5 + 8*om2^3*(q12 + 3*q12*QB*y) + 4*om2*q12*
              (5*q12 + 6*q22 + 9*q12*QB*y + 3*q22*QB*y)) - 
           4*om1^2*(3*om2^2*q12*(QB - 3*y) - q12*(3*q12*QB + 13*q12*y + 4*q22*
                y) + om2^4*(-3*QB + 2*y + 9*QB*y^2)))*f[16])/
         (2*w[2]^3*w[5]*w[6]*w[9]*w[10]) + (eu2^2*mb^5*om1*om2^2*QB^2*S1*
          (-1 + y^2)*(3*om1*QB - 2*om2*(2 + 3*QB*y))*f[16])/
         (w[2]^2*w[5]*w[6]*w[9]*w[10]) + (eu2^2*mb^5*QB^2*S2*
          (8*om1^4*om2^2*(4 + 9*QB*y) + 4*om1*om2*q12*(21*q12*QB + 
             18*q22*QB + 13*q12*y + 10*q22*y + 12*om2^2*(QB + y)) + 
           3*q12*(8*om2^4 - 4*(6*q12^2 + 6*q12*q22 + q22^2)*QB*y + 
             om2^2*(q12 + 11*q22 - 8*q12*QB*y)) + 
           8*om1^2*(-4*om2^4 + 4*om2^2*(q12 + 3*q12*QB*y) + 
             q12*(5*q12 + 18*q12*QB*y + 6*q22*QB*y)) - 
           16*om1^3*(3*om2*q12*(QB - 3*y) + om2^3*(-3*QB + 2*y + 9*QB*y^2)))*
          f[2])/(8*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[10]) + 
        (eu2^2*mb^5*om1^2*om2*QB^2*S1*(-1 + y^2)*(3*om1*QB - 
           2*om2*(2 + 3*QB*y))*f[2])/(w[1]*w[2]*w[5]*w[6]*w[9]*w[10]) - 
        (eq1*eu2*mb^5*om1^3*q12^2*QB^3*S2*(q12 + q22 + 4*om1*om2*y)*f[11])/
         (16*w[2]^2*w[7]^2*w[9]*w[10]) + (eq1*eu2*mb^5*om1*q12^2*QB^3*S1*
          (q12 + q22 + 4*om1*om2*y)*f[11])/(16*w[2]*w[7]^2*w[9]*w[10]) + 
        (eu2*mb^5*om1*q12*QB^3*S2*(24*eu2*om1*q12*(3*q12 - q22)*y + 
           eq1*(om1^2*(3*q12 - q22) - 8*q12*(3*q12 + 4*q22) - 
             32*om1*om2*q12*y))*f[11])/(16*w[2]^2*w[7]*w[9]*w[10]) + 
        (eq1*eu2*mb^5*om1*q12*(-3*q12 + q22)*QB^3*S1*f[11])/
         (16*w[2]*w[7]*w[9]*w[10]) + (8*eu2*mb^5*om1^3*QB^2*S3*
          (om1^2 + om2^2 - 2*om1*om2*y)*(4*eq1*(om2 - om1*y)*(-1 + y^2) + 
           eu2*(-2*om1*om2*y + q12*(-1 + y^2) + om1^2*(-1 + 4*y^2)))*f[8])/
         (w[5]*w[6]*w[9]^2*w[11]^2) - (eu2*mb^5*om1^4*QB^2*S3*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-2*eq1*(-1 + y^2)*
            (-8*om1*om2 - 3*om2^2*QB + om1^2*(3*QB + 8*y)) + 
           eu2*(-(om1^2*om2*(3*QB + 8*y)) + 4*om1*q12*(-1 + y^2) + 
             3*om2*q12*QB*(-1 + y^2) + 2*om1^3*(-2 + 3*QB*y + 8*y^2)))*f[14])/
         (w[1]^2*w[5]*w[6]*w[9]^2*w[11]^2) - (4*eu2*mb^5*om1^2*QB^2*S3*
          (eu2*q22*(-2*om1^2*om2 + 2*om2*q22 + 4*om1^3*y + om1*(q12 - 3*q22)*
              y) + 4*eq1*om1*(om1^3 - om1*q22 + om2*q22*y))*f[3])/
         (w[1]*w[9]*w[11]^2) + (3*eu2*mb^5*om1^2*q22*QB^3*S3*
          (2*eq1*(om1^2 - om2^2) - eu2*om2*(q12 + q22) + 2*eu2*om1*q22*y)*
          f[12])/(w[1]*w[9]*w[11]^2) - (eu2*mb^5*om1^4*QB^2*S3*
          (-2*eq1*(-1 + y^2)*(-8*om1*om2 - 3*om2^2*QB + om1^2*(3*QB + 8*y)) + 
           eu2*(-(om1^2*om2*(3*QB + 8*y)) + 4*om1*q12*(-1 + y^2) + 
             3*om2*q12*QB*(-1 + y^2) + 2*om1^3*(-2 + 3*QB*y + 8*y^2)))*f[17])/
         (w[1]^2*w[5]*w[6]*w[9]*w[11]^2) + (eu2*mb^5*om1^3*QB^2*S3*
          (2*eq1*(-1 + y^2)*(-8*om1*om2 - 3*om2^2*QB + om1^2*(3*QB + 8*y)) + 
           eu2*(om1^2*om2*(3*QB + 8*y) - 4*om1*q12*(-1 + y^2) - 
             3*om2*q12*QB*(-1 + y^2) - 2*om1^3*(-2 + 3*QB*y + 8*y^2)))*f[2])/
         (w[1]*w[5]*w[6]*w[9]*w[11]^2) - (eu2^2*mb^5*QB^2*S3*
          (16*om1^5 + 16*om1^3*(om2^2 + 5*q22) + om1*q22*(-152*om2^2 + 
             165*q12 + 121*q22) - 32*om1^4*om2*y + 320*om1^2*om2*q22*y + 
           4*om2*q22*(12*om2^2 + 44*q12 + 121*q22)*y)*f[8])/
         (2*w[5]*w[6]*w[9]^2*w[11]) - (eu2*mb^5*QB^2*S1*
          (eq1*QB*(52*om1^2*om2 + 48*om2^3 + 390*om2*q12 + 303*om2*q22 + 
             136*om1^3*y - 4*om1*(52*om2^2 - 45*q22)*y) + 
           64*eu2*om1*om2*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + y^2))*f[8])/
         (8*w[5]*w[6]*w[9]^2*w[11]) - (eu2^2*mb^5*om1^3*QB^2*S1*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-1 + y^2)*(3*om1*QB - 
           2*om2*(2 + 3*QB*y))*f[14])/(w[1]^2*w[5]*w[6]*w[9]^2*w[11]) - 
        (eu2^2*mb^5*QB^2*S2*(8*om1^7*(4 + 3*QB*y) - 2*om1^2*om2*q22*
            (-18*q12*QB + 33*q22*QB + 64*q12*y + 188*q22*y + 
             4*om2^2*(3*QB + 4*y)) + om2*q22*(2*q22^2*(189*QB - 248*y) + 
             q12^2*(147*QB - 8*y) - 2*q12*q22*(69*QB + 128*y) - 
             4*om2^2*(27*q12*QB - 33*q22*QB + 8*q22*y)) + 
           om1^3*q22*(6*q12*(-21 + 23*QB*y) + 4*om2^2*(28 + 27*QB*y) + 
             q22*(-94 + 279*QB*y)) - 24*om1^6*om2*(4*y + QB*(-1 + 4*y^2)) + 
           om1*q22*(q12^2*(-66 + 9*QB*y) + 4*q12*(6*om2^2*QB*y + q22*
                (-47 + 60*QB*y)) + 2*q22*(om2^2*(56 + 66*QB*y) + q22*
                (-62 + 189*QB*y))) + 8*om1^5*(q22*(-8 + 21*QB*y) + 
             om2^2*(4 + 8*y^2 + 3*QB*y*(-1 + 4*y^2))) - 
           4*om1^4*(om2*q22*(21*QB + 64*y) + 2*om2^3*(4*y + QB*
                (-3 + 6*y^2))))*f[14])/(8*w[1]^2*w[5]*w[6]*w[9]^2*w[11]) + 
        (eu2^2*mb^5*QB^2*S3*(16*om1^7*(2 + 3*QB*y) + om1^2*om2*q22*
            (234*q12*QB + 231*q22*QB + 352*q12*y + 968*q22*y + 
             om2^2*(-132*QB + 96*y)) - 8*om1^6*om2*
            (8*y + 3*QB*(-1 + 8*y^2)) - 8*om1^4*(-5*om2*q22*(3*QB + 16*y) + 
             3*om2^3*QB*(-1 + 8*y^2)) + om2*q22*(48*om2^4*QB - 
             3*q12^2*(7*QB - 8*y) + 3*q22^2*(-65*QB + 432*y) + 
             q12*q22*(-39*QB + 704*y) + om2^2*(-228*q12*QB + 96*q22*
                (4*QB + y))) + om1*q22*(48*om2^4*QB*y + 
             3*q22^2*(108 - 65*QB*y) + q12^2*(182 - 60*QB*y) + 
             16*om2^2*q22*(-19 + 24*QB*y) + 2*q12*(78*om2^2*QB*y + q22*
                (250 - 117*QB*y))) + om1^3*(48*om2^4*QB*y + 
             16*om2^2*q22*(-19 + 15*QB*y) + 2*q22*(165*q12 + q22*
                (121 - 30*QB*y))) + 16*om1^5*(10*q22 + 
             om2^2*(2 + 3*QB*(y + 4*y^3))))*f[14])/(8*w[1]^2*w[5]*w[6]*w[9]^2*
          w[11]) - (eu2*mb^5*om1^2*om2^2*QB^2*S3*(om1^2 + om2^2 - 
           2*om1*om2*y)*(-2*eq1*(-1 + y^2)*(-8*om1*om2 - 3*om2^2*QB + 
             om1^2*(3*QB + 8*y)) + eu2*(-(om1^2*om2*(3*QB + 8*y)) + 
             4*om1*q12*(-1 + y^2) + 3*om2*q12*QB*(-1 + y^2) + 
             2*om1^3*(-2 + 3*QB*y + 8*y^2)))*f[13])/(w[1]^2*w[2]^2*w[5]*w[6]*
          w[9]^2*w[11]) + (eu2^2*mb^5*QB^2*S2*(16*om1^5*om2 + 
           2*om1*om2*(28*om2^2 - 48*q12 - 31*q22)*q22 - 
           48*om1^4*(om2^2 + q22)*y - 16*om1^2*(om2^4 + 8*om2^2*q22 + 
             q22*(3*q12 + 4*q22))*y - q22*(16*om2^4 - 17*q12^2 + 49*q22^2 + 
             4*om2^2*(16*q12 + 47*q22))*y + 16*om1^3*(-(om2*q22) + 
             om2^3*(1 + 2*y^2)))*f[8])/(2*w[2]*w[5]*w[6]*w[9]^2*w[11]) + 
        (32*eq1*eu2*mb^5*om1*om2^6*QB^3*S1*y*(-1 + y^2)*f[8])/
         (w[3]*w[4]*w[5]*w[6]*w[9]^2*w[11]) - 
        (eu2*mb^5*q22*QB^2*S1*(5*eu2*om1^2 + 2*eq1*(om2 + om1*y))*f[3])/
         (w[1]*w[9]*w[11]) + (eu2*mb^5*om1*q22*QB^2*S2*(2*eu2*(q12 - q22)*y + 
           eq1*(-7*om1 + 4*om2*y))*f[3])/(w[1]*w[9]*w[11]) + 
        (eu2*mb^5*q22*QB^2*S3*(eq1*(11*om1^2 + 2*(q12 + q22) - 4*om1*om2*y) + 
           2*eu2*(-2*om1^2*om2 + 2*om2*q22 + 4*om1^3*y + om1*(q12 + q22)*y))*
          f[3])/(w[1]*w[9]*w[11]) + (3*eu2*mb^5*q22*QB^3*S2*
          (-3*eq1*om1^2 + 2*eq1*om2^2 + eu2*om2*q22 + 4*eq1*om1*om2*y + 
           2*eu2*om1*q12*y)*f[12])/(2*w[1]*w[9]*w[11]) - 
        (3*eu2*mb^5*q22*QB^3*S1*(eu2*om1^2 + 6*eq1*(om2 + om1*y))*f[12])/
         (2*w[1]*w[9]*w[11]) - (3*eu2*mb^5*q22*QB^3*S3*(eu2*om2*(q12 + q22) + 
           eu2*om1*(2*q12 + q22)*y + eq1*(-om1^2 + 3*om2^2 + 4*om1*om2*y))*
          f[12])/(w[1]*w[9]*w[11]) + (eu2^2*mb^5*om1^3*QB^2*S1*(-1 + y^2)*
          (-3*om1*QB + om2*(4 + 6*QB*y))*f[17])/(w[1]^2*w[5]*w[6]*w[9]*
          w[11]) + (eu2^2*mb^5*QB^2*S3*(3*om1^2*om2*q22*(-3*QB + 8*y) + 
           3*om2*q22*(4*om2^2*QB - q12*QB + 6*q22*QB + 8*q22*y) + 
           4*om1^5*(2 + 3*QB*y) + 6*om1^3*(q22 + 2*om2^2*QB*y + q22*QB*y) + 
           3*om1*q22*(2*q12 + 2*q22 + 4*om2^2*QB*y + 5*q12*QB*y + 
             6*q22*QB*y) + 6*om1^4*om2*QB*(1 - 4*y^2))*f[17])/
         (2*w[1]^2*w[5]*w[6]*w[9]*w[11]) + (eu2^2*mb^5*QB^2*S2*
          (2*om1^2*om2*q22*(3*QB + 4*y) + om2*q22*(15*q12*QB - 21*q22*QB + 
             8*q22*y) + om1^3*q22*(2 - 15*QB*y) - 2*om1^5*(4 + 3*QB*y) + 
           om1*q22*(q22*(2 - 21*QB*y) + q12*(2 - 6*QB*y)) + 
           2*om1^4*om2*(4*y + QB*(-3 + 6*y^2)))*f[17])/(2*w[1]^2*w[5]*w[6]*
          w[9]*w[11]) + (eu2^2*mb^5*QB^2*S3*(3*om1*om2*q22*(-3*QB + 8*y) + 
           4*om1^4*(2 + 3*QB*y) + 6*om1^2*(q22 + 2*om2^2*QB*y + q22*QB*y) + 
           6*om1^3*om2*QB*(1 - 4*y^2) + 3*q22*((5*q12 + 6*q22)*QB*y + 
             4*om2^2*(2 + QB*y)))*f[2])/(2*w[1]*w[5]*w[6]*w[9]*w[11]) - 
        (eu2^2*mb^5*QB^2*S2*(-2*om1*om2*q22*(-18*q12*QB - 15*q22*QB + 
             32*q12*y + 60*q22*y + 4*om2^2*(3*QB + 4*y)) + 
           4*om1^4*(q22*(-4 + 3*QB*y) + om2^2*(8 + 6*QB*y)) + 
           om1^2*q22*(15*q22*(-2 + QB*y) + 12*om2^2*(4 + 5*QB*y) + 
             2*q12*(-23 + 9*QB*y)) + q22*(-32*om2^4 - 3*(q12^2 - 2*q22^2)*QB*
              y + 4*om2^2*(2*q12*(7 + 3*QB*y) + 3*q22*(-10 + 7*QB*y))) - 
           4*om1^3*om2*(-3*q22*QB + 16*q22*y + 2*om2^2*(4*y + QB*
                (-3 + 6*y^2))))*f[2])/(8*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[11]) + 
        (eu2^2*mb^5*om1^2*om2*QB^2*S1*(-1 + y^2)*(-3*om1*QB + 
           om2*(4 + 6*QB*y))*f[2])/(w[1]*w[2]*w[5]*w[6]*w[9]*w[11]) + 
        (2*eu2*mb^5*q22^2*(q12 + q22)*QB^2*S3*(eq1 - eu2*om1*y)*f[3])/
         (w[1]*w[8]*w[9]*w[11]) + (eq1*eu2*mb^5*q22*QB^3*S1*
          (72*om1^2*om2 - 3429*om2*q12 + 1719*om2*q22 + 96*om1^3*y - 
           48*om1*q12*y + 320*om1*q22*y)*f[8])/(64*w[5]*w[6]*w[9]^2*w[10]*
          w[11]) - (eq1*eu2*mb^5*om2*q22*(48*om1^4 + 124*om1^2*q22 + 
           185*q22^2)*QB^3*S1*f[8])/(32*w[3]*w[5]*w[6]*w[9]^2*w[10]*w[11]) - 
        (16*eu2*mb^5*om1*QB^3*S1*(2*eu2*(om1^2*om2*(q12^6 - q12^5*q22 - 3*
                q12^4*q22^2 + 3*q12^3*q22^3 + 3*q12^2*q22^4 - 3*q12*q22^5 - 
               q22^6) + om1*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*
                q22^3 - 10*q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*
                q22^7)*y + om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*q22^2 + 5*
                q12^3*q22^3 + 5*q12^2*q22^4 - 9*q12*q22^5 + 5*q22^6)*y^2) + 
           eq1*(om1^2*(4*om2^2*q12^5 + 3*q12^5*q22 - 6*q12^4*q22^2 + 6*q12^2*
                q22^4 - 2*q12*q22^5 - 2*q22^6) + 4*om1*om2*(q12^6 - 3*q12^5*
                q22 + q12^4*q22^2 + 5*q12^3*q22^3 - 5*q12^2*q22^4 - q12*
                q22^5 + 3*q22^6)*y + (q12^7 - 6*q12^6*q22 + 14*q12^5*q22^2 - 
               14*q12^4*q22^3 + 14*q12^2*q22^5 - 14*q12*q22^6 + 6*q22^7)*
              y^2))*f[7])/(w[9]*w[12]^4) + (16*eu2*mb^5*om1*QB^3*S2*
          (2*eq1*(om1^2*om2*(q12^6 - 3*q12^5*q22 + q12^4*q22^2 + 5*q12^3*
                q22^3 - 5*q12^2*q22^4 - q12*q22^5 + 3*q22^6) + 
             om1*(q12^7 - 6*q12^6*q22 + 14*q12^5*q22^2 - 14*q12^4*q22^3 + 14*
                q12^2*q22^5 - 14*q12*q22^6 + 6*q22^7)*y - 
             om2*q22*(q12^6 - 7*q12^5*q22 + 21*q12^4*q22^2 - 35*q12^3*q22^3 + 
               35*q12^2*q22^4 - 21*q12*q22^5 + 7*q22^6)*y^2) + 
           eu2*(om1^2*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*q22^3 - 
               10*q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*q22^7) + 
             4*om1*om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*q22^2 + 5*q12^3*
                q22^3 + 5*q12^2*q22^4 - 9*q12*q22^5 + 5*q22^6)*y + 
             q22*(-q12^7 + 8*q12^6*q22 - 28*q12^5*q22^2 + 56*q12^4*q22^3 - 70*
                q12^3*q22^4 + 56*q12^2*q22^5 - 28*q12*q22^6 + 8*q22^7)*y^2))*
          f[7])/(w[9]*w[12]^4) + (16*eu2*mb^5*om1*QB^3*S0*
          (eq1*(om1^3*(4*om2^2*q12^5 + 3*q12^5*q22 - 6*q12^4*q22^2 + 6*q12^2*
                q22^4 - 2*q12*q22^5 - 2*q22^6) + 6*om1^2*om2*(q12^6 - 3*q12^5*
                q22 + q12^4*q22^2 + 5*q12^3*q22^3 - 5*q12^2*q22^4 - q12*
                q22^5 + 3*q22^6)*y + 3*om1*(q12^7 - 6*q12^6*q22 + 14*q12^5*
                q22^2 - 14*q12^4*q22^3 + 14*q12^2*q22^5 - 14*q12*q22^6 + 6*
                q22^7)*y^2 - 2*om2*q22*(q12^6 - 7*q12^5*q22 + 21*q12^4*
                q22^2 - 35*q12^3*q22^3 + 35*q12^2*q22^4 - 21*q12*q22^5 + 7*
                q22^6)*y^3) + eu2*(2*om1^3*om2*(q12^6 - q12^5*q22 - 3*q12^4*
                q22^2 + 3*q12^3*q22^3 + 3*q12^2*q22^4 - 3*q12*q22^5 - q22^
                6) + 3*om1^2*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*
                q22^3 - 10*q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*
                q22^7)*y + 6*om1*om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*
                q22^2 + 5*q12^3*q22^3 + 5*q12^2*q22^4 - 9*q12*q22^5 + 5*
                q22^6)*y^2 + q22*(-q12^7 + 8*q12^6*q22 - 28*q12^5*q22^2 + 56*
                q12^4*q22^3 - 70*q12^3*q22^4 + 56*q12^2*q22^5 - 28*q12*
                q22^6 + 8*q22^7)*y^3))*f[7])/(w[9]*w[12]^4) + 
        (16*eu2*mb^5*om1*QB^3*S0*(eu2*(om1^3*(q12^7 - 2*q12^6*q22 - 2*q12^5*
                q22^2 + 6*q12^4*q22^3 - 6*q12^2*q22^5 + 2*q12*q22^6 + 2*
                q22^7) - 6*om1^2*om2*q22*(q12^6 - 3*q12^5*q22 + q12^4*q22^2 + 
               5*q12^3*q22^3 - 5*q12^2*q22^4 - q12*q22^5 + 3*q22^6)*y - 
             3*om1*q22*(q12^7 - 6*q12^6*q22 + 14*q12^5*q22^2 - 14*q12^4*
                q22^3 + 14*q12^2*q22^5 - 14*q12*q22^6 + 6*q22^7)*y^2 + 
             2*om2*q22^2*(q12^6 - 7*q12^5*q22 + 21*q12^4*q22^2 - 35*q12^3*
                q22^3 + 35*q12^2*q22^4 - 21*q12*q22^5 + 7*q22^6)*y^3) + 
           eq1*(2*om1^3*om2*(q12^6 - q12^5*q22 - 3*q12^4*q22^2 + 3*q12^3*
                q22^3 + 3*q12^2*q22^4 - 3*q12*q22^5 - q22^6) + 
             3*om1^2*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*q22^3 - 
               10*q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*q22^7)*y + 
             6*om1*om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*q22^2 + 5*q12^3*
                q22^3 + 5*q12^2*q22^4 - 9*q12*q22^5 + 5*q22^6)*y^2 + 
             q22*(-q12^7 + 8*q12^6*q22 - 28*q12^5*q22^2 + 56*q12^4*q22^3 - 70*
                q12^3*q22^4 + 56*q12^2*q22^5 - 28*q12*q22^6 + 8*q22^7)*y^3))*
          f[12])/(w[9]*w[12]^4) - (16*eu2*mb^5*om1^2*QB^3*S1*
          (2*eq1*(om1^2*om2*(q12^6 - q12^5*q22 - 3*q12^4*q22^2 + 3*q12^3*
                q22^3 + 3*q12^2*q22^4 - 3*q12*q22^5 - q22^6) + 
             om1*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*q22^3 - 10*
                q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*q22^7)*y + 
             om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*q22^2 + 5*q12^3*q22^3 + 
               5*q12^2*q22^4 - 9*q12*q22^5 + 5*q22^6)*y^2) + 
           eu2*(om1^2*(q12^7 - 2*q12^6*q22 - 2*q12^5*q22^2 + 6*q12^4*q22^3 - 
               6*q12^2*q22^5 + 2*q12*q22^6 + 2*q22^7) - 4*om1*om2*q22*
              (q12^6 - 3*q12^5*q22 + q12^4*q22^2 + 5*q12^3*q22^3 - 5*q12^2*
                q22^4 - q12*q22^5 + 3*q22^6)*y - q22*(q12^7 - 6*q12^6*q22 + 
               14*q12^5*q22^2 - 14*q12^4*q22^3 + 14*q12^2*q22^5 - 14*q12*
                q22^6 + 6*q22^7)*y^2))*f[12])/(w[1]*w[9]*w[12]^4) + 
        (16*eu2*mb^5*om1^2*QB^3*S2*(-2*eu2*q22*(om1^2*om2*(q12^6 - 3*q12^5*
                q22 + q12^4*q22^2 + 5*q12^3*q22^3 - 5*q12^2*q22^4 - q12*
                q22^5 + 3*q22^6) + om1*(q12^7 - 6*q12^6*q22 + 14*q12^5*
                q22^2 - 14*q12^4*q22^3 + 14*q12^2*q22^5 - 14*q12*q22^6 + 6*
                q22^7)*y - om2*q22*(q12^6 - 7*q12^5*q22 + 21*q12^4*q22^2 - 35*
                q12^3*q22^3 + 35*q12^2*q22^4 - 21*q12*q22^5 + 7*q22^6)*y^2) + 
           eq1*(om1^2*(q12^7 - 4*q12^6*q22 + 4*q12^5*q22^2 + 4*q12^4*q22^3 - 
               10*q12^3*q22^4 + 4*q12^2*q22^5 + 4*q12*q22^6 - 4*q22^7) + 
             4*om1*om2*q22*(-q12^6 + 5*q12^5*q22 - 9*q12^4*q22^2 + 5*q12^3*
                q22^3 + 5*q12^2*q22^4 - 9*q12*q22^5 + 5*q22^6)*y + 
             q22*(-q12^7 + 8*q12^6*q22 - 28*q12^5*q22^2 + 56*q12^4*q22^3 - 70*
                q12^3*q22^4 + 56*q12^2*q22^5 - 28*q12*q22^6 + 8*q22^7)*y^2))*
          f[12])/(w[1]*w[9]*w[12]^4) + (2*eu2*mb^5*om1*QB^3*S2*
          (2*eu2*(om1^2*om2*(4*om2^2*q12^7 + 2*q12^8 - 2*q12^7*q22 - 8*q12^6*
                q22^2 + 14*q12^5*q22^3 - 14*q12^3*q22^5 + 8*q12^2*q22^6 + 3*
                q12*q22^7 - 4*q22^8) + om1*(4*om2^2*q12^8 + 5*q12^9 - 18*
                q12^8*q22 + 21*q12^7*q22^2 + 6*q12^6*q22^3 - 42*q12^5*q22^4 + 
               42*q12^4*q22^5 - 6*q12^3*q22^6 - 21*q12^2*q22^7 + 19*q12*
                q22^8 - 7*q22^9)*y + om2*(q12^9 - 8*q12^8*q22 + 27*q12^7*
                q22^2 - 48*q12^6*q22^3 + 42*q12^5*q22^4 - 42*q12^3*q22^6 + 48*
                q12^2*q22^7 - 27*q12*q22^8 + 8*q22^9)*y^2) + 
           eq1*(om1^2*(16*om2^4*q12^6 + 4*om2^2*q12^7 - q12^8 + 10*q12^7*
                q22 - 23*q12^6*q22^2 + 14*q12^5*q22^3 + 14*q12^4*q22^4 - 22*
                q12^3*q22^5 + 5*q12^2*q22^6 + 7*q12*q22^7 - 5*q22^8) + 
             4*om1*om2*(4*om2^2*q12^7 + 4*q12^8 - 12*q12^7*q22 + 8*q12^6*
                q22^2 + 14*q12^5*q22^3 - 28*q12^4*q22^4 + 14*q12^3*q22^5 + 8*
                q12^2*q22^6 - 13*q12*q22^7 + 6*q22^8)*y + 
             (4*om2^2*q12^8 + 7*q12^9 - 34*q12^8*q22 + 75*q12^7*q22^2 - 90*
                q12^6*q22^3 + 42*q12^5*q22^4 + 42*q12^4*q22^5 - 90*q12^3*
                q22^6 + 75*q12^2*q22^7 - 35*q12*q22^8 + 9*q22^9)*y^2))*f[11])/
         (w[2]^2*w[9]*w[12]^4) + (2*eu2*mb^5*om1*QB^3*S0*
          (eu2*(om1^3*(16*om2^4*q12^6 - 4*om2^2*q12^7 - 5*q12^8 + 14*q12^7*
                q22 - 7*q12^6*q22^2 - 14*q12^5*q22^3 + 14*q12^4*q22^4 + 6*
                q12^3*q22^5 - 11*q12^2*q22^6 + q12*q22^7 + 3*q22^8) + 
             6*om1^2*om2*(4*om2^2*q12^7 + 2*q12^8 - 2*q12^7*q22 - 8*q12^6*
                q22^2 + 14*q12^5*q22^3 - 14*q12^3*q22^5 + 8*q12^2*q22^6 + 3*
                q12*q22^7 - 4*q22^8)*y + 3*om1*(4*om2^2*q12^8 + 5*q12^9 - 18*
                q12^8*q22 + 21*q12^7*q22^2 + 6*q12^6*q22^3 - 42*q12^5*q22^4 + 
               42*q12^4*q22^5 - 6*q12^3*q22^6 - 21*q12^2*q22^7 + 19*q12*
                q22^8 - 7*q22^9)*y^2 + 2*om2*(q12^9 - 8*q12^8*q22 + 27*q12^7*
                q22^2 - 48*q12^6*q22^3 + 42*q12^5*q22^4 - 42*q12^3*q22^6 + 48*
                q12^2*q22^7 - 27*q12*q22^8 + 8*q22^9)*y^3) + 
           eq1*(2*om1^3*om2*(16*om2^4*q12^5 - 8*om2^2*q12^6 - 5*q12^7 + 10*
                q12^6*q22 + q12^5*q22^2 - 12*q12^4*q22^3 + 2*q12^3*q22^4 + 8*
                q12^2*q22^5 - 3*q12*q22^6 - 2*q22^7) + 
             3*om1^2*(16*om2^4*q12^6 + 4*om2^2*q12^7 - q12^8 + 10*q12^7*q22 - 
               23*q12^6*q22^2 + 14*q12^5*q22^3 + 14*q12^4*q22^4 - 22*q12^3*
                q22^5 + 5*q12^2*q22^6 + 7*q12*q22^7 - 5*q22^8)*y + 
             6*om1*om2*(4*om2^2*q12^7 + 4*q12^8 - 12*q12^7*q22 + 8*q12^6*
                q22^2 + 14*q12^5*q22^3 - 28*q12^4*q22^4 + 14*q12^3*q22^5 + 8*
                q12^2*q22^6 - 13*q12*q22^7 + 6*q22^8)*y^2 + 
             (4*om2^2*q12^8 + 7*q12^9 - 34*q12^8*q22 + 75*q12^7*q22^2 - 90*
                q12^6*q22^3 + 42*q12^5*q22^4 + 42*q12^4*q22^5 - 90*q12^3*
                q22^6 + 75*q12^2*q22^7 - 35*q12*q22^8 + 9*q22^9)*y^3))*f[11])/
         (w[2]^2*w[9]*w[12]^4) - (4*eu2*mb^5*om1*QB^3*S1*
          (2*eu2*(om1^2*om2*(4*om2^2*q12^6 - q12^7 + 5*q12^6*q22 - 4*q12^5*
                q22^2 - 6*q12^4*q22^3 + 6*q12^3*q22^4 + 4*q12^2*q22^5 - 4*q12*
                q22^6 - q22^7) + om1*(4*om2^2*q12^7 + 2*q12^8 - 2*q12^7*q22 - 
               8*q12^6*q22^2 + 14*q12^5*q22^3 - 14*q12^3*q22^5 + 8*q12^2*
                q22^6 + 3*q12*q22^7 - 4*q22^8)*y + om2*(q12^8 - 5*q12^7*q22 + 
               8*q12^6*q22^2 - 14*q12^4*q22^4 + 14*q12^3*q22^5 - 8*q12*
                q22^7 + 5*q22^8)*y^2) + eq1*(om1^2*(16*om2^4*q12^5 - 8*om2^2*
                q12^6 - 5*q12^7 + 10*q12^6*q22 + q12^5*q22^2 - 12*q12^4*
                q22^3 + 2*q12^3*q22^4 + 8*q12^2*q22^5 - 3*q12*q22^6 - 2*
                q22^7) + 4*om1*om2*(4*om2^2*q12^6 + q12^7 + q12^6*q22 - 8*
                q12^5*q22^2 + 6*q12^4*q22^3 + 6*q12^3*q22^4 - 8*q12^2*q22^5 + 
               3*q22^7)*y + (4*om2^2*q12^7 + 4*q12^8 - 12*q12^7*q22 + 8*q12^6*
                q22^2 + 14*q12^5*q22^3 - 28*q12^4*q22^4 + 14*q12^3*q22^5 + 8*
                q12^2*q22^6 - 13*q12*q22^7 + 6*q22^8)*y^2))*f[11])/
         (w[2]*w[9]*w[12]^4) - (16*eu2*mb^5*om1*q22^7*QB^3*S2*
          (eu2*q22*(-om1^2 + 4*om1*om2*y + q22*y^2) + 
           2*eq1*(om1^2*om2 + om1*q22*y - om2*q22*y^2))*f[7])/
         (w[3]*w[9]*w[12]^4) - (16*eu2*mb^5*om1*q22^7*QB^3*S1*
          (eq1*(om1^2 - 4*om1*om2*y - q22*y^2) + 2*eu2*(om1^2*om2 + 
             om1*q22*y - om2*q22*y^2))*f[7])/(w[3]*w[9]*w[12]^4) + 
        (16*eu2*mb^5*om1*q22^7*QB^3*S0*(eq1*(om1^3 - 6*om1^2*om2*y - 
             3*om1*q22*y^2 + 2*om2*q22*y^3) + eu2*(2*om1^3*om2 + 
             3*om1^2*q22*y - 6*om1*om2*q22*y^2 - q22^2*y^3))*f[7])/
         (w[3]*w[9]*w[12]^4) - (16*eu2*mb^5*om1*q22^7*QB^3*S0*
          (eu2*q22*(om1^3 - 6*om1^2*om2*y - 3*om1*q22*y^2 + 2*om2*q22*y^3) + 
           eq1*(-2*om1^3*om2 - 3*om1^2*q22*y + 6*om1*om2*q22*y^2 + 
             q22^2*y^3))*f[12])/(w[3]*w[9]*w[12]^4) - 
        (16*eu2*mb^5*om1^2*q22^7*QB^3*S1*(eu2*q22*(-om1^2 + 4*om1*om2*y + 
             q22*y^2) + 2*eq1*(om1^2*om2 + om1*q22*y - om2*q22*y^2))*f[12])/
         (w[1]*w[3]*w[9]*w[12]^4) + (16*eu2*mb^5*om1^2*q22^8*QB^3*S2*
          (eq1*(om1^2 - 4*om1*om2*y - q22*y^2) + 2*eu2*(om1^2*om2 + 
             om1*q22*y - om2*q22*y^2))*f[12])/(w[1]*w[3]*w[9]*w[12]^4) + 
        (2*eu2*mb^5*om1*q22^9*QB^3*S2*(eq1*(om1^2 - 4*om1*om2*y - q22*y^2) + 
           2*eu2*(om1^2*om2 + om1*q22*y - om2*q22*y^2))*f[11])/
         (w[2]^2*w[3]*w[9]*w[12]^4) - (2*eu2*mb^5*om1*q22^8*QB^3*S0*
          (eu2*q22*(om1^3 - 6*om1^2*om2*y - 3*om1*q22*y^2 + 2*om2*q22*y^3) + 
           eq1*(-2*om1^3*om2 - 3*om1^2*q22*y + 6*om1*om2*q22*y^2 + 
             q22^2*y^3))*f[11])/(w[2]^2*w[3]*w[9]*w[12]^4) + 
        (4*eu2*mb^5*om1*q22^8*QB^3*S1*(eq1*(-om1^2 + 4*om1*om2*y + q22*y^2) - 
           2*eu2*(om1^2*om2 + om1*q22*y - om2*q22*y^2))*f[11])/
         (w[2]*w[3]*w[9]*w[12]^4) - (16*eu2*mb^5*om1*QB^3*S2*
          (eq1*(2*om1^2*om2*q12*(2*q12^3 - 3*q12^2*q22 - 2*q12*q22^2 + 4*
                q22^3) + om1*(5*q12^5 - 21*q12^4*q22 + 30*q12^3*q22^2 - 10*
                q12^2*q22^3 - 15*q12*q22^4 + 15*q22^5)*y - 
             4*om2*q22*(q12^4 - 5*q12^3*q22 + 10*q12^2*q22^2 - 10*q12*q22^3 + 
               5*q22^4)*y^2) + 2*eu2*(om1^2*(q12^5 - 2*q12^4*q22 - q12^3*
                q22^2 + 4*q12^2*q22^3 - q12*q22^4 - 2*q22^5) - 
             3*om1*om2*q22*(q12^4 - 3*q12^3*q22 + 2*q12^2*q22^2 + 2*q12*
                q22^3 - 3*q22^4)*y + q22*(-q12^5 + 6*q12^4*q22 - 15*q12^3*
                q22^2 + 20*q12^2*q22^3 - 15*q12*q22^4 + 6*q22^5)*y^2))*f[7])/
         (w[9]*w[12]^3) + (16*eu2*mb^5*om1*QB^3*S1*
          (eu2*(2*om1^2*om2*(q12^4 - 2*q12*q22^3 - q22^4) + 
             om1*(3*q12^5 - 6*q12^4*q22 - q12^3*q22^2 + 4*q12^2*q22^3 + 9*q12*
                q22^4 - 14*q22^5)*y + 2*om2*q22*(-q12^4 + 2*q12^3*q22 + 2*
                q12^2*q22^2 - 8*q12*q22^3 + 7*q22^4)*y^2) + 
           eq1*(om1^2*(4*om2^2*q12^3 + 3*q12^3*q22 - 2*q12*q22^3 - 2*q22^4) + 
             2*om1*om2*(3*q12^4 - 4*q12^3*q22 - 2*q12^2*q22^2 + 7*q22^4)*y + 
             (2*q12^5 - 7*q12^4*q22 + 5*q12^3*q22^2 + 10*q12^2*q22^3 - 20*q12*
                q22^4 + 13*q22^5)*y^2))*f[7])/(w[9]*w[12]^3) - 
        (8*eu2*mb^5*om1*QB^3*S0*(eq1*(om1^3*(8*om2^2*q12^3 + 6*q12^3*q22 - 4*
                q12*q22^3 - 4*q22^4) + 4*om1^2*om2*(5*q12^4 - 7*q12^3*q22 - 4*
                q12^2*q22^2 + 4*q12*q22^3 + 7*q22^4)*y - 
             2*om2*q22*(q12^4 - 5*q12^3*q22 + 10*q12^2*q22^2 - 10*q12*q22^3 + 
               5*q22^4)*y*(1 + 4*y^2) + om1*(q12^5 - 4*q12^4*q22 + 5*q12^3*
                q22^2 - 5*q12*q22^4 + 4*q22^5)*(1 + 14*y^2)) + 
           eu2*(4*om1^3*om2*(q12^4 - 2*q12*q22^3 - q22^4) + 
             2*om1^2*(5*q12^5 - 10*q12^4*q22 - 3*q12^3*q22^2 + 12*q12^2*
                q22^3 + 7*q12*q22^4 - 18*q22^5)*y + q22*(-q12^5 + 6*q12^4*
                q22 - 15*q12^3*q22^2 + 20*q12^2*q22^3 - 15*q12*q22^4 + 6*
                q22^5)*y*(1 + 4*y^2) - 2*om1*om2*q22*(2*q12^2*q22^2*
                (1 + 4*y^2) + q12^4*(1 + 8*y^2) + 2*q12*q22^3*(1 + 14*y^2) - 
               q12^3*q22*(3 + 22*y^2) - q22^4*(3 + 32*y^2))))*f[7])/
         (w[9]*w[12]^3) - (8*eu2*mb^5*om1*QB^3*S0*
          (eq1*(2*om1^3*om2*(3*q12^4 - q12^3*q22 - 2*q12^2*q22^2 - 2*q12*
                q22^3 - q22^4) + om1^2*(13*q12^5 - 30*q12^4*q22 + 3*q12^3*
                q22^2 + 28*q12^2*q22^3 + 3*q12*q22^4 - 30*q22^5)*y + 
             q22*(-q12^5 + 6*q12^4*q22 - 15*q12^3*q22^2 + 20*q12^2*q22^3 - 15*
                q12*q22^4 + 6*q22^5)*y*(1 + 5*y^2) - 2*om1*om2*q22*
              (q12^4 - 3*q12^3*q22 + 2*q12^2*q22^2 + 2*q12*q22^3 - 3*q22^4)*
              (1 + 11*y^2)) + eu2*(om1^3*(3*q12^5 - 2*q12^4*q22 - 3*q12^3*
                q22^2 - 4*q12^2*q22^3 + 5*q12*q22^4 + 6*q22^5) - 
             2*om1^2*om2*q22*(7*q12^4 - 7*q12^3*q22 - 10*q12^2*q22^2 + 2*q12*
                q22^3 + 19*q22^4)*y + 2*om2*q22^2*(q12^4 - 5*q12^3*q22 + 10*
                q12^2*q22^2 - 10*q12*q22^3 + 5*q22^4)*y*(1 + 3*y^2) - 
             om1*q22*(20*q12^2*q22^3*y^2 + 5*q12^3*q22^2*(1 + 9*y^2) + q12^5*
                (1 + 11*y^2) - 5*q12*q22^4*(1 + 15*y^2) - 2*q12^4*q22*
                (2 + 21*y^2) + 2*q22^5*(2 + 27*y^2))))*f[12])/
         (w[9]*w[12]^3) - (8*eu2*mb^5*om1^2*QB^3*S2*
          (-2*eu2*q22*(3*om1^2*om2*(q12^4 - q12^3*q22 - 2*q12^2*q22^2 + 2*q12*
                q22^3 + q22^4) + 4*om1*(q12^5 - 4*q12^4*q22 + 5*q12^3*q22^2 - 
               5*q12*q22^4 + 4*q22^5)*y - 3*om2*q22*(q12^4 - 5*q12^3*q22 + 10*
                q12^2*q22^2 - 10*q12*q22^3 + 5*q22^4)*y^2) + 
           eq1*(om1^2*(5*q12^5 - 12*q12^4*q22 + q12^3*q22^2 + 16*q12^2*
                q22^3 - 9*q12*q22^4 - 4*q22^5) + 4*om1*om2*q22*
              (-4*q12^4 + 13*q12^3*q22 - 12*q12^2*q22^2 - 2*q12*q22^3 + 8*
                q22^4)*y - 5*q22*(q12^5 - 6*q12^4*q22 + 15*q12^3*q22^2 - 20*
                q12^2*q22^3 + 15*q12*q22^4 - 6*q22^5)*y^2))*f[12])/
         (w[1]*w[9]*w[12]^3) + (8*eu2*mb^5*om1^2*QB^3*S1*
          (2*eq1*(om1^2*om2*(3*q12^4 - q12^3*q22 - 2*q12^2*q22^2 - 2*q12*
                q22^3 - q22^4) + om1*(4*q12^5 - 9*q12^4*q22 + q12^3*q22^2 + 6*
                q12^2*q22^3 + 6*q12*q22^4 - 13*q22^5)*y + 
             om2*q22*(-3*q12^4 + 7*q12^3*q22 + 2*q12^2*q22^2 - 18*q12*q22^3 + 
               17*q22^4)*y^2) + eu2*(om1^2*(3*q12^5 - 2*q12^4*q22 - 3*q12^3*
                q22^2 - 4*q12^2*q22^3 + 5*q12*q22^4 + 6*q22^5) + 
             8*om1*om2*q22*(-q12^4 + q12^3*q22 + q12^2*q22^2 + q12*q22^3 - 4*
                q22^4)*y - q22*(3*q12^5 - 10*q12^4*q22 + 5*q12^3*q22^2 + 20*
                q12^2*q22^3 - 35*q12*q22^4 + 22*q22^5)*y^2))*f[12])/
         (w[1]*w[9]*w[12]^3) - (2*eu2*mb^5*om1*QB^3*S2*
          (eu2*(4*om1^2*om2*(4*om2^2*q12^5 + 2*q12^6 - 4*q12^4*q22^2 + 4*
                q12^2*q22^4 + q12*q22^5 - 4*q22^6) + om1*(20*om2^2*q12^6 + 29*
                q12^7 - 79*q12^6*q22 + 84*q12^5*q22^2 - 42*q12^4*q22^3 + 42*
                q12^3*q22^4 - 84*q12^2*q22^5 + 84*q12*q22^6 - 39*q22^7)*y + 
             2*om2*(3*q12^7 + 236*q12^6*q22 - 198*q12^5*q22^2 + 156*q12^4*
                q22^3 - 128*q12^3*q22^4 + 100*q12^2*q22^5 - 58*q12*q22^6 + 20*
                q22^7)*y^2) + eq1*(2*om1^2*(16*om2^4*q12^4 + 4*om2^2*q12^5 - 
               2*q12^6 + 10*q12^5*q22 - 10*q12^4*q22^2 - 2*q12^3*q22^3 + 5*
                q12^2*q22^4 + 3*q12*q22^5 - 5*q22^6) + 2*om1*om2*
              (20*om2^2*q12^5 + 23*q12^6 - 52*q12^5*q22 + 41*q12^4*q22^2 - 15*
                q12^3*q22^3 + 27*q12^2*q22^4 - 43*q12*q22^5 + 27*q22^6)*y + 
             (12*om2^2*q12^6 + 24*q12^7 + 417*q12^6*q22 - 326*q12^5*q22^2 + 
               270*q12^4*q22^3 - 242*q12^3*q22^4 + 186*q12^2*q22^5 - 98*q12*
                q22^6 + 30*q22^7)*y^2))*f[11])/(w[2]^2*w[9]*w[12]^3) - 
        (eu2*mb^5*om1*QB^3*S0*(eu2*(2*om1^3*(16*om2^4*q12^4 - 4*om2^2*q12^5 - 
               8*q12^6 + 9*q12^5*q22 + 3*q12^4*q22^2 + 2*q12^3*q22^3 - 14*
                q12^2*q22^4 + 2*q12*q22^5 + 9*q22^6) + 4*om1^2*om2*
              (20*om2^2*q12^5 + 12*q12^6 - 5*q12^5*q22 - 10*q12^4*q22^2 - 10*
                q12^3*q22^3 + 18*q12^2*q22^4 + 18*q12*q22^5 - 30*q22^6)*y + 
             om1*(224*q12^5*q22^2*y^2 - 280*q12^2*q22^5*y^2 - 14*q12^4*q22^3*
                (-1 + 8*y^2) + 14*q12^3*q22^4*(-1 + 10*y^2) + 4*om2^2*q12^6*
                (1 + 14*y^2) + 8*q12*q22^6*(1 + 34*y^2) + q12^7*
                (3 + 82*y^2) - q22^7*(5 + 124*y^2) - q12^6*q22*
                (7 + 218*y^2)) + 2*om2*y*(-256*q12^3*q22^4*y^2 + 2*q12^5*
                q22^2*(7 - 198*y^2) + q12^7*(1 + 6*y^2) + 2*q22^7*
                (3 + 20*y^2) - 2*q12*q22^6*(7 + 58*y^2) + 2*q12^2*q22^5*
                (7 + 100*y^2) + 2*q12^4*q22^3*(-7 + 156*y^2) + 2*q12^6*q22*
                (-3 + 236*y^2))) + eq1*(4*om1^3*om2*(16*om2^4*q12^3 - 8*om2^2*
                q12^4 - 8*q12^5 + 6*q12^4*q22 + q12^3*q22^2 + 4*q12^2*q22^3 - 
               4*q12*q22^4 - 4*q22^5) + 2*om1^2*(80*om2^4*q12^4 + 24*om2^2*
                q12^5 - 8*q12^6 + 42*q12^5*q22 - 31*q12^4*q22^2 - 26*q12^3*
                q22^3 + 16*q12^2*q22^4 + 40*q12*q22^5 - 41*q22^6)*y + 
             y*(4*q12^5*q22^2*(7 - 163*y^2) + 4*om2^2*q12^6*(1 + 6*y^2) + 
               q12^7*(5 + 48*y^2) - 4*q12*q22^6*(5 + 49*y^2) + q22^7*
                (7 + 60*y^2) + 4*q12^2*q22^5*(7 + 93*y^2) - 2*q12^3*q22^4*
                (7 + 242*y^2) + 2*q12^4*q22^3*(-7 + 270*y^2) + q12^6*q22*
                (-19 + 834*y^2)) + 2*om1*om2*(10*q12^3*q22^3*(1 - 4*y^2) + 4*
                om2^2*q12^5*(1 + 14*y^2) + 4*q22^6*(1 + 23*y^2) + 4*q12^4*
                q22^2*(-1 + 25*y^2) + 4*q12^2*q22^4*(-1 + 25*y^2) - 4*q12*
                q22^5*(1 + 38*y^2) + q12^6*(2 + 64*y^2) - 3*q12^5*
                (q22 + 46*q22*y^2))))*f[11])/(w[2]^2*w[9]*w[12]^3) + 
        (4*eu2*mb^5*om1*QB^3*S1*(eu2*(2*om1^2*om2*(4*om2^2*q12^4 - q12^5 + 3*
                q12^4*q22 + q12^3*q22^2 + 2*q12^2*q22^3 - 5*q12*q22^4 - 2*
                q22^5) + om1*(12*om2^2*q12^5 + 8*q12^6 - 5*q12^5*q22 - 2*
                q12^4*q22^2 - 10*q12^3*q22^3 + 10*q12^2*q22^4 + 16*q12*
                q22^5 - 22*q22^6)*y + 2*om2*(2*q12^6 - 7*q12^5*q22 + 8*q12^4*
                q22^2 - 5*q12^3*q22^3 + 10*q12^2*q22^4 - 17*q12*q22^5 + 12*
                q22^6)*y^2) + eq1*(om1^2*(16*om2^4*q12^3 - 8*om2^2*q12^4 - 8*
                q12^5 + 6*q12^4*q22 + q12^3*q22^2 + 4*q12^2*q22^3 - 4*q12*
                q22^4 - 4*q22^5) + 2*om1*om2*(12*om2^2*q12^4 + 4*q12^5 + 2*
                q12^4*q22 - 2*q12^3*q22^2 - 7*q12^2*q22^3 - 2*q12*q22^4 + 13*
                q22^5)*y + (8*om2^2*q12^5 + 9*q12^6 - 17*q12^5*q22 + 9*q12^4*
                q22^2 - 5*q12^3*q22^3 + 23*q12^2*q22^4 - 33*q12*q22^5 + 19*
                q22^6)*y^2))*f[11])/(w[2]*w[9]*w[12]^3) + 
        (16*eu2*mb^5*om1*q22^5*QB^3*S1*(eq1*(2*om1^2 - 8*om1*om2*y - 
             3*q22*y^2) + eu2*(4*om1^2*om2 + 5*om1*q22*y - 4*om2*q22*y^2))*
          f[7])/(w[3]*w[9]*w[12]^3) + (32*eu2*mb^5*om1*q22^5*QB^3*S2*
          (eu2*q22*(-om1^2 + 3*om1*om2*y + q22*y^2) + 
           eq1*(om1^2*om2 + 2*om1*q22*y - 2*om2*q22*y^2))*f[7])/
         (w[3]*w[9]*w[12]^3) - (8*eu2*mb^5*om1*q22^5*QB^3*S0*
          (eu2*(8*om1^3*om2 + 14*om1^2*q22*y - q22^2*y*(1 + 4*y^2) - 
             2*om1*om2*q22*(1 + 10*y^2)) + eq1*(4*om1^3 - 20*om1^2*om2*y + 
             2*om2*q22*y*(1 + 4*y^2) - om1*(q22 + 14*q22*y^2)))*f[7])/
         (w[3]*w[9]*w[12]^3) + (8*eu2*mb^5*om1*q22^5*QB^3*S0*
          (eq1*(-6*om1^3*om2 - 13*om1^2*q22*y + q22^2*y*(1 + 5*y^2) + 
             2*om1*om2*q22*(1 + 11*y^2)) + eu2*q22*(5*om1^3 - 
             22*om1^2*om2*y + 2*om2*q22*y*(1 + 3*y^2) - 
             om1*(q22 + 13*q22*y^2)))*f[12])/(w[3]*w[9]*w[12]^3) - 
        (8*eu2*mb^5*om1^2*q22^6*QB^3*S2*(3*eq1*om1^2 + 6*eu2*om1^2*om2 - 
           12*eq1*om1*om2*y + 8*eu2*om1*q22*y - 5*eq1*q22*y^2 - 
           6*eu2*om2*q22*y^2)*f[12])/(w[1]*w[3]*w[9]*w[12]^3) + 
        (8*eu2*mb^5*om1^2*q22^5*QB^3*S1*(eu2*q22*(-5*om1^2 + 16*om1*om2*y + 
             5*q22*y^2) + 2*eq1*(3*om1^2*om2 + 5*om1*q22*y - 5*om2*q22*y^2))*
          f[12])/(w[1]*w[3]*w[9]*w[12]^3) + (2*eu2*mb^5*om1*q22^7*QB^3*S2*
          (eq1*(-3*om1^2 + 12*om1*om2*y + 4*q22*y^2) + 
           eu2*(-6*om1^2*om2 - 7*om1*q22*y + 6*om2*q22*y^2))*f[11])/
         (w[2]^2*w[3]*w[9]*w[12]^3) + (eu2*mb^5*om1*q22^6*QB^3*S0*
          (eq1*(-12*om1^3*om2 - 22*om1^2*q22*y + q22^2*y*(1 + 8*y^2) + 
             2*om1*om2*q22*(1 + 20*y^2)) + eu2*q22*(8*om1^3 - 
             40*om1^2*om2*y + 2*om2*q22*y*(1 + 6*y^2) - 
             om1*(q22 + 22*q22*y^2)))*f[11])/(w[2]^2*w[3]*w[9]*w[12]^3) + 
        (4*eu2*mb^5*om1*q22^6*QB^3*S1*(eq1*(3*om1^2 - 12*om1*om2*y - 
             4*q22*y^2) + eu2*(6*om1^2*om2 + 7*om1*q22*y - 6*om2*q22*y^2))*
          f[11])/(w[2]*w[3]*w[9]*w[12]^3) - (4*eu2*mb^5*om1*QB^3*S0*
          (-1 + y^2)*(eq1*(om1^3*(16*om2^4*q12^3 - 2*q12^5 + 8*q12^4*q22 - 11*
                q12^3*q22^2 + 4*q12^2*q22^3 + 4*q12*q22^4 - 4*q22^5) + 
             6*om1^2*om2*(4*om2^2*q12^4 + 3*q12^5 - 8*q12^4*q22 + 5*q12^3*
                q22^2 + 5*q12^2*q22^3 - 9*q12*q22^4 + 5*q22^5)*y + 
             3*om1*(4*om2^2*q12^5 + 6*q12^6 - 27*q12^5*q22 + 56*q12^4*q22^2 - 
               70*q12^3*q22^3 + 56*q12^2*q22^4 - 28*q12*q22^5 + 8*q22^6)*
              y^2 + 2*om2*(q12^6 + 247*q12^5*q22 - 219*q12^4*q22^2 + 163*
                q12^3*q22^3 - 93*q12^2*q22^4 + 37*q12*q22^5 - 9*q22^6)*y^3) + 
           eu2*(2*om1^3*om2*(4*om2^2*q12^4 + q12^5 - 5*q12^3*q22^2 + 5*q12^2*
                q22^3 + q12*q22^4 - 3*q22^5) + 3*om1^2*(4*om2^2*q12^5 + 4*
                q12^6 - 13*q12^5*q22 + 14*q12^4*q22^2 - 14*q12^2*q22^4 + 14*
                q12*q22^5 - 6*q22^6)*y + 6*om1*om2*(q12^6 - 7*q12^5*q22 + 21*
                q12^4*q22^2 - 35*q12^3*q22^3 + 35*q12^2*q22^4 - 21*q12*
                q22^5 + 7*q22^6)*y^2 + (q12^7 + 502*q12^6*q22 - 466*q12^5*
                q22^2 + 382*q12^4*q22^3 - 256*q12^3*q22^4 + 130*q12^2*q22^5 - 
               46*q12*q22^6 + 10*q22^7)*y^3))*f[10])/(w[2]^2*w[5]*w[6]*w[9]*
          w[12]^3) + (8*eu2*mb^5*om1^2*QB^3*S1*(-1 + y^2)*
          (2*eq1*(om1^2*om2*(4*om2^2*q12^3 + 2*q12^3*q22 - 4*q12^2*q22^2 + 
               q12*q22^3 + 2*q22^4) + om1*(4*om2^2*q12^4 + 3*q12^5 - 8*q12^4*
                q22 + 5*q12^3*q22^2 + 5*q12^2*q22^3 - 9*q12*q22^4 + 5*q22^5)*
              y + om2*(q12^5 - 6*q12^4*q22 + 15*q12^3*q22^2 - 20*q12^2*
                q22^3 + 15*q12*q22^4 - 6*q22^5)*y^2) + 
           eu2*(om1^2*(4*om2^2*q12^4 + q12^5 - 5*q12^3*q22^2 + 5*q12^2*
                q22^3 + q12*q22^4 - 3*q22^5) + 4*om1*om2*(q12^5 - 4*q12^4*
                q22 + 5*q12^3*q22^2 - 5*q12*q22^4 + 4*q22^5)*y + 
             (q12^6 - 7*q12^5*q22 + 21*q12^4*q22^2 - 35*q12^3*q22^3 + 35*
                q12^2*q22^4 - 21*q12*q22^5 + 7*q22^6)*y^2))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[9]*w[12]^3) - (4*eu2*mb^5*om1*q22^6*QB^3*S0*
          (-1 + y^2)*(eq1*(om1^3 - 6*om1^2*om2*y - 3*om1*q22*y^2 + 
             2*om2*q22*y^3) + eu2*(2*om1^3*om2 + 3*om1^2*q22*y - 
             6*om1*om2*q22*y^2 - q22^2*y^3))*f[10])/(w[2]^2*w[3]*w[5]*w[6]*
          w[9]*w[12]^3) - (8*eu2*mb^5*om1^2*q22^5*QB^3*S1*(-1 + y^2)*
          (eu2*q22*(-om1^2 + 4*om1*om2*y + q22*y^2) + 
           2*eq1*(om1^2*om2 + om1*q22*y - om2*q22*y^2))*f[10])/
         (w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[12]^3) - 
        (256*eu2*mb^5*om1*(eq1 + eu2*om2)*q12^7*(q12 + q22)*QB^3*S2*y^2*
          f[11])/(w[2]^2*w[7]*w[9]*w[12]^3) - 
        (256*eu2*mb^5*om1*(eq1 + eu2*om2)*q12^7*(q12 + q22)*QB^3*S0*y^3*
          f[11])/(w[2]^2*w[7]*w[9]*w[12]^3) - 
        (512*eu2*mb^5*om1*q12^6*(eq1*om2 + eu2*q12)*(q12 + q22)*QB^3*S0*y^3*
          (-1 + y^2)*f[10])/(w[2]^2*w[5]*w[6]*w[7]*w[9]*w[12]^3) - 
        (4*eu2*mb^5*om1*QB^3*S1*(eq1*(4*om2^2*q12^2 - q12^3 + 4*q12^2*q22 - 
             5*q12*q22^2 + 2*q22^3 + 4*om1^2*(8*om2^2*q12 - q12^2 + q12*q22 - 
               2*q22^2) - 8*om1*om2*(q12^2 + q12*q22 - 8*q22^2)*y + 
             4*q12^3*y^2 + 8*q12^2*q22*y^2 - 48*q12*q22^2*y^2 + 
             56*q22^3*y^2) + 2*eu2*(4*om1^2*om2*(2*q12^2 - q12*q22 - q22^2) - 
             2*om1*(q12^3 - q12^2*q22 - 9*q12*q22^2 + 17*q22^3)*y + 
             om2*(q12^3 - 3*q12*q22^2*(1 + 4*y^2) + 2*q22^3*(1 + 12*y^2))))*
          f[7])/(w[9]*w[12]^2) + (8*eu2*mb^5*om1*QB^3*S0*
          (eq1*(4*om1^3*(4*om2^2*q12 + (q12 - 2*q22)*q22) - 
             8*om1^2*om2*(q12 - 5*q22)*q22*y + 2*om2*y*(q12^3 + 9*q12*q22^2*
                (1 + 2*y^2) - q12^2*q22*(5 + 6*y^2) - q22^3*(7 + 18*y^2)) + 
             om1*(4*om2^2*q12^2 + q12^2*q22*(-3 + 4*y^2) + q12^3*
                (2 + 6*y^2) + 5*q22^3*(1 + 12*y^2) - 2*q12*q22^2*
                (1 + 24*y^2))) + eu2*(8*om1^3*om2*(q12^2 - q12*q22 - q22^2) + 
             22*om1^2*(q12 - 2*q22)*q22^2*y + y*(q12^4 - 6*q12^3*q22*
                (1 + y^2) + 3*q22^4*(3 + 8*y^2) - 4*q12*q22^3*(4 + 9*y^2) + 2*
                q12^2*q22^2*(7 + 12*y^2)) + om1*om2*(2*q12^3 + 4*q12^2*q22*
                (-1 + y^2) + 2*q22^3*(3 + 34*y^2) - q12*q22^2*(1 + 40*y^2))))*
          f[7])/(w[9]*w[12]^2) + (4*eu2*mb^5*om1*QB^3*S2*
          (eu2*(q12^4 + 4*om1^2*(q12^3 - q12^2*q22 + 2*q12*q22^2 - 5*q22^3) + 
             8*om1*om2*q22*(q12^2 - 7*q12*q22 + 11*q22^2)*y + 
             6*q12^2*q22^2*(1 + 8*y^2) - 4*q12*q22^3*(1 + 18*y^2) + 
             q22^4*(1 + 48*y^2) - 4*q12^3*(q22 + 3*q22*y^2)) + 
           2*eq1*(4*om1^2*om2*(q12^2 - q12*q22 + 2*q22^2) + 
             4*om1*(q12^3 - 6*q12*q22^2 + 8*q22^3)*y + 
             om2*(q12^3 + 3*q12*q22^2*(1 + 12*y^2) - q22^3*(1 + 36*y^2) - 3*
                q12^2*(q22 + 4*q22*y^2))))*f[7])/(w[9]*w[12]^2) + 
        (2*eu2*mb^5*om1*QB^3*S0*(eu2*(om1^3*(19*q12^3 - 30*q12^2*q22 + 4*q12*
                q22^2 + 38*q22^3) + 2*om1^2*om2*q22*(11*q12^2 + 11*q12*q22 - 
               91*q22^2)*y + 2*om2*q22*y*(-4*q12^3 - 3*q12*q22^2*
                (10 + 19*y^2) + q12^2*q22*(18 + 19*y^2) + q22^3*
                (22 + 57*y^2)) + om1*(4*q12^4 + 2*q12^2*q22^2*(5 - 33*y^2) - 
               q12^3*q22*(14 + 5*y^2) + 2*q12*q22^3*(7 + 114*y^2) - 2*q22^4*
                (11 + 119*y^2))) + eq1*(2*om1^3*om2*(19*q12^2 - 15*q12*q22 - 
               15*q22^2) + om1^2*(17*q12^3 - 24*q12^2*q22 + 78*q12*q22^2 - 
               152*q22^3)*y + y*(4*q12^4 + 4*q22^4*(11 + 31*y^2) + 4*q12^2*
                q22^2*(16 + 31*y^2) - q12^3*q22*(26 + 31*y^2) - 2*q12*q22^3*
                (38 + 93*y^2)) + 2*om1*om2*(4*q12^3 + q12*q22^2*
                (2 - 59*y^2) - 5*q12^2*q22*(2 + y^2) + q22^3*
                (10 + 133*y^2))))*f[12])/(w[9]*w[12]^2) - 
        (2*eu2*mb^5*om1^2*QB^3*S2*(eq1*(-2*q12^4 + om1^2*(-15*q12^3 + 20*
                q12^2*q22 - 14*q12*q22^2 + 28*q22^3) + 4*om1*om2*q22*
              (q12^2 + 17*q12*q22 - 37*q22^2)*y - 4*q12^2*q22^2*
              (3 + 31*y^2) + q12^3*q22*(8 + 31*y^2) - 2*q22^4*(1 + 62*y^2) + 
             2*q12*q22^3*(4 + 93*y^2)) + 2*eu2*q22*
            (om1^2*om2*(3*q12^2 - 5*q12*q22 + 21*q22^2) + 
             om1*(q12^3 + 22*q12^2*q22 - 72*q12*q22^2 + 74*q22^3)*y + 
             om2*(2*q12^3 + 3*q12*q22^2*(2 + 19*y^2) - q12^2*q22*
                (6 + 19*y^2) - q22^3*(2 + 57*y^2))))*f[12])/
         (w[1]*w[9]*w[12]^2) - (2*eu2*mb^5*om1^2*QB^3*S1*
          (eu2*(2*q12^4 + om1^2*(19*q12^3 - 22*q12^2*q22 + 4*q12*q22^2 + 30*
                q22^3) + 4*om1*om2*q22*(7*q12^2 + 3*q12*q22 - 35*q22^2)*y - 
             q12^3*q22*(2 + 3*y^2) - 2*q12^2*q22^2*(3 + 11*y^2) + 
             2*q12*q22^3*(5 + 42*y^2) - 2*q22^4*(2 + 45*y^2)) + 
           2*eq1*(om1^2*om2*(19*q12^2 - 7*q12*q22 + q22^2) + 
             om1*(q12^3 - 2*q12^2*q22 + 32*q12*q22^2 - 62*q22^3)*y + 
             om2*(2*q12^3 - 3*q12^2*q22*y^2 - q12*q22^2*(6 + 25*y^2) + q22^3*
                (4 + 59*y^2))))*f[12])/(w[1]*w[9]*w[12]^2) + 
        (eu2*mb^5*om1*QB^3*S0*(2*eq1*(4*om1^3*om2*(32*om2^4*q12 - 16*om2^2*
                q12^2 - 9*q12^3 + 12*q12^2*q22 - 5*q12*q22^2 - 6*q22^3) + 
             2*om1^2*(36*om2^2*q12^3 + 5*q12^4 - 42*q12^3*q22 + 21*q12^2*
                q22^2 + 41*q12*q22^3 - 59*q22^4)*y + 2*om1*om2*
              (16*om2^4*q12^2 + 24*om2^2*q12^3*y^2 - 2*q12^2*q22^2*
                (1 + 8*y^2) - 7*q12*q22^3*(1 + 16*y^2) + q12^4*(1 + 40*y^2) + 
               q22^4*(9 + 116*y^2) + q12^3*q22*(3 + 166*y^2)) + 
             y*(16*om2^4*q12^3 + 23*q22^5*(1 + 4*y^2) + 8*om2^2*q12^4*
                (2 + 5*y^2) + q12^5*(17 + 72*y^2) + q12^4*q22*
                (81 + 106*y^2) - 2*q12^3*q22^2*(35 + 134*y^2) - q12*q22^4*
                (55 + 224*y^2) + q12^2*q22^3*(73 + 308*y^2))) + 
           eu2*(4*om1^3*(32*om2^4*q12^2 - 8*om2^2*q12^3 - 9*q12^4 + 16*q12^3*
                q22 - 15*q12^2*q22^2 - q12*q22^3 + 15*q22^4) + 
             8*om1^2*om2*(10*q12^4 - 28*q12^3*q22 + 22*q12^2*q22^2 + 15*q12*
                q22^3 - 40*q22^4)*y + 4*om2*y*(4*om2^2*q12^4 + 2*q12^4*q22*
                (23 - 56*y^2) + 5*q12^5*(1 + 2*y^2) + 3*q22^5*(5 + 16*y^2) - 
               q12^3*q22^2*(37 + 34*y^2) - q12*q22^4*(31 + 94*y^2) + q12^2*
                q22^3*(37 + 96*y^2)) + om1*(32*om2^4*q12^3 + 8*om2^2*q12^4*
                (1 + 6*y^2) - 4*q12^2*q22^3*(3 + 80*y^2) - 4*q22^5*
                (7 + 90*y^2) + q12^5*(7 + 108*y^2) - q12^3*q22^2*
                (7 + 204*y^2) + 2*q12^4*q22*(-1 + 398*y^2) + q12*q22^4*
                (37 + 564*y^2))))*f[11])/(2*w[2]^2*w[9]*w[12]^2) + 
        (eu2*mb^5*om1*QB^3*S2*(eq1*(16*om2^4*q12^3 + q12^5 - 6*q12^3*q22^2 + 
             9*q12^2*q22^3 - 5*q12*q22^4 + q22^5 + 4*om1^2*(16*om2^4*q12^2 + 
               8*om2^2*q12^3 - 3*q12^4 - 23*q12^3*q22 + 17*q12^2*q22^2 - 11*
                q22^4) + 8*om1*om2*(8*om2^2*q12^3 + 17*q12^4 + 76*q12^3*q22 - 
               20*q12^2*q22^2 - 25*q12*q22^3 + 31*q22^4)*y + 144*q12^5*y^2 + 
             212*q12^4*q22*y^2 - 536*q12^3*q22^2*y^2 + 616*q12^2*q22^3*y^2 - 
             448*q12*q22^4*y^2 + 184*q22^5*y^2 + 4*om2^2*q12^4*
              (1 + 20*y^2)) + 2*eu2*(4*om1^2*om2*(4*om2^2*q12^3 + 3*q12^4 - 
               16*q12^3*q22 + 12*q12^2*q22^2 - q12*q22^3 - 9*q22^4) + 
             2*om1*(8*om2^2*q12^4 + 21*q12^5 + 165*q12^4*q22 - 57*q12^3*
                q22^2 - 37*q12^2*q22^3 + 83*q12*q22^4 - 55*q22^5)*y + 
             om2*(4*om2^2*q12^4 - 68*q12^3*q22^2*y^2 + q12^5*(2 + 20*y^2) - 4*
                q12*q22^4*(1 + 47*y^2) + q22^5*(1 + 96*y^2) + q12^2*q22^3*
                (5 + 192*y^2) - 4*q12^4*(q22 + 56*q22*y^2))))*f[11])/
         (2*w[2]^2*w[9]*w[12]^2) - (eu2*mb^5*om1*QB^3*S1*
          (eq1*(16*om2^4*q12^2 - 4*q12^4 + 7*q12^3*q22 - 5*q12*q22^3 + 
             2*q22^4 + 8*om1^2*(16*om2^4*q12 - 10*om2^2*q12^2 - 3*q12^3 + 4*
                q12^2*q22 - 3*q12*q22^2 - 2*q22^3) - 8*om1*om2*
              (4*om2^2*q12^2 - 7*q12^3 + 10*q12^2*q22 - q12*q22^2 - 15*q22^3)*
              y + 12*q12^4*y^2 + 28*q12^3*q22*y^2 + 48*q12^2*q22^2*y^2 - 
             124*q12*q22^3*y^2 + 108*q22^4*y^2 + 4*om2^2*q12^3*
              (-3 + 4*y^2)) + 2*eu2*(4*om1^2*om2*(8*om2^2*q12^2 - 3*q12^3 + 5*
                q12^2*q22 - 4*q12*q22^2 - 2*q22^3) + 2*om1*(-4*om2^2*q12^3 + 
               7*q12^4 - 12*q12^3*q22 + 10*q12^2*q22^2 + 16*q12*q22^3 - 31*
                q22^4)*y + om2*(4*om2^2*q12^3 - 2*q12^2*q22^2 + q12^4*
                (-2 + 4*y^2) + 2*q22^4*(1 + 26*y^2) + q12^3*q22*
                (5 + 36*y^2) - q12*q22^3*(3 + 40*y^2))))*f[11])/
         (w[2]*w[9]*w[12]^2) - (16*eu2*mb^5*om1*q22^3*QB^3*S1*
          (3*eq1*om1^2 + 6*eu2*om1^2*om2 - 12*eq1*om1*om2*y + 
           8*eu2*om1*q22*y - 5*eq1*q22*y^2 - 6*eu2*om2*q22*y^2)*f[7])/
         (w[3]*w[9]*w[12]^2) - (16*eu2*mb^5*om1*q22^3*QB^3*S2*
          (eu2*q22*(-3*om1^2 + 10*om1*om2*y + 3*q22*y^2) + 
           eq1*(4*om1^2*om2 + 6*om1*q22*y - 6*om2*q22*y^2))*f[7])/
         (w[3]*w[9]*w[12]^2) + (8*eu2*mb^5*om1*q22^3*QB^3*S0*
          (eu2*(12*om1^3*om2 + 22*om1^2*q22*y - 2*q22^2*y*(1 + 3*y^2) - 
             om1*om2*q22*(3 + 32*y^2)) + 2*eq1*(3*om1^3 - 16*om1^2*om2*y + 
             2*om2*q22*y*(1 + 3*y^2) - om1*(q22 + 11*q22*y^2)))*f[7])/
         (w[3]*w[9]*w[12]^2) - (2*eu2*mb^5*om1*q22^3*QB^3*S0*
          (eq1*(-38*om1^3*om2 - 81*om1^2*q22*y + 6*om1*om2*q22*(2 + 23*y^2) + 
             q22^2*y*(10 + 31*y^2)) + eu2*q22*(31*om1^3 - 138*om1^2*om2*y + 
             2*om2*q22*y*(6 + 19*y^2) - om1*q22*(8 + 81*y^2)))*f[12])/
         (w[3]*w[9]*w[12]^2) + (2*eu2*mb^5*om1^2*q22^4*QB^3*S2*
          (19*eq1*om1^2 + 38*eu2*om1^2*om2 - 76*eq1*om1*om2*y + 
           50*eu2*om1*q22*y - 31*eq1*q22*y^2 - 38*eu2*om2*q22*y^2)*f[12])/
         (w[1]*w[3]*w[9]*w[12]^2) - (2*eu2*mb^5*om1^2*q22^3*QB^3*S1*
          (eu2*q22*(-31*om1^2 + 100*om1*om2*y + 31*q22*y^2) + 
           eq1*(38*om1^2*om2 + 62*om1*q22*y - 62*om2*q22*y^2))*f[12])/
         (w[1]*w[3]*w[9]*w[12]^2) + (2*eu2*mb^5*om1*q22^5*QB^3*S2*
          (eq1*(5*om1^2 - 20*om1*om2*y - 8*q22*y^2) + 
           eu2*(10*om1^2*om2 + 13*om1*q22*y - 10*om2*q22*y^2))*f[11])/
         (w[2]^2*w[3]*w[9]*w[12]^2) - (eu2*mb^5*om1*q22^4*QB^3*S0*
          (eq1*(-40*om1^3*om2 - 84*om1^2*q22*y + 8*q22^2*y*(1 + 4*y^2) + 
             12*om1*om2*q22*(1 + 12*y^2)) + eu2*q22*(32*om1^3 - 
             144*om1^2*om2*y + 4*om2*q22*y*(3 + 10*y^2) - 
             7*om1*(q22 + 12*q22*y^2)))*f[11])/(2*w[2]^2*w[3]*w[9]*w[12]^2) + 
        (4*eu2*mb^5*om1*q22^4*QB^3*S1*(eq1*(-5*om1^2 + 20*om1*om2*y + 
             8*q22*y^2) + eu2*(-10*om1^2*om2 - 13*om1*q22*y + 
             10*om2*q22*y^2))*f[11])/(w[2]*w[3]*w[9]*w[12]^2) + 
        (2*eu2*mb^5*om1*QB^3*S0*(-1 + y^2)*
          (eq1*(om1^3*(16*om2^4*q12 - 7*q12^3 + 12*q12^2*q22 + 2*q12*q22^2 - 
               12*q22^3) + 2*om1^2*om2*(28*om2^2*q12^2 + 23*q12^3 - 41*q12^2*
                q22 - 16*q12*q22^2 + 37*q22^3)*y + 2*om2*y*
              (q12^4*(1 + 5*y^2) + 3*q12^3*q22*(19 + 21*y^2) - 6*q12^2*q22^2*
                (7 + 22*y^2) - q22^4*(7 + 33*y^2) + 2*q12*q22^3*
                (11 + 46*y^2)) + om1*(20*q12^2*q22^2*(1 + 8*y^2) + 4*om2^2*
                q12^3*(1 + 11*y^2) + 6*q22^4*(1 + 16*y^2) - 3*q12*q22^3*
                (5 + 69*y^2) + q12^4*(4 + 74*y^2) + 2*q12^3*q22*
                (-7 + 94*y^2))) + eu2*(2*om1^3*om2*(4*om2^2*q12^2 + q12^3 + 5*
                q12^2*q22 - 9*q22^3) + om1^2*(28*om2^2*q12^3 + 32*q12^4 - 90*
                q12^3*q22 - 8*q12^2*q22^2 + 93*q12*q22^3 - 70*q22^4)*y + 
             y*(q12^5*(1 + 5*y^2) + 32*q12^2*q22^3*(2 + 7*y^2) - 6*q12^4*q22*
                (-20 + 17*y^2) + 2*q22^5*(4 + 19*y^2) - 3*q12^3*q22^2*
                (33 + 65*y^2) - q12*q22^4*(29 + 125*y^2)) + 
             2*om1*om2*(-10*q12*q22^3*(1 + 10*y^2) + q12^4*(1 + 11*y^2) + 2*
                q12^2*q22^2*(5 + 12*y^2) + q22^4*(5 + 61*y^2) + q12^3*q22*
                (-5 + 177*y^2))))*f[10])/(w[2]^2*w[5]*w[6]*w[9]*w[12]^2) - 
        (4*eu2*mb^5*om1^2*QB^3*S1*(-1 + y^2)*
          (2*eq1*(om1^2*om2*(4*om2^2*q12 + 3*q12*q22 + 2*q22^2) + 
             om1*(8*om2^2*q12^2 + 7*q12^3 - 2*q12^2*q22 - 14*q12*q22^2 + 16*
                q22^3)*y + om2*(3*q12^3 - 8*q12^2*q22 + 28*q12*q22^2 - 20*
                q22^3)*y^2) + eu2*(om1^2*(4*om2^2*q12^2 + q12^3 + 5*q12^2*
                q22 - 9*q22^3) + 8*om1*om2*(q12^3 - q12^2*q22 - 3*q12*q22^2 + 
               5*q22^3)*y + (3*q12^4 + 21*q12^3*q22 + 36*q12^2*q22^2 - 48*q12*
                q22^3 + 25*q22^4)*y^2))*f[10])/(w[1]*w[2]*w[5]*w[6]*w[9]*
          w[12]^2) + (2*eu2*mb^5*om1*q22^4*QB^3*S0*(-1 + y^2)*
          (eu2*(10*om1^3*om2 + 17*om1^2*q22*y - q22^2*y*(1 + 5*y^2) - 
             2*om1*om2*q22*(1 + 13*y^2)) + eq1*(5*om1^3 - 26*om1^2*om2*y + 
             2*om2*q22*y*(1 + 5*y^2) - om1*(q22 + 17*q22*y^2)))*f[10])/
         (w[2]^2*w[3]*w[5]*w[6]*w[9]*w[12]^2) + 
        (4*eu2*mb^5*om1^2*q22^3*QB^3*S1*(-1 + y^2)*
          (eu2*q22*(-5*om1^2 + 16*om1*om2*y + 5*q22*y^2) + 
           2*eq1*(3*om1^2*om2 + 5*om1*q22*y - 5*om2*q22*y^2))*f[10])/
         (w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[12]^2) + 
        (48*eu2*mb^5*om1*(eq1 + eu2*om2)*q12^6*(q12 + q22)*QB^3*S2*y^2*f[11])/
         (w[2]^2*w[7]^2*w[9]*w[12]^2) + (48*eu2*mb^5*om1*(eq1 + eu2*om2)*
          q12^6*(q12 + q22)*QB^3*S0*y^3*f[11])/(w[2]^2*w[7]^2*w[9]*w[12]^2) + 
        (96*eu2*mb^5*om1*q12^5*(eq1*om2 + eu2*q12)*(q12 + q22)*QB^3*S0*y^3*
          (-1 + y^2)*f[10])/(w[2]^2*w[5]*w[6]*w[7]^2*w[9]*w[12]^2) - 
        (16*eu2*mb^5*om1*q12^4*QB^3*S2*(eq1*(om1^2*(q12 + q22) - 
             2*om1*om2*(3*q12 + 5*q22)*y + 3*q12*(-7*q12 + q22)*y^2) + 
           eu2*(om1^2*om2*(q12 + q22) - 2*om1*q12*(3*q12 + 5*q22)*y + 
             2*om2*q12*(-7*q12 + 6*q22)*y^2))*f[11])/(w[2]^2*w[7]*w[9]*
          w[12]^2) - (16*eu2*mb^5*om1*q12^4*QB^3*S0*y*
          (eu2*(om1^2*om2*(q12 + q22) - om1*q12*(7*q12 + 13*q22)*y - 
             2*om2*q12*(q12 + q22 + 7*q12*y^2 - 6*q22*y^2)) + 
           eq1*(om1^2*(q12 + q22) - 6*om1*om2*(q12 + 2*q22)*y - 
             q12*(2*q12 + 2*q22 + 21*q12*y^2 - 3*q22*y^2)))*f[11])/
         (w[2]^2*w[7]*w[9]*w[12]^2) - (16*eu2*mb^5*om1*q12^4*
          (2*eq1*q22 + eu2*om2*(q12 + 3*q22))*QB^3*S1*y^2*f[11])/
         (w[2]*w[7]*w[9]*w[12]^2) - (32*eu2*mb^5*om1*q12^3*QB^3*S0*y*
          (-1 + y^2)*(eu2*q12*(om1^2*(q12 + q22) - om1*om2*(7*q12 + 13*q22)*
              y - q12*(2*q12 + 2*q22 + 15*q12*y^2 - 11*q22*y^2)) + 
           eq1*(om1^2*om2*(q12 + q22) - 6*om1*q12*(q12 + 2*q22)*y - 
             om2*q12*(2*q12 + 2*q22 + 19*q12*y^2 - 5*q22*y^2)))*f[10])/
         (w[2]^2*w[5]*w[6]*w[7]*w[9]*w[12]^2) - 
        (32*eu2*mb^5*om1^2*q12^3*(2*eq1*om2*q22 + eu2*q12*(q12 + 3*q22))*QB^3*
          S1*y^2*(-1 + y^2)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[7]*w[9]*w[12]^2) + 
        (4*eu2*mb^5*om1*QB^3*S1*(eq1*(20*om1^2 - 7*q12 + 8*q22 + 
             48*om1*om2*y - 4*q12*y^2 + 24*q22*y^2) + 
           4*eu2*(2*om1^2*om2 + om1*(q12 - 10*q22)*y + om2*q22*(3 + 2*y^2)))*
          f[7])/(w[9]*w[12]) + (4*eu2*mb^5*om1*QB^3*S2*
          (2*eq1*(24*om1^2*om2 - 3*om2*q12 + 4*om1*(q12 - 3*q22)*y + 
             om2*q22*(3 + 8*y^2)) + eu2*(-3*q12^2 + 4*om1^2*(q12 - 2*q22) - 
             8*om1*om2*q22*y + 2*q12*q22*(3 + 4*y^2) - q22^2*(3 + 16*y^2)))*
          f[7])/(w[9]*w[12]) + (8*eu2*mb^5*om1*QB^3*S0*(16*eu2*om1^2*q22*y + 
           2*eq1*om2*y*(-3*q12 + 6*q22 + 4*q22*y^2) + 2*eu2*om1*om2*
            (q12 - 4*q22*(1 + y^2)) + eu2*y*(-3*q12^2 + q12*q22*(9 + 4*y^2) - 
             q22^2*(9 + 8*y^2)) + eq1*om1*(4*om2^2 + q12 + 6*q12*y^2 - 
             q22*(5 + 24*y^2)))*f[7])/(w[9]*w[12]) - 
        (eu2*mb^5*om1*QB^3*S0*(eq1*(30*om1^3*om2 - om1^2*(7*q12 + 90*q22)*y + 
             om1*om2*(-8*q12 + 10*q22*(5 + 9*y^2)) + y*(28*q12^2 + 2*q22^2*
                (45 + 53*y^2) - q12*q22*(87 + 53*y^2))) + 
           eu2*(15*om1^3*(q12 + 2*q22) - 30*om1^2*om2*q22*y + 
             2*om2*q22*y*(-20*q12 + 3*q22*(13 + 5*y^2)) + 
             om1*(-4*q12^2 + q12*q22*(37 + 45*y^2) - 2*q22^2*(29 + 83*y^2))))*
          f[12])/(w[9]*w[12]) + (eu2*mb^5*om1^2*QB^3*S1*
          (eu2*(2*q12^2 + om1^2*(288*om2^2 - 337*q12 + 78*q22) - 
             8*om1*om2*(9*q12 + 17*q22)*y - 14*q22^2*(2 + 5*y^2) + 
             q12*q22*(26 + 17*y^2)) + 2*eq1*(79*om1^2*om2 + 2*om2*q12 + 
             om1*(2*q12 - 91*q22)*y + om2*q22*(28 + 17*y^2)))*f[12])/
         (w[1]*w[9]*w[12]) - (eu2*mb^5*om1^2*QB^3*S2*
          (eq1*(14*q12^2 + om1^2*(-11*q12 + 92*q22) + 56*om1*om2*q22*y + 
             2*q22^2*(7 + 53*y^2) - q12*q22*(28 + 53*y^2)) + 
           2*eu2*(om1^2*om2*(36*q12 + 53*q22) + 2*om1*(7*q12 - 24*q22)*q22*
              y + 5*om2*q22*(-2*q12 + q22*(2 + 3*y^2))))*f[12])/
         (w[1]*w[9]*w[12]) + (eu2*mb^5*om1*QB^3*S2*
          (eq1*(-48*om2^4*q12 - 32*q12^2*q22 + 20*q12*q22^2 - 5*q22^3 + 
             4*om1^2*(16*om2^4 + 8*om2^2*q12 - 9*q12^2 + 7*q12*q22 + q22^2) + 
             16*om1*om2*(4*om2^2*q12 + q12^2 + 10*q12*q22 - 11*q22^2)*y - 
             80*om2^2*q12^2*y^2 - 120*q12^3*y^2 - 284*q12^2*q22*y^2 + 
             264*q12*q22^2*y^2 - 160*q22^3*y^2) + 
           2*eu2*(4*om1^2*om2*(4*om2^2*q12 - q12^2 - 2*q12*q22 + 3*q22^2) + 
             2*om1*(8*om2^2*q12^2 + 7*q12^3 + 46*q12^2*q22 - 54*q12*q22^2 + 
               46*q22^3)*y - om2*(12*om2^2*q12^2 + 4*q12^3*(1 + 5*y^2) + 4*
                q22^3*(1 + 16*y^2) - 2*q12*q22^2*(5 + 44*y^2) + q12^2*q22*
                (11 + 96*y^2))))*f[11])/(2*w[2]^2*w[9]*w[12]) + 
        (eu2*mb^5*om1*QB^3*S0*(eu2*(4*om1^3*(4*q12^2 + 4*q12*q22 - 15*
                q22^2) - 16*om1^2*om2*(4*q12^2 + 8*q12*q22 - 15*q22^2)*y - 
             4*om2*y*(12*om2^2*q12^2 + q12^3*(9 + 10*y^2) - 4*q12*q22^2*
                (6 + 11*y^2) + 2*q22^3*(9 + 16*y^2) + q12^2*q22*
                (17 + 48*y^2)) + om1*(32*om2^4*q12 + 48*om2^2*q12^2*y^2 - 44*
                q12*q22^2*(1 + 8*y^2) + q12^3*(-3 + 52*y^2) + 4*q12^2*q22*
                (2 + 71*y^2) + 2*q22^3*(21 + 152*y^2))) + 
           2*eq1*(16*om1^3*om2*(q12 + q22) - 2*om1^2*(24*om2^2*q12 + 16*
                q12^2 + 42*q12*q22 - 51*q22^2)*y - y*(48*om2^4*q12 + 20*om2^2*
                q12^2*(1 + 2*y^2) + 20*q12^3*(1 + 3*y^2) + 5*q22^3*
                (7 + 16*y^2) - 4*q12*q22^2*(16 + 33*y^2) + q12^2*q22*
                (73 + 142*y^2)) + 2*om1*om2*(16*om2^4 + 4*om2^2*q12*
                (-1 + 6*y^2) - 12*q22^2*(1 + 7*y^2) + 2*q12^2*(-1 + 8*y^2) + 
               7*q12*(q22 + 10*q22*y^2))))*f[11])/(2*w[2]^2*w[9]*w[12]) + 
        (eu2*mb^5*om1*QB^3*S1*(eq1*(2*q12^2 - 19*q12*q22 + 10*q22^2 - 
             4*om1^2*(40*om2^2 - 40*q12 + 7*q22) + 8*om1*om2*(4*om2^2 + 8*
                q12 + 15*q22)*y - 24*q12^2*y^2 - 60*q12*q22*y^2 + 
             80*q22^2*y^2 - 4*om2^2*q12*(7 + 4*y^2)) - 
           2*eu2*(8*om1^2*om2*(4*om2^2 - 9*q12 + q22) - 
             2*om1*(4*om2^2*q12 + 7*q12^2 + 14*q12*q22 - 27*q22^2)*y + 
             om2*(q12^2*(6 + 4*y^2) - 4*q22^2*(2 + 7*y^2) + q12*q22*
                (3 + 20*y^2))))*f[11])/(w[2]*w[9]*w[12]) + 
        (32*eu2*mb^5*om1*q22^2*QB^3*S2*(2*eq1*y*(om1 - om2*y) + 
           eu2*(-om1^2 + 2*om1*om2*y + q22*y^2))*f[7])/(w[3]*w[9]*w[12]) + 
        (16*eu2*mb^5*om1*q22*QB^3*S1*(eq1*(2*om1^2 - 8*om1*om2*y - 
             5*q22*y^2) + eu2*(4*om1^2*om2 + 7*om1*q22*y - 4*om2*q22*y^2))*
          f[7])/(w[3]*w[9]*w[12]) - (8*eu2*mb^5*om1*q22*QB^3*S0*
          (eu2*(8*om1^3*om2 + 18*om1^2*q22*y - q22^2*y*(3 + 4*y^2) - 
             om1*om2*q22*(5 + 16*y^2)) + eq1*(4*om1^3 - 16*om1^2*om2*y + 
             2*om2*q22*y*(3 + 4*y^2) - 3*om1*(q22 + 6*q22*y^2)))*f[7])/
         (w[3]*w[9]*w[12]) + (eu2*mb^5*om1*q22*QB^3*S0*
          (eq1*(-30*om1^3*om2 - 121*om1^2*q22*y + q22^2*y*(31 + 53*y^2) + 
             2*om1*om2*q22*(19 + 83*y^2)) + eu2*q22*(53*om1^3 - 
             166*om1^2*om2*y + 2*om2*q22*y*(19 + 15*y^2) - 
             om1*q22*(25 + 121*y^2)))*f[12])/(w[3]*w[9]*w[12]) + 
        (eu2*mb^5*om1^2*q22^2*QB^3*S2*(-15*eq1*om1^2 - 30*eu2*om1^2*om2 + 
           60*eq1*om1*om2*y - 68*eu2*om1*q22*y + 53*eq1*q22*y^2 + 
           30*eu2*om2*q22*y^2)*f[12])/(w[1]*w[3]*w[9]*w[12]) + 
        (eu2*mb^5*om1^2*q22*QB^3*S1*(eu2*q22*(-53*om1^2 + 136*om1*om2*y + 
             53*q22*y^2) + 2*eq1*(15*om1^2*om2 + 53*om1*q22*y - 
             53*om2*q22*y^2))*f[12])/(w[1]*w[3]*w[9]*w[12]) - 
        (10*eu2*mb^5*om1*q22^3*QB^3*S2*(eq1*(om1^2 - 4*om1*om2*y - 
             2*q22*y^2) + eu2*(2*om1^2*om2 + 3*om1*q22*y - 2*om2*q22*y^2))*
          f[11])/(w[2]^2*w[3]*w[9]*w[12]) + (eu2*mb^5*om1*q22^2*QB^3*S0*
          (-4*eq1*(10*om1^3*om2 + 25*om1^2*q22*y - 2*q22^2*y*(2 + 5*y^2) - 
             5*om1*om2*q22*(1 + 8*y^2)) + eu2*q22*(40*om1^3 - 
             160*om1^2*om2*y + 20*om2*q22*y*(1 + 2*y^2) - 
             om1*q22*(13 + 100*y^2)))*f[11])/(2*w[2]^2*w[3]*w[9]*w[12]) + 
        (20*eu2*mb^5*om1*q22^2*QB^3*S1*(eq1*(om1^2 - 4*om1*om2*y - 
             2*q22*y^2) + eu2*(2*om1^2*om2 + 3*om1*q22*y - 2*om2*q22*y^2))*
          f[11])/(w[2]*w[3]*w[9]*w[12]) - (eu2*mb^5*om1*QB^3*S0*(-1 + y^2)*
          (eu2*(4*om1^3*om2*(44*om2^2 + 11*q12 - 31*q22) - 
             6*om1^2*(12*om2^2*q12 - 6*q12^2 - 121*q12*q22 + 92*q22^2)*y + 
             y*(24*om2^2*q12^2 + 102*q12^2*q22*(3 + 8*y^2) + q12^3*
                (39 + 46*y^2) - 12*q12*q22^2*(19 + 50*y^2) + 2*q22^3*
                (45 + 128*y^2)) + 6*om1*om2*(8*om2^2*q12 + q12^2*
                (5 + 2*y^2) - 2*q12*q22*(5 + 106*y^2) + q22^2*
                (13 + 142*y^2))) + eq1*(2*om1^3*(88*om2^2 + 5*q12 - 34*q22) + 
             12*om1^2*om2*(-12*om2^2 + 8*q12 + 47*q22)*y + 
             2*om2*y*(24*om2^2*q12 - 15*q22^2*(5 + 14*y^2) + q12^2*
                (33 + 46*y^2) + 3*q12*q22*(53 + 130*y^2)) + 
             3*om1*(32*om2^4 + 4*om2^2*q12*(3 + 2*y^2) + 12*q12^2*
                (1 + 3*y^2) + 2*q22^2*(9 + 116*y^2) - q12*q22*
                (15 + 374*y^2))))*f[10])/(3*w[2]^2*w[5]*w[6]*w[9]*w[12]) + 
        (eu2*mb^5*om1^2*QB^3*S1*(-2*eq1*(48*om1^3*y + 2*om1^2*om2*
              (5 - 32*y^2) - 24*om2^3*(-1 + y^2) + 4*om1*om2^2*y*
              (-25 + 22*y^2) + 6*om2*q22*y^2*(-37 + 38*y^2) + 
             om2*q12*(-9 + 14*y^2 - 8*y^4) - 6*om1*y*(q12*(-6 + 4*y^2) + q22*
                (-35 + 36*y^2))) + eu2*(-24*om1^4 + 3*q12^2 + 27*q12*q22 - 
             3*q22^2 - 96*om1^3*om2*y - 8*q12^2*y^2 + 400*q12*q22*y^2 - 
             308*q22^2*y^2 + 8*q12^2*y^4 - 436*q12*q22*y^4 + 320*q22^2*y^4 + 
             24*om2^2*q12*(-1 + y^2) + 2*om1^2*(17*q12 + 26*q22 + 10*q12*
                y^2 - 50*q22*y^2 + 4*om2^2*(-25 + 22*y^2)) + 
             4*om1*om2*y*(q12*(25 - 22*y^2) + 2*q22*(-79 + 76*y^2))))*f[10])/
         (3*w[1]*w[2]*w[5]*w[6]*w[9]*w[12]) - (eu2*mb^5*om1*q22^2*QB^3*S0*
          (-1 + y^2)*(eu2*(92*om1^3*om2 + 168*om1^2*q22*y - 
             24*om1*om2*q22*(1 + 10*y^2) - q22^2*y*(15 + 46*y^2)) + 
           eq1*(46*om1^3 - 240*om1^2*om2*y + 2*om2*q22*y*(15 + 46*y^2) - 
             3*om1*q22*(5 + 56*y^2)))*f[10])/(3*w[2]^2*w[3]*w[5]*w[6]*w[9]*
          w[12]) + (eu2*mb^5*om1^2*q22*QB^3*S1*
          (eu2*q22*(-4*om1*om2*y*(-71 + 74*y^2) + om1^2*(-98 + 92*y^2) + 
             q22*(-3 + 92*y^2 - 92*y^4)) - 
           2*eq1*(4*om1^2*om2*(-17 + 14*y^2) + 2*om1*q22*y*(-43 + 46*y^2) + 
             om2*q22*(-3 + 92*y^2 - 92*y^4)))*f[10])/(3*w[1]*w[2]*w[3]*w[5]*
          w[6]*w[9]*w[12]) + (88*eq1*eu2*mb^5*om1^4*om2^2*q12*QB^3*S0*
          (-1 + y^2)*f[10])/(3*w[2]^2*w[4]*w[5]*w[6]*w[9]*w[12]) - 
        (88*eq1*eu2*mb^5*om1^4*om2*q12*QB^3*S1*(-1 + y^2)*f[10])/
         (3*w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[12]) - 
        (10*eu2*mb^5*om1*(eq1 + eu2*om2)*q12^5*(q12 + q22)*QB^3*S2*y^2*f[11])/
         (w[2]^2*w[7]^3*w[9]*w[12]) - (10*eu2*mb^5*om1*(eq1 + eu2*om2)*q12^5*
          (q12 + q22)*QB^3*S0*y^3*f[11])/(w[2]^2*w[7]^3*w[9]*w[12]) - 
        (20*eu2*mb^5*om1*q12^4*(eq1*om2 + eu2*q12)*(q12 + q22)*QB^3*S0*y^3*
          (-1 + y^2)*f[10])/(w[2]^2*w[5]*w[6]*w[7]^3*w[9]*w[12]) + 
        (2*eu2*mb^5*om1*q12^3*QB^3*S2*(eu2*(om1^2*om2*(q12 + q22) - 
             2*om1*q12*(q12 + 3*q22)*y - 3*om2*q12*(11*q12 + q22)*y^2) + 
           eq1*(om1^2*(q12 + q22) - om1*om2*(3*q12 + 7*q22)*y - 
             4*q12*(10*q12 + 3*q22)*y^2))*f[11])/(w[2]^2*w[7]^2*w[9]*w[12]) - 
        (2*eu2*mb^5*om1*q12^3*QB^3*S0*y*(3*eu2*q12*(2*om1*q22*y + 
             om2*(q12 + q22 + 11*q12*y^2 + q22*y^2)) + 
           eq1*(6*om1*om2*q22*y + q12^2*(3 + 40*y^2) + 
             3*q12*(q22 + 4*q22*y^2)))*f[11])/(w[2]^2*w[7]^2*w[9]*w[12]) + 
        (2*eu2*mb^5*om1*q12^2*QB^3*S1*y*(eu2*q12*(om1*(q12 + q22) - 
             2*om2*q12*y) + eq1*(om1*om2*(q12 + q22) - q12*(3*q12 + q22)*y))*
          f[11])/(w[2]*w[7]^2*w[9]*w[12]) - (4*eu2*mb^5*om1*q12^3*QB^3*S0*y*
          (-1 + y^2)*(18*eq1*om1*q22*y + 18*eu2*om1*om2*q22*y + 
           eu2*q12*q22*(9 + 14*y^2) + eu2*q12^2*(9 + 104*y^2) + 
           eq1*om2*(q22*(9 + 26*y^2) + q12*(9 + 110*y^2)))*f[10])/
         (3*w[2]^2*w[5]*w[6]*w[7]^2*w[9]*w[12]) + 
        (4*eu2*mb^5*om1^2*q12^2*QB^3*S1*y*(eq1*om1*(q12 + q22) + 
           eu2*om1*om2*(q12 + q22) - 2*eu2*q12^2*y - eq1*om2*(3*q12 + q22)*y)*
          (-1 + y^2)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[7]^2*w[9]*w[12]) + 
        (2*eu2*mb^5*om1*q12^2*QB^3*S2*(2*eu2*(om1^2*om2*(2*q12 - 3*q22) - 
             2*om1*q12*(7*q12 - 5*q22)*y - om2*q12*(q12 + q22 + 2*q12*y^2 + 
               11*q22*y^2)) + eq1*(5*om1^2*(q12 - q22) + 
             om1*om2*(-31*q12 + 13*q22)*y - q12*(2*q12 + 2*q22 + 73*q12*y^2 + 
               25*q22*y^2)))*f[11])/(w[2]^2*w[7]*w[9]*w[12]) - 
        (2*eu2*mb^5*om1*q12^2*QB^3*S0*(eu2*(8*om1^2*om2*(q12 + 2*q22)*y + 
             2*om1*q12*(q22 + 12*q12*y^2 - 14*q22*y^2) + 
             om2*q12*y*(25*q12 + 3*q22 + 4*q12*y^2 + 22*q22*y^2)) + 
           eq1*(8*om1^2*(q12 + 2*q22)*y + 2*om1*om2*(q22 + 8*q12*y^2 - 11*q22*
                y^2) + q12*y*(5*q22*(2 + 5*y^2) + q12*(30 + 73*y^2))))*f[11])/
         (w[2]^2*w[7]*w[9]*w[12]) + (2*eu2*mb^5*om1*q12*QB^3*S1*
          (eq1*om1^2*(q12 + q22) + 2*eq1*om1*om2*(6*q12 + 5*q22)*y + 
           2*eu2*om1*q12*(6*q12 + 5*q22)*y - eu2*om2*q12*(q12 + q22 + 
             2*q12*y^2 + 8*q22*y^2) - eq1*q12*(q12 + q22 + 15*q12*y^2 + 
             9*q22*y^2))*f[11])/(w[2]*w[7]*w[9]*w[12]) - 
        (4*eu2*mb^5*om1*q12*QB^3*S0*(-1 + y^2)*
          (eu2*q12*(24*om1^2*(q12 + 2*q22)*y + 6*om1*om2*(q22 + 12*q12*y^2 - 
               16*q22*y^2) + q12*y*(78*q12 + 12*q22 + 43*q12*y^2 + 67*q22*
                y^2)) + eq1*(24*om1^2*om2*(q12 + 2*q22)*y + 
             6*om1*q12*(q22 + 8*q12*y^2 - 10*q22*y^2) + om2*q12*y*
              (21*q12*(4 + 7*y^2) + q22*(24 + 59*y^2))))*f[10])/
         (3*w[2]^2*w[5]*w[6]*w[7]*w[9]*w[12]) - 
        (4*eu2*mb^5*om1^2*QB^3*S1*(eq1*(3*om1^3*(q12 + q22)*y - 
             3*om1^2*om2*(q12 + q22)*(-1 + y^2) + om1*q12*y*(40*q12 + 34*
                q22 - 37*q12*y^2 - 31*q22*y^2) + om2*q12*(-1 + y^2)*
              (3*q12 + 3*q22 + 39*q12*y^2 + 25*q22*y^2)) + 
           eu2*(3*om1^3*om2*q22*y + q12^3*(-3 - 5*y^2 + 8*y^4) + 
             om1*om2*q12*y*(3*om1^2 + q22*(31 - 28*y^2)) + 
             q12^2*(om1*om2*y*(37 - 34*y^2) + 3*q22*(-1 - 7*y^2 + 8*y^4))))*
          f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[7]*w[9]*w[12]) + 
        (eq1*eu2*mb^5*om1*q12*q22*QB^3*S2*(-2*(q12 - q22)^2 + 
           om1^2*(5*q12 + q22) + 32*om1*om2*q12*y)*f[11])/
         (4*w[2]^2*w[9]*w[10]*w[12]) + (eq1*eu2*mb^5*om1*q12*(3*q12 - q22)*
          q22*QB^3*S1*f[11])/(4*w[2]*w[9]*w[10]*w[12]) + 
        (eq1*eu2*mb^5*om1^2*q12^2*QB^3*S2*(om1^3*(q12 + q22) - 
           om1*q12*(q12 + q22) + 4*om1^2*om2*q22*y + 8*om2*q12*(q12 + q22)*y)*
          f[11])/(4*w[2]^2*w[7]*w[9]*w[10]*w[12]) + 
        (eq1*eu2*mb^5*om1*q12^2*QB^3*S1*(-(om1^2*(q12 + q22)) + 
           q12*(q12 + q22) - 4*om1*om2*q22*y)*f[11])/(4*w[2]*w[7]*w[9]*w[10]*
          w[12]) + (4*eq1*eu2*mb^5*QB^2*S0*(om2^3*(-2*q12^7 - 3*q12^6*q22 + 
             8*q12^5*q22^2 + 2*q12^4*q22^3 - 12*q12^3*q22^4 + q12^2*q22^5 + 
             10*q12*q22^6 + q22^5*(16*om1^4 - 8*om1^2*q22 - 5*q22^2)) + 
           6*om1*om2^2*(3*q12^7 - 8*q12^5*q22^2 + 6*q12^4*q22^3 + 
             6*q12^3*q22^4 - 8*q12^2*q22^5 + q12*q22^6 + 
             q22^6*(4*om1^2 + q22))*y + 3*om2*(6*q12^8 - 13*q12^7*q22 + 
             8*q12^6*q22^2 + 14*q12^5*q22^3 - 28*q12^4*q22^4 + 
             14*q12^3*q22^5 + 8*q12^2*q22^6 - 12*q12*q22^7 + 
             4*q22^7*(om1^2 + q22))*y^2 + 2*om1*(-7*q12^8 + 20*q12^7*q22 - 
             28*q12^6*q22^2 + 14*q12^5*q22^3 + 14*q12^4*q22^4 - 
             28*q12^3*q22^5 + 20*q12^2*q22^6 - 7*q12*q22^7 + q22^8)*y^3)*
          f[3])/(w[9]*w[13]^4) - (64*eq1*eu2*mb^5*QB^2*S1*
          (om2^3*(4*q12^6 - 4*q12^5*q22 - 4*q12^4*q22^2 + 10*q12^3*q22^3 - 
             4*q12^2*q22^4 - 3*q12*q22^5 + 2*q22^5*(2*om1^2 + q22)) - 
           2*om1*om2^2*(13*q12^6 - 19*q12^5*q22 + 5*q12^4*q22^2 + 
             15*q12^3*q22^3 - 17*q12^2*q22^4 + 7*q12*q22^5 - q22^6)*y - 
           om2*(20*q12^7 - 56*q12^6*q22 + 84*q12^5*q22^2 - 70*q12^4*q22^3 + 
             28*q12^3*q22^4 - 4*q12*q22^6 + q22^7)*y^2 + 
           2*om1*q12*(7*q12^6 - 21*q12^5*q22 + 35*q12^4*q22^2 - 
             35*q12^3*q22^3 + 21*q12^2*q22^4 - 7*q12*q22^5 + q22^6)*y^3)*
          f[7])/(w[9]*w[13]^4) - (8*eq1*eu2*mb^5*QB^2*S0*
          (8*om1^3*om2^3*q22^5 - 2*om1*om2^3*q12*(2*q12^5 + 2*q12^4*q22 - 
             6*q12^3*q22^2 + 6*q12*q22^4 - 3*q22^5) + 12*om1^2*om2^2*q22^6*
            y - 3*om2^2*(5*q12^7 - 8*q12^6*q22 + 14*q12^4*q22^3 - 
             14*q12^3*q22^4 + 7*q12*q22^6 - 3*q22^7)*y + 
           6*om1*om2*(6*q12^7 - 14*q12^6*q22 + 14*q12^5*q22^2 - 
             14*q12^3*q22^4 + 14*q12^2*q22^5 - 6*q12*q22^6 + q22^7)*y^2 + 
           (9*q12^8 - 36*q12^7*q22 + 84*q12^6*q22^2 - 126*q12^5*q22^3 + 
             126*q12^4*q22^4 - 84*q12^3*q22^5 + 36*q12^2*q22^6 - 
             9*q12*q22^7 + q22^8)*y^3)*f[7])/(w[9]*w[13]^4) + 
        (16*eq1*eu2*mb^5*QB^2*S1*(om2^3*(4*q12^7 - 3*q12^6*q22 - 
             8*q12^5*q22^2 + 14*q12^4*q22^3 + 16*om1^4*q22^5 - 
             15*q12^2*q22^5 + 12*q12*q22^6 - 3*q22^7) + 
           2*om1*om2^2*(-13*q12^7 + 16*q12^6*q22 + 8*q12^5*q22^2 - 
             34*q12^4*q22^3 + 22*q12^3*q22^4 + 8*q12^2*q22^5 - 15*q12*q22^6 + 
             q22^6*(4*om1^2 + 5*q22))*y - om2*(20*q12^8 - 53*q12^7*q22 + 
             64*q12^6*q22^2 - 14*q12^5*q22^3 - 56*q12^4*q22^4 + 
             70*q12^3*q22^5 - 32*q12^2*q22^6 + 2*q12*q22^7 + 
             2*q22^7*(2*om1^2 + q22))*y^2 + 2*om1*(7*q12^8 - 20*q12^7*q22 + 
             28*q12^6*q22^2 - 14*q12^5*q22^3 - 14*q12^4*q22^4 + 
             28*q12^3*q22^5 - 20*q12^2*q22^6 + 7*q12*q22^7 - q22^8)*y^3)*
          f[3])/(w[1]*w[9]*w[13]^4) + (8*eq1*eu2*mb^5*om2^2*QB^2*S0*
          (om2^3*(3*q12^7 - 8*q12^5*q22^2 + 6*q12^4*q22^3 + 6*q12^3*q22^4 - 
             8*q12^2*q22^5 + q12*q22^6 + q22^6*(4*om1^2 + q22)) - 
           6*om1*om2^2*(4*q12^7 - 4*q12^6*q22 - 4*q12^5*q22^2 + 
             10*q12^4*q22^3 - 4*q12^3*q22^4 - 4*q12^2*q22^5 + 4*q12*q22^6 - 
             q22^7)*y + 3*om2*(-7*q12^8 + 20*q12^7*q22 - 28*q12^6*q22^2 + 
             14*q12^5*q22^3 + 14*q12^4*q22^4 - 28*q12^3*q22^5 + 
             20*q12^2*q22^6 - 7*q12*q22^7 + q22^8)*y^2 + 
           2*om1*q12*(8*q12^7 - 28*q12^6*q22 + 56*q12^5*q22^2 - 
             70*q12^4*q22^3 + 56*q12^3*q22^4 - 28*q12^2*q22^5 + 8*q12*q22^6 - 
             q22^7)*y^3)*f[4])/(w[2]^2*w[9]*w[13]^4) + 
        (64*eq1*eu2*mb^5*om2*QB^2*S1*(-((2*q12 - q22)*y*
             (om2^2*(-8*q12^6 + 12*q12^5*q22 - 6*q12^4*q22^2 - 8*q12^3*
                 q22^3 + 12*q12^2*q22^4 - 6*q12*q22^5 + q22^6) + 
              q12*(4*q12^6 - 12*q12^5*q22 + 22*q12^4*q22^2 - 24*q12^3*q22^3 + 
                16*q12^2*q22^4 - 6*q12*q22^5 + q22^6)*y^2)) + 
           2*om1*(om2^3*(3*q12^6 - q12^5*q22 - 5*q12^4*q22^2 + 5*q12^3*
                q22^3 + q12^2*q22^4 - 3*q12*q22^5 + q22^6) + 
             om2*q12*(-17*q12^6 + 39*q12^5*q22 - 45*q12^4*q22^2 + 25*q12^3*
                q22^3 - 3*q12^2*q22^4 - 3*q12*q22^5 + q22^6)*y^2))*f[4])/
         (w[2]*w[9]*w[13]^4) + (4*eq1*eu2*mb^5*q12^8*QB^2*S0*
          (om2^3 - 6*om1*om2^2*y - 3*om2*q12*y^2 + 2*om1*q12*y^3)*f[3])/
         (w[4]*w[9]*w[13]^4) - (64*eq1*eu2*mb^5*q12^7*QB^2*S1*
          (-om2^3 + 6*om1*om2^2*y + 3*om2*q12*y^2 - 2*om1*q12*y^3)*f[7])/
         (w[4]*w[9]*w[13]^4) + (8*eq1*eu2*mb^5*q12^7*QB^2*S0*
          (-2*om1*om2^3 - 3*om2^2*q12*y + 6*om1*om2*q12*y^2 + q12^2*y^3)*
          f[7])/(w[4]*w[9]*w[13]^4) + (16*eq1*eu2*mb^5*q12^8*QB^2*S1*
          (-om2^3 + 6*om1*om2^2*y + 3*om2*q12*y^2 - 2*om1*q12*y^3)*f[3])/
         (w[1]*w[4]*w[9]*w[13]^4) - (8*eq1*eu2*mb^5*om2^2*q12^8*QB^2*S0*
          (om2^3 - 6*om1*om2^2*y - 3*om2*q12*y^2 + 2*om1*q12*y^3)*f[4])/
         (w[2]^2*w[4]*w[9]*w[13]^4) - (64*eq1*eu2*mb^5*om2*q12^7*QB^2*S1*
          (q12*y*(3*om2^2 - q12*y^2) + 2*om1*(om2^3 - 3*om2*q12*y^2))*f[4])/
         (w[2]*w[4]*w[9]*w[13]^4) - (2*eu2*mb^5*QB^2*S0*
          (eu2*(om2^2*(2*q12^6 + 2*q12^5*q22 - 6*q12^4*q22^2 + 6*q12^2*
                q22^4 - 4*om1^2*q22^5 - 3*q12*q22^5) - 4*om1*om2*
              (3*q12^6 - q12^5*q22 - 5*q12^4*q22^2 + 5*q12^3*q22^3 + q12^2*
                q22^4 - 3*q12*q22^5 + q22^6)*y - (6*q12^7 - 14*q12^6*q22 + 14*
                q12^5*q22^2 - 14*q12^3*q22^4 + 14*q12^2*q22^5 - 6*q12*q22^6 + 
               q22^7)*y^2) + eq1*(-2*om2^3*(4*q12^5 + 4*q12^4*q22 - 4*q12^3*
                q22^2 - q12^2*q22^3 - 6*q12*q22^4 + 8*q22^3*(-2*om1^4 + 
                 om1^2*q22 + q22^2)) + 4*om1*om2^2*(16*q12^5 - 8*q12^3*
                q22^2 - 8*q12^2*q22^3 + 20*om1^2*q22^4 + 5*q12*q22^4 + 6*
                q22^5)*y + 2*om1*y*(3*q12^5*q22*(3 - 58*y^2) + q22^6*
                (1 + 6*y^2) - q12*q22^5*(5 + 34*y^2) + q12^2*q22^4*
                (9 + 82*y^2) - q12^3*q22^3*(5 + 118*y^2) + q12^4*q22^2*
                (-5 + 138*y^2) + q12^6*(-5 + 222*y^2)) + 
             om2*(10*q12^3*q22^3*(1 - 4*y^2) + 4*q12^4*q22^2*(-1 + 25*y^2) + 
               4*q12^2*q22^4*(-1 + 25*y^2) - 3*q12*q22^5*(1 + 46*y^2) + q12^6*
                (4 + 92*y^2) - 4*q12^5*(q22 + 38*q22*y^2) + 2*q22^5*
                (q22 + 32*q22*y^2 + om1^2*(2 + 28*y^2)))))*f[3])/
         (w[9]*w[13]^3) + (16*eq1*eu2*mb^5*QB^2*S2*
          (om2^2*(5*q12^5 - 9*q12^4*q22 + 5*q12^3*q22^2 + 5*q12^2*q22^3 - 
             8*q12*q22^4 + q22^4*(4*om1^2 + 3*q22)) - 4*om1*om2*q12*
            (5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 5*q12*q22^3 + q22^4)*
            y - (7*q12^6 - 21*q12^5*q22 + 35*q12^4*q22^2 - 35*q12^3*q22^3 + 
             21*q12^2*q22^4 - 7*q12*q22^5 + q22^6)*y^2)*f[7])/
         (w[9]*w[13]^3) + (4*eu2*mb^5*QB^2*S0*
          (2*eu2*(om1*om2^2*(2*q12^5 + q12^4*q22 - 4*q12^3*q22^2 + q12^2*
                q22^3 + 2*q12*q22^4 - q22^5) + om2*(5*q12^6 - 9*q12^5*q22 + 5*
                q12^4*q22^2 + 5*q12^3*q22^3 - 9*q12^2*q22^4 + 5*q12*q22^5 - 
               q22^6)*y + om1*q12*(-6*q12^5 + 15*q12^4*q22 - 20*q12^3*q22^2 + 
               15*q12^2*q22^3 - 6*q12*q22^4 + q22^5)*y^2) + 
           eq1*(16*om1^3*om2^3*q22^3 - 4*om1*om2^3*(2*q12^4 + 2*q12^3*q22 - 3*
                q12*q22^3) + 40*om1^2*om2^2*q22^4*y + 
             om2^2*(-52*q12^5 + 36*q12^4*q22 + 40*q12^3*q22^2 - 40*q12^2*
                q22^3 - 26*q12*q22^4 + 32*q22^5)*y + (7*q12^6 - 21*q12^5*
                q22 + 35*q12^4*q22^2 - 35*q12^3*q22^3 + 21*q12^2*q22^4 - 7*
                q12*q22^5 + q22^6)*y*(1 + 6*y^2) + 2*om1*om2*(4*q12^5 - 5*
                q12^4*q22 + 5*q12^2*q22^3 - 4*q12*q22^4 + q22^5)*
              (1 + 14*y^2)))*f[7])/(w[9]*w[13]^3) + 
        (16*eu2*mb^5*QB^2*S1*(-2*eu2*(om2^2*(4*q12^5 - 5*q12^4*q22 + 5*q12^2*
                q22^3 - 4*q12*q22^4 + q22^5) - 4*om1*om2*q12^2*
              (4*q12^3 - 6*q12^2*q22 + 4*q12*q22^2 - q22^3)*y + 
             q12*(-6*q12^5 + 15*q12^4*q22 - 20*q12^3*q22^2 + 15*q12^2*q22^3 - 
               6*q12*q22^4 + q22^5)*y^2) + 
           eq1*(4*om2^3*(4*q12^4 + 2*q12^3*q22 - 8*q12^2*q22^2 + 3*q12*
                q22^3 + 2*q22^3*(2*om1^2 + q22)) + 4*om1*om2^2*
              (-27*q12^4 + 10*q12^3*q22 + 22*q12^2*q22^2 - 21*q12*q22^3 + 5*
                q22^4)*y + 2*om1*y*(-q22^5 + 20*q12^3*q22^2*(1 + 5*y^2) + 2*
                q12*q22^4*(3 + 5*y^2) - 5*q12^2*q22^3*(3 + 10*y^2) - 5*q12^4*
                q22*(3 + 20*y^2) + q12^5*(6 + 50*y^2)) - 
             om2*(5*q12^2*q22^3*(1 - 16*y^2) - 8*q12*q22^4*(1 + y^2) + 5*
                q12^3*q22^2*(1 + 48*y^2) + q12^5*(5 + 152*y^2) - q12^4*q22*
                (9 + 280*y^2) + q22^4*(4*om1^2 + 3*q22 + 8*q22*y^2))))*f[7])/
         (w[9]*w[13]^3) - (4*eq1*eu2*mb^5*QB^2*S2*
          (om2^2*(5*q12^6 - 8*q12^5*q22 + 14*q12^3*q22^3 - 15*q12^2*q22^4 + 
             5*q12*q22^5 + 4*om1^2*q22^4*(4*om1^2 + q22)) - 
           4*om1*om2*(5*q12^6 - 9*q12^5*q22 + 5*q12^4*q22^2 + 5*q12^3*q22^3 - 
             9*q12^2*q22^4 + 5*q12*q22^5 - q22^6)*y + 
           (-7*q12^7 + 20*q12^6*q22 - 28*q12^5*q22^2 + 14*q12^4*q22^3 + 
             14*q12^3*q22^4 - 28*q12^2*q22^5 + 19*q12*q22^6 - 
             q22^6*(4*om1^2 + 5*q22))*y^2)*f[3])/(w[1]*w[9]*w[13]^3) + 
        (4*eu2*mb^5*QB^2*S1*(2*eu2*(om2^2*(4*q12^6 - 4*q12^5*q22 - 4*q12^4*
                q22^2 + 10*q12^3*q22^3 - 4*q12^2*q22^4 - 3*q12*q22^5 + 2*
                q22^5*(2*om1^2 + q22)) - 4*om1*om2*q12*(4*q12^5 - 5*q12^4*
                q22 + 5*q12^2*q22^3 - 4*q12*q22^4 + q22^5)*y - 
             (6*q12^7 - 14*q12^6*q22 + 14*q12^5*q22^2 - 14*q12^3*q22^4 + 14*
                q12^2*q22^5 - 6*q12*q22^6 + q22^7)*y^2) + 
           eq1*(-4*om2^3*(8*q12^5 - 2*q12^4*q22 - 8*q12^3*q22^2 + 16*om1^4*
                q22^3 - q12^2*q22^3 + 12*q12*q22^4 - 6*q22^5) - 
             4*om1*om2^2*(-53*q12^5 + 49*q12^4*q22 - 13*q12^3*q22^2 + 27*
                q12^2*q22^3 - 50*q12*q22^4 + 5*q22^4*(4*om1^2 + 5*q22))*y + 
             om2*(-440*q12^4*q22^2*y^2 + q12^6*(5 - 792*y^2) + 8*q12^5*q22*
                (-1 + 66*y^2) + q12*q22^5*(5 + 88*y^2) + 2*q12^3*q22^3*
                (7 + 236*y^2) - q12^2*q22^4*(15 + 328*y^2) + 4*q22^4*
                (4*om1^2 + q22)*(om1^2 + 2*q22*y^2)) + 
             2*om1*y*(-246*q12^3*q22^3*y^2 + 2*q12^5*q22*(7 - 165*y^2) - 13*
                q12*q22^5*(1 + 6*y^2) + 14*q12^2*q22^4*(1 + 13*y^2) + 14*
                q12^4*q22^2*(-1 + 19*y^2) + q12^6*(-6 + 434*y^2) + 2*q22^5*
                (2*om1^2 + 2*q22 + 7*q22*y^2))))*f[3])/(w[1]*w[9]*w[13]^3) - 
        (32*eq1*eu2*mb^5*om2^2*QB^2*S2*(om1*om2^2*(4*q12^5 - 5*q12^4*q22 + 
             5*q12^2*q22^3 - 4*q12*q22^4 + q22^5) + 
           om2*q12*(6*q12^5 - 15*q12^4*q22 + 20*q12^3*q22^2 - 
             15*q12^2*q22^3 + 6*q12*q22^4 - q22^5)*y + 
           om1*q12*(-6*q12^5 + 15*q12^4*q22 - 20*q12^3*q22^2 + 
             15*q12^2*q22^3 - 6*q12*q22^4 + q22^5)*y^2)*f[4])/
         (w[2]^2*w[9]*w[13]^3) - (4*eu2*mb^5*om2^2*QB^2*S0*
          (eu2*(-(om2^2*(3*q12^6 - q12^5*q22 - 5*q12^4*q22^2 + 5*q12^3*
                 q22^3 + q12^2*q22^4 - 3*q12*q22^5 + q22^6)) + 
             4*om1*om2*q12*(4*q12^5 - 5*q12^4*q22 + 5*q12^2*q22^3 - 4*q12*
                q22^4 + q22^5)*y + q12*(7*q12^6 - 21*q12^5*q22 + 35*q12^4*
                q22^2 - 35*q12^3*q22^3 + 21*q12^2*q22^4 - 7*q12*q22^5 + q22^
                6)*y^2) + eq1*(om2^3*(9*q12^5 + 3*q12^4*q22 - 7*q12^3*q22^2 - 
               7*q12^2*q22^3 + 6*q12*q22^4 + 3*q22^4*(4*om1^2 + q22)) + 
             2*om1*om2^2*(-30*q12^5 + 3*q12^4*q22 + 28*q12^3*q22^2 + 3*q12^2*
                q22^3 - 30*q12*q22^4 + 13*q22^5)*y + 2*om1*q12*
              (6*q12^5 - 15*q12^4*q22 + 20*q12^3*q22^2 - 15*q12^2*q22^3 + 6*
                q12*q22^4 - q22^5)*y*(1 + 5*y^2) - om2*(5*q12^6 - 9*q12^5*
                q22 + 5*q12^4*q22^2 + 5*q12^3*q22^3 - 9*q12^2*q22^4 + 5*q12*
                q22^5 - q22^6)*(1 + 17*y^2)))*f[4])/(w[2]^2*w[9]*w[13]^3) - 
        (16*eu2*mb^5*om2*QB^2*S1*(4*eu2*q12*(om1*om2^2*(-3*q12^4 + 2*q12^3*
                q22 + 2*q12^2*q22^2 - 3*q12*q22^3 + q22^4) - 
             om2*q12*(5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 5*q12*q22^3 + 
               q22^4)*y + om1*q12*(5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 
               5*q12*q22^3 + q22^4)*y^2) + 
           eq1*(-(y*(q22^6 - 4*om2^2*(24*q12^5 - 23*q12^4*q22 - 8*q12^3*
                   q22^2 + 27*q12^2*q22^3 - 16*q12*q22^4 + 3*q22^5) - 
                q12*q22^5*(7 + 12*y^2) + 3*q12^2*q22^4*(7 + 24*y^2) - 
                5*q12^3*q22^3*(7 + 36*y^2) + 5*q12^4*q22^2*(7 + 48*y^2) - 
                3*q12^5*q22*(7 + 60*y^2) + q12^6*(7 + 72*y^2))) + 
             2*om1*om2*(-q22^5 + 6*om2^2*(q12^4 + 2*q12^3*q22 - 2*q12^2*
                  q22^2 - q12*q22^3 + q22^4) - 68*q12^3*q22^2*y^2 + q12^2*
                q22^3*(-5 + 2*y^2) + 2*q12*q22^4*(2 + 3*y^2) - 2*q12^5*
                (2 + 49*y^2) + q12^4*q22*(5 + 132*y^2))))*f[4])/
         (w[2]*w[9]*w[13]^3) + (2*eu2*mb^5*q12^6*QB^2*S0*
          (eu2*q12*(om2^2 - 4*om1*om2*y - q12*y^2) + 
           eq1*(-6*om2^3 + 32*om1*om2^2*y - 2*om1*q12*y*(1 + 6*y^2) + 
             om2*(q12 + 20*q12*y^2)))*f[3])/(w[4]*w[9]*w[13]^3) + 
        (16*eq1*eu2*mb^5*q12^6*QB^2*S2*(-om2^2 + 4*om1*om2*y + q12*y^2)*f[7])/
         (w[4]*w[9]*w[13]^3) + (4*eu2*mb^5*q12^5*QB^2*S0*
          (2*eu2*q12*(-(om1*om2^2) - om2*q12*y + om1*q12*y^2) + 
           eq1*(8*om1*om2^3 - q12*y*(-16*om2^2 + q12 + 6*q12*y^2) - 
             2*om1*om2*(q12 + 14*q12*y^2)))*f[7])/(w[4]*w[9]*w[13]^3) + 
        (16*eu2*mb^5*q12^5*QB^2*S1*(2*eu2*q12*(om2^2 - 4*om1*om2*y - 
             q12*y^2) + eq1*(-8*om2^3 + 44*om1*om2^2*y - 2*om1*q12*y*
              (1 + 10*y^2) + om2*(q12 + 32*q12*y^2)))*f[7])/
         (w[4]*w[9]*w[13]^3) + (4*eq1*eu2*mb^5*q12^7*QB^2*S2*
          (om2^2 - 4*om1*om2*y - q12*y^2)*f[3])/(w[1]*w[4]*w[9]*w[13]^3) - 
        (4*eu2*mb^5*q12^6*QB^2*S1*(2*eu2*q12*(om2^2 - 4*om1*om2*y - 
             q12*y^2) + eq1*(-12*om2^3 + 68*om1*om2^2*y - 2*om1*q12*y*
              (1 + 14*y^2) + om2*(q12 + 44*q12*y^2)))*f[3])/
         (w[1]*w[4]*w[9]*w[13]^3) + (32*eq1*eu2*mb^5*om2^2*q12^6*QB^2*S2*
          (om2*q12*y + om1*(om2^2 - q12*y^2))*f[4])/(w[2]^2*w[4]*w[9]*
          w[13]^3) - (4*eu2*mb^5*om2^2*q12^6*QB^2*S0*
          (eu2*q12*(om2^2 - 4*om1*om2*y - q12*y^2) + 
           eq1*(-5*om2^3 + 26*om1*om2^2*y - 2*om1*q12*y*(1 + 5*y^2) + 
             om2*(q12 + 17*q12*y^2)))*f[4])/(w[2]^2*w[4]*w[9]*w[13]^3) - 
        (16*eu2*mb^5*om2*q12^5*QB^2*S1*(4*eu2*q12*(om2*q12*y + 
             om1*(om2^2 - q12*y^2)) + eq1*(q12*y*(-28*om2^2 + q12 + 12*q12*
                y^2) + 2*om1*om2*(-6*om2^2 + q12 + 26*q12*y^2)))*f[4])/
         (w[2]*w[4]*w[9]*w[13]^3) - (8*eq1*eu2*mb^5*om2^2*QB^2*S0*(-1 + y^2)*
          (8*om1^3*om2^3*q22^3 + 2*om1*om2^3*q12*(2*q12^3 + q12^2*q22 - 
             4*q12*q22^2 + 2*q22^3) + 12*om1^2*om2^2*q22^4*y + 
           3*om2^2*(5*q12^5 - 9*q12^4*q22 + 5*q12^3*q22^2 + 5*q12^2*q22^3 - 
             8*q12*q22^4 + 3*q22^5)*y + 6*om1*om2*(-6*q12^5 + 15*q12^4*q22 - 
             20*q12^3*q22^2 + 15*q12^2*q22^3 - 6*q12*q22^4 + q22^5)*y^2 + 
           (247*q12^6 - 219*q12^5*q22 + 163*q12^4*q22^2 - 93*q12^3*q22^3 + 
             37*q12^2*q22^4 - 9*q12*q22^5 + q22^6)*y^3)*f[10])/
         (w[2]^2*w[5]*w[6]*w[9]*w[13]^3) + (32*eq1*eu2*mb^5*om2*QB^2*S1*
          (-1 + y^2)*(-8*om1^3*om2^3*q22^3 - 4*om1^2*om2^2*q22^4*y + 
           om2^2*(19*q12^5 - 51*q12^4*q22 + 75*q12^3*q22^2 - 65*q12^2*q22^3 + 
             32*q12*q22^4 - 7*q22^5)*y + (247*q12^6 - 219*q12^5*q22 + 
             163*q12^4*q22^2 - 93*q12^3*q22^3 + 37*q12^2*q22^4 - 
             9*q12*q22^5 + q22^6)*y^3 + 2*om1*(om2^3*(4*q12^4 - 5*q12^3*q22 + 
               4*q12*q22^3 - 2*q22^4) + om2*(108*q12^5 - 69*q12^4*q22 + 24*
                q12^3*q22^2 + q12^2*q22^3 - 4*q12*q22^4 + q22^5)*y^2))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[9]*w[13]^3) + (8*eq1*eu2*mb^5*om2^2*q12^5*
          QB^2*S0*(-1 + y^2)*(q12*y*(3*om2^2 - q12*y^2) + 
           2*om1*(om2^3 - 3*om2*q12*y^2))*f[10])/(w[2]^2*w[4]*w[5]*w[6]*w[9]*
          w[13]^3) - (32*eq1*eu2*mb^5*om2*q12^5*QB^2*S1*(-1 + y^2)*
          (q12*y*(3*om2^2 - q12*y^2) + 2*om1*(om2^3 - 3*om2*q12*y^2))*f[10])/
         (w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[13]^3) - 
        (256*eq1*eu2*mb^5*om1*q12^6*(q12 + q22)*QB^2*S0*y^3*f[3])/
         (w[8]*w[9]*w[13]^3) + (1024*eq1*eu2*mb^5*q12^6*(q12 + q22)*QB^2*S1*
          y^2*(-om2 + om1*y)*f[3])/(w[1]*w[8]*w[9]*w[13]^3) - 
        (512*eq1*eu2*mb^5*om2^2*q12^6*(q12 + q22)*QB^2*S0*y^3*(-1 + y^2)*
          f[10])/(w[2]^2*w[5]*w[6]*w[8]*w[9]*w[13]^3) + 
        (2048*eq1*eu2*mb^5*om2*q12^5*(q12 + q22)*QB^2*S1*y^2*
          (om1*om2 + q12*y)*(-1 + y^2)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*
          w[13]^3) + (eu2*mb^5*QB^2*S0*
          (eu2*(8*om2^2*(2*q12^4 + q12^3*q22 - q12^2*q22^2 - 2*om1^2*q22^3 - 
               q12*q22^3) - 8*om1*om2*(10*q12^4 - 4*q12^3*q22 + 2*q12^2*
                q22^2 - 7*q12*q22^3 + 4*q22^4)*y + 128*q12^3*q22^2*y^2 + 
             q12^4*q22*(5 - 148*y^2) - q22^5*(1 + 12*y^2) + 
             4*q12*q22^4*(1 + 14*y^2) + 4*q12^5*(-1 + 50*y^2) - 
             q12^2*q22^3*(5 + 108*y^2)) - 4*eq1*
            (2*om2^3*(6*q12^3 + 5*q12^2*q22 - 12*q12*q22^2 + q22*
                (-32*om1^4 + 16*om1^2*q22 + 9*q22^2)) - 4*om1*om2^2*
              (25*q12^3 - 2*q12^2*q22 - 10*q12*q22^2 + 9*q22^3)*y - 
             2*om1*y*(q12^4*(20 - 6*y^2) + 14*q12^2*q22^2*(1 + 4*y^2) - 2*q12*
                q22^3*(6 + 19*y^2) - q12^3*q22*(13 + 40*y^2) + 2*q22^3*
                (2*om1^2 + 2*q22 + 5*q22*y^2)) + om2*(q12^3*q22*
                (7 - 80*y^2) + 2*q12^2*q22^2*(1 + 8*y^2) + q12*q22^3*
                (-3 + 26*y^2) + q12^4*(-9 + 268*y^2) - q22^2*(16*om1^4 + 
                 q22^2 + 24*om1^2*q22*y^2 + 40*q22^2*y^2))))*f[3])/
         (2*w[9]*w[13]^2) + (4*eu2*mb^5*QB^2*S2*
          (2*eu2*(om2*(5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 5*q12*
                q22^3 + q22^4) + 2*om1*q12*(-4*q12^3 + 6*q12^2*q22 - 4*q12*
                q22^2 + q22^3)*y) + eq1*(-2*om2^2*(7*q12^3 - 11*q12*q22^2 + 
               q22^2*(4*om1^2 + 9*q22)) + 8*om1*om2*(10*q12^3 - 12*q12^2*
                q22 + 6*q12*q22^2 - q22^3)*y + 10*q12^2*q22^2*(1 + 10*y^2) + 
             q12^4*(1 + 50*y^2) - q12*q22^3*(9 + 50*y^2) + 
             q22^3*(4*om1^2 + 3*q22 + 10*q22*y^2) - 5*q12^3*(q22 + 20*q22*
                y^2)))*f[7])/(w[9]*w[13]^2) - 
        (8*eu2*mb^5*QB^2*S1*(eu2*(q22^4 - 4*om2^2*(4*q12^3 - q12^2*q22 - 2*
                q12*q22^2 + q22^3) + 4*om1*om2*q12*(17*q12^2 - 13*q12*q22 + 3*
                q22^2)*y - 2*q12*q22^3*(2 + 5*y^2) + 2*q12^2*q22^2*
              (3 + 20*y^2) + q12^4*(1 + 40*y^2) - 4*q12^3*(q22 + 15*q22*
                y^2)) + eq1*(2*om2^3*(12*q12^2 + 9*q12*q22 + 2*(6*om1^2 - 
                 5*q22)*q22) - 8*om1*om2^2*(12*q12^2 - 4*q12*q22 + q22^2)*y + 
             2*om1*y*(-8*q22^3 - 3*q12^2*q22*(13 + 20*y^2) + q12*q22^2*
                (29 + 20*y^2) + q12^3*(23 + 60*y^2)) + 
             om2*(q12*q22^2*(3 - 100*y^2) + 2*q12^2*q22*(7 + 120*y^2) - q12^3*
                (19 + 220*y^2) + q22^2*(4*om1^2 - 7*q22 + 10*q22*y^2))))*
          f[7])/(w[9]*w[13]^2) - (2*eu2*mb^5*QB^2*S0*
          (eu2*(4*om1*om2^2*(2*q12^3 + q12^2*q22 - q22^3) + 
             2*om2*(16*q12^4 - 14*q12^3*q22 - 4*q12^2*q22^2 + 11*q12*q22^3 - 
               4*q22^4)*y - om1*q12*(4*q12^3 - 6*q12^2*q22 + 4*q12*q22^2 - 
               q22^3)*(1 + 8*y^2)) + 2*eq1*(8*om1^3*om2*q22*(4*om2^2 + q22) + 
             4*om1^2*q22^3*y + y*(om2^2*(-66*q12^3 + 52*q12^2*q22 - 
                 20*q12*q22^2 + 18*q22^3) + 20*q12^2*q22^2*(2 + 5*y^2) + 2*
                q22^4*(3 + 5*y^2) - 5*q12^3*q22*(7 + 20*y^2) + 2*q12^4*
                (8 + 25*y^2) - 2*q12*q22^3*(12 + 25*y^2)) - 
             2*om1*om2*(4*om2^2*q12*(2*q12 - q22) + q12*q22^2*(3 - 4*y^2) - 2*
                q22^3*(1 + 3*y^2) - 5*q12^3*(1 + 12*y^2) + 2*q12^2*
                (q22 + 24*q22*y^2))))*f[7])/(w[9]*w[13]^2) - 
        (eu2*mb^5*QB^2*S2*(2*eu2*(om2*(5*q12^5 - 9*q12^4*q22 + 5*q12^3*
                q22^2 + 5*q12^2*q22^3 - 8*q12*q22^4 + q22^4*(4*om1^2 + 
                 3*q22)) - 2*om1*(4*q12^5 - 5*q12^4*q22 + 5*q12^2*q22^3 - 4*
                q12*q22^4 + q22^5)*y) + eq1*(-2*om2^2*(17*q12^4 - 19*q12^3*
                q22 + 10*q12^2*q22^2 - 8*q12*q22^3 + q22^2*(16*om1^4 + 
                 28*om1^2*q22 + 7*q22^2)) - 8*om1*om2*(44*q12^4 - 31*q12^3*
                q22 + 28*q12^2*q22^2 + 4*om1^2*q22^3 - 20*q12*q22^3 + 6*
                q22^4)*y - 172*q12*q22^4*y^2 + q12^5*(1 - 434*y^2) + 
             q12^3*q22^2*(9 - 266*y^2) + 6*q12^2*q22^3*(-1 + 41*y^2) + 
             5*q12^4*q22*(-1 + 66*y^2) + q22^3*(16*om1^4 + q22^2*
                (1 + 58*y^2) + 4*om1^2*(q22 + 10*q22*y^2))))*f[3])/
         (w[1]*w[9]*w[13]^2) - (2*eu2*mb^5*QB^2*S1*
          (eu2*(8*om2^2*(4*q12^4 - 3*q12^3*q22 + q12^2*q22^2 - 2*q12*q22^3 + 
               2*q22^3*(om1^2 + q22)) + 4*om1*om2*(31*q12^4 - 26*q12^3*q22 + 
               30*q12^2*q22^2 - 17*q12*q22^3 + 3*q22^4)*y - 
             118*q12^2*q22^3*y^2 + 2*q12^4*q22*(2 - 69*y^2) + 
             4*q12*q22^4*(1 + 16*y^2) + q12^3*q22^2*(-5 + 128*y^2) + 
             q12^5*(-1 + 192*y^2) - 2*q22^4*(2*om1^2 + q22 + 7*q22*y^2)) + 
           eq1*(-2*om2^3*(92*q12^3 - 54*q12^2*q22 + 12*q12*q22^2 + q22*
                (48*om1^4 - 64*om1^2*q22 - 7*q22^2)) + 8*om1*om2^2*
              (-41*q12^3 + q12^2*q22 + 18*q12*q22^2 + (4*om1^2 - 19*q22)*
                q22^2)*y + om2*(q12^4*(29 - 756*y^2) + 2*q12^2*q22^2*
                (5 - 316*y^2) + 2*q12*q22^3*(-3 + 182*y^2) + q12^3*q22*
                (-29 + 726*y^2) + q22^2*(-16*om1^4 + q22^2*(7 - 64*y^2) + 
                 4*om1^2*q22*(9 - 10*y^2))) + 2*om1*y*(-4*q12^3*q22*
                (15 + 62*y^2) + q12^4*(93 + 96*y^2) + 2*q12^2*q22^2*
                (29 + 132*y^2) - q12*q22^3*(57 + 160*y^2) + q22^3*
                (32*om1^2 + 5*q22*(5 + 8*y^2)))))*f[3])/(w[1]*w[9]*w[13]^2) - 
        (8*eu2*mb^5*om2^2*QB^2*S2*(2*eu2*om1*om2*q12*(4*q12^3 - 6*q12^2*q22 + 
             4*q12*q22^2 - q22^3) - 2*eq1*om2*(17*q12^4 - 28*q12^3*q22 + 
             22*q12^2*q22^2 - 8*q12*q22^3 + q22^4)*y + 
           eu2*q12*(5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 5*q12*q22^3 + 
             q22^4)*y + eq1*om1*(q22^4 - 4*om2^2*(q12^3 + 2*q12^2*q22 - 3*q12*
                q22^2 + q22^3) - 4*q12*q22^3*(1 + 2*y^2) + 2*q12^2*q22^2*
              (3 + 16*y^2) + q12^4*(1 + 32*y^2) - 4*q12^3*(q22 + 12*q22*
                y^2)))*f[4])/(w[2]^2*w[9]*w[13]^2) + 
        (eu2*mb^5*om2^2*QB^2*S0*(eu2*(om2^2*(-18*q12^4 + 8*q12^2*q22^2 + 6*
                q12*q22^3 - 6*q22^4) + 8*om1*om2*q12*(9*q12^3 - 3*q12^2*q22 - 
               5*q12*q22^2 + 3*q22^3)*y + q12*(5*q12^4 - 10*q12^3*q22 + 10*
                q12^2*q22^2 - 5*q12*q22^3 + q22^4)*(1 + 10*y^2)) + 
           eq1*(om2^3*(57*q12^3 - 26*q12^2*q22 - 7*q12*q22^2 + 19*q22^2*
                (4*om1^2 + q22)) + 2*om1*om2^2*(-152*q12^3 + 78*q12^2*q22 - 
               24*q12*q22^2 + 17*q22^3)*y + 2*om1*y*(4*q22^4 + 4*q12^4*
                (11 + 31*y^2) + 4*q12^2*q22^2*(16 + 31*y^2) - q12*q22^3*
                (26 + 31*y^2) - 2*q12^3*q22*(38 + 93*y^2)) + 
             om2*(-2*q12^2*q22^2*(-6 + 79*y^2) - q12*q22^3*(34 + 83*y^2) + 2*
                q12^3*q22*(16 + 241*y^2) - q12^4*(34 + 403*y^2) + q22^3*
                (16*om1^2 + 7*q22*(2 + 7*y^2)))))*f[4])/
         (w[2]^2*w[9]*w[13]^2) + (8*eu2*mb^5*om2*QB^2*S1*
          (6*eu2*om2*q12*(-10*q12^3 + 12*q12^2*q22 - 6*q12*q22^2 + q22^3)*y + 
           eq1*y*(-9*q22^4 + om2^2*(112*q12^3 - 54*q12^2*q22 - 8*q12*q22^2 + 
               5*q22^3) + 6*q12^3*q22*(12 + 29*y^2) + q12*q22^3*
              (42 + 29*y^2) - 2*q12^2*q22^2*(39 + 58*y^2) - 
             q12^4*(33 + 116*y^2)) + 2*eu2*om1*q12*(-q22^3 - 
             2*om2^2*(3*q12^2 + q12*q22 - q22^2) + q12*q22^2*(3 + 8*y^2) + 
             q12^3*(1 + 24*y^2) - 3*q12^2*(q22 + 8*q22*y^2)) + 
           2*eq1*om1*om2*(om2^2*(15*q12^2 + 17*q12*q22 + 9*q22^2) + 
             q12*(q22^2*(2 - 15*y^2) + q12*q22*(2 + 77*y^2) - q12^2*
                (10 + 109*y^2))))*f[4])/(w[2]*w[9]*w[13]^2) + 
        (eu2*mb^5*q12^4*QB^2*S0*(eu2*q12*(-12*om2^2 + q12 + 40*om1*om2*y + 
             12*q12*y^2) + 4*eq1*(10*om2^3 - 52*om1*om2^2*y + 
             2*om1*q12*y*(3 + 10*y^2) - 3*om2*(q12 + 12*q12*y^2)))*f[3])/
         (2*w[4]*w[9]*w[13]^2) - (8*eu2*mb^5*q12^4*QB^2*S2*
          (eu2*q12*(om2 - 2*om1*y) + eq1*(-3*om2^2 + 12*om1*om2*y + 
             5*q12*y^2))*f[7])/(w[4]*w[9]*w[13]^2) - 
        (8*eu2*mb^5*q12^3*QB^2*S1*(-2*eu2*q12*(-4*om2^2 + 14*om1*om2*y + 
             5*q12*y^2) + eq1*(-14*om2^3 + 72*om1*om2^2*y - 
             10*om1*q12*y*(1 + 4*y^2) + 7*om2*(q12 + 10*q12*y^2)))*f[7])/
         (w[4]*w[9]*w[13]^2) - (2*eu2*mb^5*q12^3*QB^2*S0*
          (eu2*q12*(-10*om2*q12*y + om1*(-8*om2^2 + q12 + 8*q12*y^2)) + 
           eq1*(24*om1*om2^3 + 52*om2^2*q12*y - 2*q12^2*y*(3 + 10*y^2) - 
             8*om1*om2*(q12 + 11*q12*y^2)))*f[7])/(w[4]*w[9]*w[13]^2) + 
        (2*eu2*mb^5*q12^5*QB^2*S2*(eu2*q12*(om2 - 2*om1*y) + 
           eq1*(-5*om2^2 + 20*om1*om2*y + 7*q12*y^2))*f[3])/
         (w[1]*w[4]*w[9]*w[13]^2) - (2*eu2*mb^5*q12^4*QB^2*S1*
          (2*eu2*q12*(-6*om2^2 + 22*om1*om2*y + 7*q12*y^2) + 
           eq1*(30*om2^3 - 160*om1*om2^2*y + 2*om1*q12*y*(7 + 40*y^2) - 
             om2*q12*(9 + 134*y^2)))*f[3])/(w[1]*w[4]*w[9]*w[13]^2) + 
        (eu2*mb^5*om2^2*q12^4*QB^2*S0*(-(eu2*q12*(-10*om2^2 + q12 + 
              32*om1*om2*y + 10*q12*y^2)) + eq1*(-31*om2^3 + 
             162*om1*om2^2*y - 2*om1*q12*y*(10 + 31*y^2) + 
             om2*q12*(10 + 113*y^2)))*f[4])/(w[2]^2*w[4]*w[9]*w[13]^2) + 
        (8*eu2*mb^5*om2^2*q12^4*QB^2*S2*(eu2*q12*(2*om1*om2 + q12*y) - 
           4*eq1*(2*om2*q12*y + om1*(om2^2 - 2*q12*y^2)))*f[4])/
         (w[2]^2*w[4]*w[9]*w[13]^2) + (8*eu2*mb^5*om2*q12^3*QB^2*S1*
          (2*eu2*q12*(6*om1*om2^2 + 9*om2*q12*y - 8*om1*q12*y^2) + 
           eq1*q12*y*(-55*om2^2 + q12*(6 + 29*y^2)) + 2*eq1*om1*om2*
            (-9*om2^2 + q12*(6 + 47*y^2)))*f[4])/(w[2]*w[4]*w[9]*w[13]^2) + 
        (4*eu2*mb^5*om2^2*QB^2*S0*(-1 + y^2)*
          (-2*eu2*(om1*om2^2*(2*q12^3 - 2*q12*q22^2 + q22^3) + 
             om2*(5*q12^4 - 10*q12^3*q22 + 10*q12^2*q22^2 - 5*q12*q22^3 + q22^
                4)*y + om1*q12*(26*q12^3 - 16*q12^2*q22 + 6*q12*q22^2 - q22^
                3)*y^2) + eq1*(8*om1^3*om2^3*q22 + 28*om1^2*om2^2*q22^2*y + 
             y*(om2^2*(69*q12^3 - 48*q12^2*q22 - 9*q12*q22^2 + 23*q22^3) + 
               q22^4*(1 + 5*y^2) - 6*q12^3*q22*(7 + 22*y^2) - q12*q22^3*
                (7 + 33*y^2) + 2*q12^2*q22^2*(11 + 46*y^2) + q12^4*
                (57 + 63*y^2)) + 2*om1*om2*(om2^2*q12*(2*q12 + 3*q22) + q22^3*
                (1 + 11*y^2) - 2*q12*q22^2*(2 + 19*y^2) + q12^3*
                (-4 + 58*y^2) + 6*q12^2*(q22 + 5*q22*y^2))))*f[10])/
         (w[2]^2*w[5]*w[6]*w[9]*w[13]^2) + (8*eu2*mb^5*om2*QB^2*S1*(-1 + y^2)*
          (4*eu2*(om1*om2^2*(4*q12^3 - 6*q12^2*q22 + 4*q12*q22^2 - q22^3) + 
             om2*q12*(-26*q12^3 + 16*q12^2*q22 - 6*q12*q22^2 + q22^3)*y + 
             om1*q12*(26*q12^3 - 16*q12^2*q22 + 6*q12*q22^2 - q22^3)*y^2) + 
           eq1*(8*om1^3*om2*(2*om2^2 - q22)*q22 + 4*om1^2*(8*om2^2 - q22)*
              q22^2*y + y*(4*om2^2*(52*q12^3 + 19*q12^2*q22 - 35*q12*q22^2 + 
                 14*q22^3) - 120*q12^4*(1 + 2*y^2) - 6*q22^4*(1 + 2*y^2) + 4*
                q12*q22^3*(7 + 20*y^2) - 4*q12^2*q22^2*(16 + 57*y^2) + 3*
                q12^3*q22*(33 + 116*y^2)) - 2*om1*om2*(-9*q12*q22^2 + 2*om2^2*
                (20*q12^2 - 9*q12*q22 - 2*q22^2) + 10*q12^2*q22*(1 - 8*y^2) + 
               3*q22^3*(1 + 2*y^2) + q12^3*(-5 + 208*y^2))))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[9]*w[13]^2) + (4*eu2*mb^5*om2^2*q12^3*QB^2*S0*
          (-1 + y^2)*(2*eu2*q12*(om2*q12*y + om1*(om2^2 - q12*y^2)) + 
           eq1*(q12*y*(-13*om2^2 + q12 + 5*q12*y^2) + 2*om1*om2*
              (-3*om2^2 + q12 + 11*q12*y^2)))*f[10])/(w[2]^2*w[4]*w[5]*w[6]*
          w[9]*w[13]^2) - (8*eu2*mb^5*om2*q12^3*QB^2*S1*(-1 + y^2)*
          (4*eu2*q12*(om2*q12*y + om1*(om2^2 - q12*y^2)) + 
           eq1*(q12*y*(-28*om2^2 + q12 + 12*q12*y^2) + 2*om1*om2*
              (-6*om2^2 + q12 + 26*q12*y^2)))*f[10])/(w[1]*w[2]*w[4]*w[5]*
          w[6]*w[9]*w[13]^2) - (48*eq1*eu2*mb^5*om1*q12^5*(q12 + q22)*QB^2*S0*
          y^3*f[3])/(w[8]^2*w[9]*w[13]^2) + (192*eq1*eu2*mb^5*q12^5*
          (q12 + q22)*QB^2*S1*y^2*(-om2 + om1*y)*f[3])/(w[1]*w[8]^2*w[9]*
          w[13]^2) - (96*eq1*eu2*mb^5*om2^2*q12^5*(q12 + q22)*QB^2*S0*y^3*
          (-1 + y^2)*f[10])/(w[2]^2*w[5]*w[6]*w[8]^2*w[9]*w[13]^2) + 
        (384*eq1*eu2*mb^5*om2*q12^4*(q12 + q22)*QB^2*S1*y^2*(om1*om2 + q12*y)*
          (-1 + y^2)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[8]^2*w[9]*w[13]^2) + 
        (16*eu2*mb^5*q12^3*QB^2*S0*y*(2*eu2*q12^2*(q12 + q22)*y + 
           eq1*(om1*om2^2*(q12 + q22) - 6*om2*q12*(2*q12 + 3*q22)*y + 
             2*om1*q12*(q12 + q22 + 3*q12*y^2 - 3*q22*y^2)))*f[3])/
         (w[8]*w[9]*w[13]^2) + (128*eq1*eu2*mb^5*q12^4*(q12 + q22)*QB^2*S2*y*
          (om1*om2 + q12*y)*f[3])/(w[1]*w[8]*w[9]*w[13]^2) + 
        (64*eu2*mb^5*q12^3*QB^2*S1*(-2*eu2*q12*(q12 + q22)*y*
            (om1*om2 + q12*y) + eq1*(om2^3*(q12 + q22) + 
             om1*om2^2*(5*q12 + 9*q22)*y + 2*om2*q12*(7*q12 + 2*q22)*y^2 - 
             2*om1*q12*y*(q12 + q22 + 4*q12*y^2 - 2*q22*y^2)))*f[3])/
         (w[1]*w[8]*w[9]*w[13]^2) + (32*eu2*mb^5*om2^2*q12^3*QB^2*S0*y*
          (-1 + y^2)*(-2*eu2*om1*q12*(q12 + q22)*y + 
           eq1*(om2^2*(q12 + q22) + 6*om1*om2*(q12 + 2*q22)*y + 
             q12*(2*q12 + 2*q22 + 7*q12*y^2 - 5*q22*y^2)))*f[10])/
         (w[2]^2*w[5]*w[6]*w[8]*w[9]*w[13]^2) - 
        (128*eu2*mb^5*om2*q12^2*QB^2*S1*(-1 + y^2)*
          (2*eu2*q12^2*(q12 + q22)*y*(om2 - om1*y) + eq1*om1*om2*
            (om2^2*(q12 + q22) + 2*q12*(7*q12 + 4*q22)*y^2) + 
           eq1*q12*y*(-(om2^2*(5*q12 + 9*q22)) + q12*(q22*(2 - 3*y^2) + q12*
                (2 + 9*y^2))))*f[10])/(w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*
          w[13]^2) + (eu2*mb^5*QB^2*S0*
          (eu2*(8*om2^2*(-3*q12^2 + 4*om1^2*q22 + q12*q22) + 
             16*om1*om2*(2*q12 - q22)*q22*y - 6*q12^3*(1 + 4*y^2) - 
             2*q12*q22^2*(3 + 28*y^2) + 4*q12^2*(q22 + 14*q22*y^2) + 
             q22^2*(8*om1^2 + 3*q22 + 20*q22*y^2)) + 
           4*eq1*(16*om1^4*om2 - 24*om1^3*q22*y + 4*om1^2*om2*q22*
              (-1 + 6*y^2) - 2*om1*y*(-12*om2^2*(q12 - q22) + 5*q22^2*
                (1 + 2*y^2) - 2*q12*q22*(4 + 11*y^2) + q12^2*(9 + 22*y^2)) + 
             om2*(8*om2^2*(q12 + q22) + q12*q22*(7 - 58*y^2) + 2*q22^2*
                (-1 + 8*y^2) + q12^2*(-4 + 84*y^2))))*f[3])/(2*w[9]*w[13]) - 
        (4*eu2*mb^5*QB^2*S2*(eu2*(om2*(13*q12^2 - 17*q12*q22 + 7*q22^2) + 
             6*om1*q12*(-2*q12 + q22)*y) + eq1*(4*q12^2 + 
             om2^2*(26*q12 - 32*q22) - 9*q12*q22 + 6*q22^2 + 
             4*om1^2*(22*om2^2 + 3*q22) + 16*om1*om2*(3*q12 - 2*q22)*y + 
             30*q12^2*y^2 - 30*q12*q22*y^2 + 10*q22^2*y^2))*f[7])/
         (w[9]*w[13]) + (8*eu2*mb^5*QB^2*S1*
          (eu2*(4*q22^2 + om2^2*(-2*q12 + 27*q22) + 38*om1*om2*q12*y + 
             4*q12^2*(1 + 5*y^2) - 2*q12*q22*(4 + 5*y^2)) + 
           eq1*(60*om1^2*om2 - 64*om2^3 + om2*q12*(15 - 80*y^2) + 
             8*om2*q22*(-3 + 5*y^2) + om1*(-92*om2^2*y + 34*q12*y - 24*q22*
                y + 20*q12*y^3)))*f[7])/(w[9]*w[13]) - 
        (4*eu2*mb^5*QB^2*S0*(eq1*(8*om1^3*om2 - 12*om1^2*q22*y + 
             2*om1*om2*(q22 + 6*q22*y^2 - q12*(5 + 24*y^2)) - 
             y*(12*om2^2*(-3*q12 + q22) - 6*q12*q22*(4 + 5*y^2) + q22^2*
                (11 + 10*y^2) + q12^2*(19 + 30*y^2))) + 
           eu2*(-2*om2*(-3*q12 + q22)^2*y + om1*(q22^2 + om2^2*(-8*q12 + 
                 4*q22) + 3*q12^2*(1 + 4*y^2) - 3*q12*(q22 + 2*q22*y^2))))*
          f[7])/(w[9]*w[13]) + (eu2*mb^5*QB^2*S2*
          (eu2*(om2*(-41*q12^3 + 26*q12^2*q22 - 23*q12*q22^2 + q22^2*
                (28*om1^2 + 13*q22)) + 2*om1*(18*q12^3 - 16*q12^2*q22 + 14*
                q12*q22^2 - 5*q22^3)*y) + eq1*(-27*q12^3 + 12*q12^2*q22 + 
             16*om1^4*(22*om2^2 + 3*q22) + 4*om2^2*(8*q12^2 + 6*q12*q22 - 7*
                q22^2) - 128*om1^3*om2*q22*y - 32*om1*om2*(3*q12^2 - 2*q12*
                q22 + q22^2)*y - 48*q12^3*y^2 + 124*q12^2*q22*y^2 - 
             122*q12*q22^2*y^2 + 60*q22^3*y^2 + 8*om1^2*q22*(-38*om2^2 + 5*
                q22*y^2)))*f[3])/(w[1]*w[9]*w[13]) - 
        (2*eu2*mb^5*QB^2*S1*(eu2*(om2^2*(30*q12^2 + 43*q12*q22 + 12*
                (9*om1^2 - 5*q22)*q22) - 2*om1*om2*(27*q12^2 - 37*q12*q22 + 
               25*q22^2)*y - 4*q12*q22^2*(1 + 15*y^2) - q12^3*(11 + 52*y^2) + 
             4*q22^2*(4*om1^2 + q22 + 5*q22*y^2) + 4*q12^2*(q22 + 18*q22*
                y^2)) + 2*eq1*(120*om1^4*om2 - 8*om1^3*(23*om2^2 + 6*q22)*y - 
             4*om1^2*om2*(128*om2^2 + q22*(27 - 20*y^2)) + 
             2*om1*y*(om2^2*(20*q12 + 57*q22) - q22^2*(11 + 15*y^2) - q12^2*
                (20 + 33*y^2) + q12*q22*(16 + 35*y^2)) + 
             om2*(om2^2*(-120*q12 + 302*q22) + 50*q22^2*y^2 - q12*q22*
                (11 + 118*y^2) + q12^2*(23 + 154*y^2))))*f[3])/
         (w[1]*w[9]*w[13]) + (4*eu2*mb^5*om2^2*QB^2*S2*
          (4*eu2*q12*(om1*om2*(4*q12 - 3*q22) + (3*q12^2 - 3*q12*q22 + q22^2)*
              y) + eq1*(om2*(-44*q12^2 + 49*q12*q22 - 18*q22^2)*y + 
             om1*(7*q22^2 + om2^2*(12*q12 + 43*q22) - q12*q22*(14 + 13*y^2) + 
               q12^2*(7 + 26*y^2))))*f[4])/(w[2]^2*w[9]*w[13]) + 
        (eu2*mb^5*om2^2*QB^2*S0*(eu2*(4*q22^3 + om2^2*(57*q12^2 - 45*q12*
                q22 + 19*q22^2) + 4*om1*om2*q12*(-38*q12 + 13*q22)*y + 
             3*q12^2*q22*(9 + 31*y^2) - q12*q22^2*(17 + 31*y^2) - 
             q12^3*(19 + 93*y^2)) + eq1*(om1^2*(-60*om2^3 + 16*om2*q22) + 
             2*om1*y*(-28*q22^2 + om2^2*(90*q12 + 7*q22) - 2*q12^2*
                (45 + 53*y^2) + q12*q22*(87 + 53*y^2)) + 
             om2*(-15*om2^2*(4*q12 + q22) + 5*q22^2*(1 + 7*y^2) - q12*q22*
                (65 + 291*y^2) + q12^2*(83 + 477*y^2))))*f[4])/
         (2*w[2]^2*w[9]*w[13]) - (2*eu2*mb^5*om2*QB^2*S1*
          (-4*eu2*q12*(om2*(39*q12 - 22*q22)*y + om1*(55*om2^2 - 7*q12 + 7*
                q22 - 13*q12*y^2)) + eq1*(6*om1*om2*(62*om2^2 + 12*q12 + 21*
                q22 - 42*q12*y^2) + y*(8*om2^2*(8*q12 - 25*q22) - 63*q22^2 + 
               q12*q22*(155 + 72*y^2) - q12^2*(121 + 144*y^2))))*f[4])/
         (w[2]*w[9]*w[13]) - (eu2*mb^5*q12^2*QB^2*S0*
          (eu2*q12*(-20*om2^2 + 64*om1*om2*y + q12*(3 + 20*y^2)) + 
           4*eq1*(10*om2^3 - 48*om1*om2^2*y + 10*om1*q12*y*(1 + 2*y^2) - 
             5*om2*(q12 + 8*q12*y^2)))*f[3])/(2*w[4]*w[9]*w[13]) + 
        (4*eu2*mb^5*q12^2*QB^2*S2*(3*eu2*q12*(om2 - 2*om1*y) + 
           2*eq1*(-2*om2^2 + 8*om1*om2*y + 5*q12*y^2))*f[7])/
         (w[4]*w[9]*w[13]) + (8*eu2*mb^5*q12*QB^2*S1*
          (eu2*q12*(7*om2^2 - 22*om1*om2*y - 10*q12*y^2) - 
           2*eq1*(3*om2^3 - 14*om1*om2^2*y + 5*om1*q12*y*(1 + 2*y^2) - 
             5*om2*(q12 + 4*q12*y^2)))*f[7])/(w[4]*w[9]*w[13]) + 
        (4*eu2*mb^5*q12*QB^2*S0*(eq1*(8*om1*om2^3 + 24*om2^2*q12*y - 
             5*q12*y*(q12 + 2*q12*y^2) - 6*om1*om2*(q12 + 6*q12*y^2)) + 
           eu2*q12*(-8*om2*q12*y + om1*(-6*om2^2 + q12 + 6*q12*y^2)))*f[7])/
         (w[4]*w[9]*w[13]) - (5*eu2*mb^5*q12^3*QB^2*S2*
          (eu2*q12*(om2 - 2*om1*y) + eq1*(-2*om2^2 + 8*om1*om2*y + 
             4*q12*y^2))*f[3])/(w[1]*w[4]*w[9]*w[13]) + 
        (2*eu2*mb^5*q12^2*QB^2*S1*(5*eu2*q12*(-3*om2^2 + 10*om1*om2*y + 
             4*q12*y^2) + eq1*(20*om2^3 - 100*om1*om2^2*y + 
             20*om1*q12*y*(1 + 3*y^2) - om2*q12*(17 + 110*y^2)))*f[3])/
         (w[1]*w[4]*w[9]*w[13]) + (4*eu2*mb^5*om2^2*q12^2*QB^2*S2*
          (-4*eu2*q12*(om1*om2 + q12*y) + eq1*(5*om1*om2^2 + 13*om2*q12*y - 
             13*om1*q12*y^2))*f[4])/(w[2]^2*w[4]*w[9]*w[13]) + 
        (eu2*mb^5*om2^2*q12^2*QB^2*S0*(eu2*q12*(-31*om2^2 + 100*om1*om2*y + 
             q12*(5 + 31*y^2)) + eq1*(53*om2^3 - 242*om1*om2^2*y + 
             2*om1*q12*y*(31 + 53*y^2) - om2*q12*(31 + 221*y^2)))*f[4])/
         (2*w[2]^2*w[4]*w[9]*w[13]) - (2*eu2*mb^5*om2*q12*QB^2*S1*
          (4*eu2*q12*(9*om1*om2^2 + 17*om2*q12*y - 13*om1*q12*y^2) + 
           eq1*q12*y*(-112*om2^2 + q12*(29 + 72*y^2)) + 
           eq1*om1*(-20*om2^3 + 2*om2*q12*(29 + 86*y^2)))*f[4])/
         (w[2]*w[4]*w[9]*w[13]) - (2*eu2*mb^5*om2^2*QB^2*S0*(-1 + y^2)*
          (-3*eu2*(2*om1*om2^2*(2*q12 + q22) - 2*om2*(5*q12^2 + 6*q12*q22 - 3*
                q22^2)*y + om1*q12*(4*q12*(1 + 5*y^2) - q22*(1 + 6*y^2))) + 
           eq1*(48*om1^3*om2 + 24*om1^2*(-3*om2^2 + q22)*y + 
             2*om1*om2*(44*om2^2 - 12*q12 + 9*q22 + 120*q12*y^2 + 6*q22*
                y^2) + y*(-6*om2^2*(17*q12 - 8*q22) + q22^2*(33 + 46*y^2) - 3*
                q12*q22*(43 + 70*y^2) + 3*q12^2*(71 + 130*y^2))))*f[10])/
         (3*w[2]^2*w[5]*w[6]*w[9]*w[13]) + (2*eu2*mb^5*om2*QB^2*S1*
          (eq1*(-24*om1^3*om2*(-5 + 4*y^2) + 4*om1^2*y*(3*q22*(-15 + 
                 14*y^2) + 4*om2^2*(-32 + 17*y^2)) + 2*om1*om2*
              (20*om2^2*(-13 + 4*y^2) + q22*(-39 + 116*y^2 - 92*y^4) + q12*
                (-6 - 536*y^2 + 584*y^4)) + y*(96*om2^4 + 3*q12*q22*
                (217 + 40*y^2 - 252*y^4) + 2*q22^2*(-108 + 19*y^2 + 86*y^4) + 
               6*q12^2*(-141 - 71*y^2 + 210*y^4) - 4*om2^2*
                (q22*(-31 + 25*y^2) + 2*q12*(-82 + 91*y^2)))) + 
           12*eu2*(om2*y*(om2^2*(8*q12 - 4*q22) + q12*q22*(25 - 21*y^2) + 
               q22^2*(-4 + 3*y^2) + q12^2*(-60 + 53*y^2)) + 
             om1*(8*om2^4 - 2*om2^2*(q12 - q22*y^2) - (-1 + y^2)*
                (q22^2 + 7*q12^2*(1 + 4*y^2) - 4*q12*(q22 + 2*q22*y^2)))))*
          f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[9]*w[13]) + 
        (88*eq1*eu2*mb^5*om1*om2^5*q22*QB^2*S0*(-1 + y^2)*f[10])/
         (3*w[2]^2*w[3]*w[5]*w[6]*w[9]*w[13]) + 
        (112*eq1*eu2*mb^5*om1*om2^4*q22*QB^2*S1*(-1 + y^2)*f[10])/
         (3*w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[13]) - 
        (2*eu2*mb^5*om2^2*q12*QB^2*S0*(-1 + y^2)*
          (3*eu2*q12*(6*om1*om2^2 + 8*om2*q12*y - om1*q12*(1 + 6*y^2)) + 
           eq1*(om1*(-56*om2^3 + 6*om2*q12*(3 + 34*y^2)) + 
             q12*y*(-120*om2^2 + q12*(15 + 46*y^2))))*f[10])/
         (3*w[2]^2*w[4]*w[5]*w[6]*w[9]*w[13]) - 
        (2*eu2*mb^5*om2*QB^2*S1*(12*eu2*q12^2*(-1 + y^2)*(-6*om1*om2^2 - 
             9*om2*q12*y + 8*om1*q12*y^2) + eq1*q12^2*y*
            (324*om2^2*(-1 + y^2) + q12*(33 + 136*y^2 - 172*y^4)) + 
           2*eq1*om1*om2*(48*om2^4 + 52*om2^2*q12*(-1 + y^2) + 
             3*q12^2*(13 + 80*y^2 - 92*y^4)))*f[10])/(3*w[1]*w[2]*w[4]*w[5]*
          w[6]*w[9]*w[13]) - (10*eq1*eu2*mb^5*om1*q12^4*(q12 + q22)*QB^2*S0*
          y^3*f[3])/(w[8]^3*w[9]*w[13]) + (40*eq1*eu2*mb^5*q12^4*(q12 + q22)*
          QB^2*S1*y^2*(-om2 + om1*y)*f[3])/(w[1]*w[8]^3*w[9]*w[13]) - 
        (20*eq1*eu2*mb^5*om2^2*q12^4*(q12 + q22)*QB^2*S0*y^3*(-1 + y^2)*
          f[10])/(w[2]^2*w[5]*w[6]*w[8]^3*w[9]*w[13]) + 
        (80*eq1*eu2*mb^5*om2*q12^3*(q12 + q22)*QB^2*S1*y^2*(om1*om2 + q12*y)*
          (-1 + y^2)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[8]^3*w[9]*w[13]) + 
        (2*eu2*mb^5*q12^3*QB^2*S0*y*(3*eu2*q12*(q12 + q22)*y - 
           6*eq1*om2*(2*q12 + 3*q22)*y + eq1*om1*(-(q22*(-3 + y^2)) + 
             q12*(3 + 11*y^2)))*f[3])/(w[8]^2*w[9]*w[13]) + 
        (24*eq1*eu2*mb^5*q12^3*(q12 + q22)*QB^2*S2*y*(om1*om2 + q12*y)*f[3])/
         (w[1]*w[8]^2*w[9]*w[13]) + (8*eu2*mb^5*q12^2*QB^2*S1*
          (-3*eu2*q12*(q12 + q22)*y*(om1*om2 + q12*y) + 
           eq1*(om2^3*(q12 + q22) + om1*om2^2*(5*q12 + 9*q22)*y + 
             om2*q12*(21*q12 + 11*q22)*y^2 - om1*q12*y*(3*q12 + 3*q22 + 14*
                q12*y^2 + 2*q22*y^2)))*f[3])/(w[1]*w[8]^2*w[9]*w[13]) + 
        (4*eu2*mb^5*om2^2*q12^2*QB^2*S0*y*(-1 + y^2)*
          (-9*eu2*om1*q12*(q12 + q22)*y + eq1*(18*om1*om2*q12*y + 
             36*om1*om2*q22*y + q12*q22*(9 + 2*y^2) + q12^2*(9 + 38*y^2)))*
          f[10])/(3*w[2]^2*w[5]*w[6]*w[8]^2*w[9]*w[13]) - 
        (16*eu2*mb^5*om2*q12*QB^2*S1*(-1 + y^2)*(9*eu2*q12^2*(q12 + q22)*y*
            (om2 - om1*y) + eq1*om1*om2*(3*om2^2*(q12 + q22) + 
             q12*(59*q12 + 41*q22)*y^2) + eq1*q12*y*
            (-3*om2^2*(5*q12 + 9*q22) + q12*(q22*(9 + 11*y^2) + q12*
                (9 + 47*y^2))))*f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[8]^2*w[9]*
          w[13]) - (2*eu2*mb^5*q12*QB^2*S0*(eu2*q12*(8*om1*om2*q22*y + 
             q12^2*(1 + 9*y^2) + q12*(q22 + 4*om1*om2*y - q22*y^2)) + 
           eq1*(-8*om1*om2^2*(q12 + 3*q22)*y + om1*q12*y*(5*q12*(3 + 2*y^2) + 
               q22*(7 + 18*y^2)) - 2*om2*q12*(q12 + 45*q12*y^2 + 2*
                (q22 + 7*q22*y^2))))*f[3])/(w[8]*w[9]*w[13]) - 
        (8*eu2*mb^5*q12^2*QB^2*S2*(2*eu2*q12*(q12 + q22)*(om2 - om1*y) + 
           eq1*(-2*om2^2*(q12 + 2*q22) + om1*om2*(11*q12 + 3*q22)*y + 
             q12*(q12 + q22 + 8*q12*y^2 - 4*q22*y^2)))*f[3])/
         (w[1]*w[8]*w[9]*w[13]) + (8*eu2*mb^5*q12*QB^2*S1*
          (eu2*q12*(-(om2^2*(3*q12 + 5*q22)) + 2*om1*om2*(7*q12 + 4*q22)*y + 
             q12*(q12 + q22 + 11*q12*y^2 + q22*y^2)) - 
           eq1*(2*om2^3*(q12 - 4*q22) + 4*om1*om2^2*(9*q12 + 5*q22)*y - 
             om1*q12*y*(14*q12 + 4*q22 + 9*q12*y^2 + 9*q22*y^2) + 
             om2*q12*(5*q12 + 7*q22 + 50*q12*y^2 + 20*q22*y^2)))*f[3])/
         (w[1]*w[8]*w[9]*w[13]) - (4*eu2*mb^5*om2^2*q12*QB^2*S0*(-1 + y^2)*
          (-3*eu2*q12*(-4*om2*(q12 + 2*q22)*y + om1*(q12 + q22 + 9*q12*y^2 + 
               3*q22*y^2)) + eq1*(-24*om2^2*(q12 + 3*q22)*y + 
             6*om1*om2*(q22 + 28*q12*y^2 + 19*q22*y^2) + 
             q12*y*(q12*(48 + 43*y^2) + q22*(24 + 59*y^2))))*f[10])/
         (3*w[2]^2*w[5]*w[6]*w[8]*w[9]*w[13]) + 
        (16*eu2*mb^5*om2*QB^2*S1*(-3*eu2*om1*q12*(-1 + y^2)*
            (-(om2^2*(q12 + 3*q22)) + q12*(q12 + q22 + 11*q12*y^2 + 5*q22*
                y^2)) + 3*eu2*om2*q12*y*(om2^2*(q12 + q22) + 
             q12*(q22*(-10 + 9*y^2) + q12*(-16 + 15*y^2))) + 
           eq1*y*(3*om2^4*(q12 + q22) + om2^2*q12*(q12*(106 - 109*y^2) + q22*
                (62 - 65*y^2)) + q12^2*(-1 + y^2)*(5*q22*(3 + 7*y^2) + q12*
                (45 + 43*y^2))) - eq1*om1*om2*(3*om2^4 - 
             2*om2^2*(q22 - 4*q22*y^2 + q12*(-8 + 5*y^2)) + 
             q12*(q12*(6 + 125*y^2 - 134*y^4) + 3*q22*(4 + 23*y^2 - 
                 28*y^4))))*f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*w[13]) - 
        (16*eq1*eu2*mb^5*om1*om2^6*q12*QB^2*S1*f[10])/(w[1]*w[2]*w[4]*w[5]*
          w[6]*w[8]*w[9]*w[13]) - (2*eu2*mb^5*om2*QB^2*S3*
          (-2*eq1*om2^2*(2*om1^5*(q12^3 - 2*q22^3)*y + om2^5*q22^2*
              (q22 - 2*q12*QB*y + 6*q22*QB*y) + om1^4*om2*(-(q12^2*q22) + 
               q12^3*(1 - 2*QB*y - 4*y^2) + 2*q22^3*(1 + 2*QB*y + 6*y^2)) - 
             om1*om2^4*q22*(-2*q12^2*QB + q12*q22*QB + 3*q22^2*(QB + 2*y + 
                 4*QB*y^2)) + om1^3*om2^2*(q12^2*q22*QB + q12^3*(-QB + 2*y + 
                 4*QB*y^2) - 2*q22^3*(QB + 6*y + 6*QB*y^2 + 4*y^3)) + 
             om1^2*om2^3*(-(q12^2*q22) + q12*q22^2 - 2*q12^3*QB*y + q22^3*
                (3 + 12*QB*y + 12*y^2 + 8*QB*y^3))) + 
           eu2*(om1^6*q22*(q12^3 - 3*q12^2*q22 - 4*om2^2*q22^2 + 2*q12*
                q22^2) + om1^5*om2*(-(q12^3*q22*QB) + 3*q12^2*q22^2*QB - 2*
                q12*q22^3*QB - 2*q12^4*y - 2*q22^4*y + 4*om2^2*q22^3*
                (QB + 4*y)) + om2^6*q22^2*(2*q12^2*QB*y + 4*q22^2*
                (1 + 3*QB*y) - q12*(q22 + 8*q22*QB*y)) + om1*om2^5*q22*
              (-2*q12^3*QB + 3*q12^2*q22*QB + 4*om2^2*q22^2*QB + 2*q12*q22^2*
                QB - 4*q22^3*(QB + 3*y + 4*QB*y^2)) - om1^4*om2^2*
              (-3*q12*q22^3 + q12^4*(1 - 2*QB*y - 4*y^2) + q22^3*
                (q22 - 2*q22*QB*y - 8*q22*y^2 + 8*om2^2*(1 + 2*QB*y + 
                   2*y^2))) + om1^3*om2^3*(-3*q12*q22^3*QB + q12^4*
                (QB - 2*y - 4*QB*y^2) + q22^3*(8*om2^2*(QB + 2*y + 
                   2*QB*y^2) + q22*(QB - 10*y - 8*QB*y^2 - 8*y^3))) + 
             om1^2*om2^4*(q12^3*q22 + q12^2*q22^2 - 2*q12*q22^3 + 2*q12^4*QB*
                y + 2*q22^3*(-2*om2^2*(1 + 4*QB*y) + q22*(2 + 5*QB*y + 
                   8*y^2 + 4*QB*y^3)))))*f[5])/(w[9]^2*w[14]^2) - 
        (4*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S3*
          (2*eq1*om2^2*(om2^5*q22^3 - 6*om1*om2^4*q22^3*y + 
             2*om1^5*(q12^3 - 2*q22^3)*y + 2*om1^3*om2^2*y*(q12^3 - 2*q22^3*
                (3 + 2*y^2)) + om1^2*om2^3*q22*(-q12^2 + q12*q22 + 3*q22^2*
                (1 + 4*y^2)) + om1^4*om2*(-(q12^2*q22) + q12^3*(1 - 4*y^2) + 
               2*q22^3*(1 + 6*y^2))) + eu2*(om2^6*(q12 - 4*q22)*q22^3 - 
             om1^6*q22*(q12^3 - 3*q12^2*q22 - 4*om2^2*q22^2 + 2*q12*q22^2) + 
             12*om1*om2^5*q22^4*y + 2*om1^5*om2*(q12^4 + q22^3*(-8*om2^2 + 
                 q22))*y + om1^2*om2^4*q22*(-q12^3 - q12^2*q22 + 2*q12*
                q22^2 - 4*q22^2*(-om2^2 + q22 + 4*q22*y^2)) + 
             2*om1^3*om2^3*y*(q12^4 + q22^3*(-8*om2^2 + 5*q22 + 4*q22*y^2)) + 
             om1^4*om2^2*(-3*q12*q22^3 + q12^4*(1 - 4*y^2) + q22^3*
                (q22 - 8*q22*y^2 + 8*om2^2*(1 + 2*y^2)))))*f[18])/
         (w[1]*w[9]^2*w[14]^2) + (eu2*mb^5*QB^2*S2*
          (2*eq1*om2*(4*om1^9*q12^3*y + 2*om2^9*q22^2*(q22 - 2*q12*QB*y + 4*
                q22*QB*y) + om1^7*om2^2*q12^2*(-2*q22*QB + 4*q12*y*
                (3 + 8*y^2) + q12*QB*(3 + 20*y^2)) - om1^8*om2*q12^2*
              (-2*q22 + q12*(3 + 4*QB*y + 20*y^2)) + om1^2*om2^7*
              (-2*q12^2*q22 + 4*q12*q22^2 - 4*q12^3*QB*y + q22^3*
                (3 + 4*y^2 - 4*QB*y*(-3 + 4*y^2))) - om1*om2^8*q22*
              (-4*q12^2*QB + 4*q12*q22*QB + q22^2*(8*y + QB*(3 + 4*y^2))) - 
             om1^6*om2^3*(-2*q12^2*q22 + 3*q12*q22^2 + 2*q22^3*(-1 + 4*y^2) + 
               2*q12^3*(-1 + 16*y^2 + 8*y^4 + 2*QB*y*(3 + 8*y^2))) - 
             om1^4*om2^5*(5*q12^2*q22 - 2*q12*q22^2 + 2*q22^3*(-3 + 4*y^2 + 
                 8*y^4 + 3*QB*y*(-1 + 4*y^2)) + 2*q12^3*(-2 + 8*y^2 + 
                 3*QB*(y + 4*y^3))) + om1^3*om2^6*(5*q12^2*q22*QB - 2*q12*
                q22^2*QB + 4*q12^3*(y + QB*(-1 + 4*y^2)) + 2*q22^3*
                (-6*y + 8*y^3 + QB*(-3 + 4*y^2 + 8*y^4))) + 
             om1^5*om2^4*(-2*q12^2*q22*QB + 3*q12*q22^2*QB + 2*q22^3*
                (QB + 3*y)*(-1 + 4*y^2) + 2*q12^3*(3*(y + 4*y^3) + 
                 QB*(-1 + 16*y^2 + 8*y^4)))) - eu2*(4*om1^10*om2*q12^3 + 
             om1^9*q12^3*(-2*q22*y + q12*(QB + 4*y) - 4*om2^2*(QB + 6*y)) + 
             om2^9*q22^2*(4*q12^2*QB*y + q22^2*(5 + 6*QB*y) - 2*q12*
                (q22 + 5*q22*QB*y)) + om1*om2^8*q22*(-4*q12^3*QB + 5*q12^2*
                q22*QB + 4*q12*q22^2*QB + q22^2*(4*om2^2*QB - 6*q22*y + 
                 q22*QB*(-9 + 8*y^2))) + om1^8*om2*q12*(q12*(-8*q12*q22 + 
                 3*q22^2 + q12^2*(11 - 4*QB*y - 4*y^2)) + 4*om2^2*
                (-(q12*q22) + q22^2 + q12^2*(1 + 6*QB*y + 12*y^2))) - 
             om1^5*om2^4*(-14*q12^3*q22*QB + 16*q12^2*q22^2*QB - 4*q12*q22^3*
                QB + q22^4*(3*QB + 8*y - 4*QB*y^2 - 16*y^3) + q12^4*
                (9*QB + 14*y + 20*QB*y^2 + 8*y^3) + 4*om2^2*(q12^2*q22*QB + 
                 q12*q22^2*QB + q12^3*(-QB + 2*y + 8*QB*y^2) + 
                 q22^3*(-3*QB - 2*y + 8*QB*y^2 + 8*y^3))) - 
             om1^7*om2^2*(q12^2*(-8*q12*q22*QB + 2*q22^2*QB + q12^2*
                  (11*QB + 18*y - 4*QB*y^2)) + 4*om2^2*(-(q12^2*q22*QB) + 
                 q12*q22^2*QB + 2*q22^3*y + q12^3*(QB + 6*y + 12*QB*y^2 + 
                   8*y^3))) + om1^6*om2^3*(-14*q12^3*q22 + 16*q12^2*q22^2 - 4*
                q12*q22^3 + q22^4*(3 - 4*y^2) + q12^4*(9 + 18*QB*y + 
                 20*y^2) + 4*om2^2*(q12^2*q22 + q12*q22^2 + q22^3*
                  (-3 + 2*QB*y + 8*y^2) + q12^3*(-1 + 6*QB*y + 8*y^2 + 
                   8*QB*y^3))) + om1^2*om2^7*(2*q12^3*q22 - 4*q12*q22^3 + 4*
                q12^4*QB*y - q22^3*(om2^2*(4 + 8*QB*y) + q22*(-9 - 10*QB*y + 
                   8*y^2 + 24*QB*y^3))) + om1^4*om2^5*(2*q12^2*q22*
                (2*om2^2 + 5*q22) - 2*q12*q22^2*(2*om2^2 + 5*q22) + 8*om2^2*
                q12^3*QB*y + q12^4*(-1 + 12*y^2 + 2*QB*y*(7 + 4*y^2)) + q22^3*
                (4*om2^2*(-3 - 2*QB*y + 4*y^2 + 8*QB*y^3) + q22*(9 + 8*QB*y - 
                   8*y^2 - 16*QB*y^3 - 16*y^4))) + om1^3*om2^6*
              (-2*q12^2*q22*(2*om2^2 + 5*q22)*QB + 2*q12*q22^2*(2*om2^2 + 
                 5*q22)*QB + q12^4*(QB - 4*y - 12*QB*y^2) + q22^3*
                (om2^2*(12*QB + 8*y - 16*QB*y^2) + q22*(-9*QB - 10*y + 
                   8*QB*y^2 + 24*y^3 + 16*QB*y^4)))))*f[5])/
         (w[2]^2*w[9]^2*w[14]^2) - (eu2*mb^5*QB^2*S0*
          (2*eq1*om2*(om1 - om2*QB)*(2*om2^8*q22^3*(1 - 4*y^2) + 
             2*om1*om2^7*q22^3*y*(-7 + 20*y^2) + 2*om1^8*q12^2*
              (q12 - 4*q12*y^2 + 8*om2^2*(-1 + 2*y^2)) + 2*om1^7*om2*q12^2*y*
              (om2^2*(16 - 48*y^2) + q12*(-7 + 20*y^2)) - 4*om1^5*om2^3*y*
              (q22^3*(3 - 4*y^2) + 8*om2^2*(q12^2 + q22^2)*(-1 + 3*y^2) + 
               q12^3*(9 - 12*y^2 - 8*y^4)) + om1^2*om2^6*q22*(2*q12^2 - 3*q12*
                q22 + 2*q22*(8*om2^2*(-1 + 2*y^2) + q22*(5 + 4*y^2 - 
                   32*y^4))) - 4*om1^3*om2^5*y*(q12^3*(3 - 4*y^2) + q22^2*
                (8*om2^2*(-1 + 3*y^2) + q22*(9 - 12*y^2 - 8*y^4))) + 
             om1^6*om2^2*(q12*(-3*q12*q22 + 2*q22^2 + q12^2*(10 + 8*y^2 - 
                   64*y^4)) + 16*om2^2*(q12*q22 + q22^2*(-1 + 2*y^2) + 
                 q12^2*(-3 + 4*y^2 + 4*y^4))) + om1^4*om2^4*(2*q12^2*q22 + 2*
                q12*q22^2 + q12^3*(5 + 20*y^2 - 48*y^4) + q22^3*(5 + 20*y^2 - 
                 48*y^4) + 16*om2^2*(q12*q22 + q12^2*(-1 + 2*y^2) + 
                 q22^2*(-3 + 4*y^2 + 4*y^4)))) + 
           eu2*(16*om1^10*om2*q12^2*(-2*om2^2 + q12)*y + 2*om1*om2^8*q22^3*
              (2*q12 - 16*om2^2*QB*y + q22*(-9 - 21*QB*y + 18*y^2 + 
                 40*QB*y^3)) + om1^9*q12*(q12^2*(q22*(5 - 4*y^2) + 
                 2*q12*(-6 + QB*y + 4*y^2)) + 32*om2^4*(q22 + 
                 q12*(-2 + QB*y + 4*y^2)) - 8*om2^2*q12*(q22 + 
                 2*q12*(-2 + QB*y + 4*y^2))) + om2^9*q22^3*
              (q12*QB*(-7 + 12*y^2) - 6*q22*(y + QB*(-3 + 6*y^2))) - 
             2*om1^8*om2*(16*om2^4*(q12*q22*QB + q22^2*y + q12^2*(-2*QB + 
                   4*QB*y^2 + 4*y^3)) + q12^3*(2*q22*QB + q12*(-6*QB - 13*y + 
                   4*QB*y^2 + 4*y^3)) - 4*om2^2*q12^2*(q22*QB + 
                 q12*(-4*QB - 9*y + 8*QB*y^2 + 12*y^3))) + 2*om1^5*om2^4*
              (-4*q12^3*q22 + q12^4*(5 + QB*y - 6*y^2 - 20*QB*y^3 - 8*y^4) + 
               q22^4*(-2 - 5*QB*y - 12*y^2 + 4*QB*y^3 + 16*y^4) + 16*om2^4*
                (q12*q22 + q12^2*QB*y + 2*q22^2*(-1 + 2*y^2 + 2*QB*y^3)) - 2*
                om2^2*(-7*q12^2*q22 + 9*q12*q22^2 + 2*q12^3*(-2 - 9*QB*y + 
                   4*QB*y^3) + q22^3*(-15 - 16*QB*y + 20*y^2 + 32*QB*y^3 + 
                   32*y^4))) - 2*om1^6*om2^3*(-2*q12*q22^3*QB + q22^4*y*
                (-5 + 4*y^2) + q12^4*(QB + y - 18*QB*y^2 - 20*y^3) + 16*om2^4*
                (2*q12*q22*QB + q12^2*(-2*QB + y + 4*QB*y^2) + 2*q22^2*
                  (-QB + 2*QB*y^2 + 2*y^3)) - 2*om2^2*(-3*q12^2*q22*QB + 
                 2*q22^3*(-3*QB - 8*y + 4*QB*y^2 + 16*y^3) + q12^3*
                  (-7*QB - 18*y - 12*QB*y^2 + 8*y^3 + 16*QB*y^4))) + 
             om1^7*om2^2*(-3*q12*q22^3 + q12^4*(2 - 26*QB*y - 36*y^2 + 
                 8*QB*y^3) + 32*om2^4*(2*q12*q22 + q22^2*(-2 + QB*y + 
                   4*y^2) + q12^2*(-2 + 4*y^2 + 4*QB*y^3)) - 4*om2^2*
                (-3*q12^2*q22 + 2*q22^3*(-3 + 4*y^2) + q12^3*(-7 - 12*y^2 + 
                   16*y^4 + 6*QB*y*(-3 + 4*y^2)))) + om1^2*om2^7*q22*
              (q12^3*QB + 8*q12*(2*om2^2 - q22)*q22*QB + 2*q22^2*
                (2*om2^2*(8*y + QB*(-11 + 36*y^2)) + q22*(21*y - 40*y^3 + 
                   QB*(13 + 10*y^2 - 40*y^4)))) - 2*om1^4*om2^5*
              (-4*q12^3*q22*QB + 16*om2^4*q22*(q12*QB + q22*(-2*QB + y + 
                   4*QB*y^2)) + q12^4*(y - 4*y^3 + QB*(5 - 6*y^2 - 8*y^4)) + 
               q22^4*(2*QB*(-1 - 6*y^2 + 8*y^4) + y*(-23 + 16*y^2 + 
                   16*y^4)) + 2*om2^2*(4*q12^3*QB + 7*q12^2*q22*QB - 
                 9*q12*q22^2*QB + q22^3*(10*y - 56*y^3 + QB*(15 - 20*y^2 - 
                     32*y^4)))) + 2*om1^3*om2^6*(-2*q12^3*q22 + 4*q12*q22^2*
                (-2*om2^2 + q22) + q12^4*QB*(y - 4*y^3) + q22^2*
                (16*om2^4*QB*y + 2*om2^2*q22*(11 + 10*QB*y - 36*y^2 - 
                   56*QB*y^3) + q22^2*(-13 - 10*y^2 + 40*y^4 + QB*y*
                    (-23 + 16*y^2 + 16*y^4))))))*f[5])/(2*w[2]^2*w[9]^2*
          w[14]^2) + (eu2*mb^5*QB^2*S0*(2*eq1*om2*(om1 + om2*QB)*
            (2*om2^8*q22^3*(1 - 4*y^2) + 2*om1*om2^7*q22^3*y*(-7 + 20*y^2) + 
             2*om1^8*q12^2*(q12 - 4*q12*y^2 + 8*om2^2*(-1 + 2*y^2)) + 
             2*om1^7*om2*q12^2*y*(om2^2*(16 - 48*y^2) + q12*(-7 + 20*y^2)) - 
             4*om1^5*om2^3*y*(q22^3*(3 - 4*y^2) + 8*om2^2*(q12^2 + q22^2)*
                (-1 + 3*y^2) + q12^3*(9 - 12*y^2 - 8*y^4)) + 
             om1^2*om2^6*q22*(2*q12^2 - 3*q12*q22 + 2*q22*
                (8*om2^2*(-1 + 2*y^2) + q22*(5 + 4*y^2 - 32*y^4))) - 
             4*om1^3*om2^5*y*(q12^3*(3 - 4*y^2) + q22^2*
                (8*om2^2*(-1 + 3*y^2) + q22*(9 - 12*y^2 - 8*y^4))) + 
             om1^6*om2^2*(q12*(-3*q12*q22 + 2*q22^2 + q12^2*(10 + 8*y^2 - 
                   64*y^4)) + 16*om2^2*(q12*q22 + q22^2*(-1 + 2*y^2) + 
                 q12^2*(-3 + 4*y^2 + 4*y^4))) + om1^4*om2^4*(2*q12^2*q22 + 2*
                q12*q22^2 + q12^3*(5 + 20*y^2 - 48*y^4) + q22^3*(5 + 20*y^2 - 
                 48*y^4) + 16*om2^2*(q12*q22 + q12^2*(-1 + 2*y^2) + 
                 q22^2*(-3 + 4*y^2 + 4*y^4)))) - 
           eu2*(16*om1^10*om2*(2*om2^2 - q12)*q12^2*y - 2*om1*om2^8*q22^3*
              (2*q12 + 16*om2^2*QB*y + q22*(-9 + 21*QB*y + 18*y^2 - 
                 40*QB*y^3)) + om2^9*q22^3*(q12*QB*(-7 + 12*y^2) + 6*q22*
                (y + QB*(3 - 6*y^2))) + om1^9*q12*(32*om2^4*(-q22 + 
                 q12*(2 + QB*y - 4*y^2)) - 8*om2^2*q12*(-q22 + 
                 2*q12*(2 + QB*y - 4*y^2)) + q12^2*(2*q12*(6 + QB*y - 
                   4*y^2) + q22*(-5 + 4*y^2))) - 2*om1^8*om2*(-4*om2^2*q12^2*
                (q22*QB + q12*(-4*QB + 9*y + 8*QB*y^2 - 12*y^3)) + q12^3*
                (2*q22*QB + q12*(-6*QB + 13*y + 4*QB*y^2 - 4*y^3)) + 16*om2^4*
                (q12*q22*QB - q22^2*y - 2*q12^2*(QB - 2*QB*y^2 + 2*y^3))) + 
             2*om1^5*om2^4*(4*q12^3*q22 + q22^4*(2 - 5*QB*y + 12*y^2 + 
                 4*QB*y^3 - 16*y^4) + q12^4*(-5 + QB*y + 6*y^2 - 20*QB*y^3 + 
                 8*y^4) + 16*om2^4*(-(q12*q22) + q12^2*QB*y + 2*q22^2*
                  (1 - 2*y^2 + 2*QB*y^3)) - 2*om2^2*(7*q12^2*q22 - 
                 9*q12*q22^2 + 2*q12^3*(2 - 9*QB*y + 4*QB*y^3) + 
                 q22^3*(15 - 16*QB*y - 20*y^2 + 32*QB*y^3 - 32*y^4))) + 
             om1^2*om2^7*q22*(q12^3*QB + 8*q12*(2*om2^2 - q22)*q22*QB + 2*
                q22^2*(2*om2^2*(-11*QB - 8*y + 36*QB*y^2) + q22*(13*QB - 
                   21*y + 10*QB*y^2 + 40*y^3 - 40*QB*y^4))) + 
             om1^7*om2^2*(3*q12*q22^3 + q12^4*(-2 - 26*QB*y + 36*y^2 + 
                 8*QB*y^3) + 32*om2^4*(-2*q12*q22 + q22^2*(2 + QB*y - 
                   4*y^2) + q12^2*(2 - 4*y^2 + 4*QB*y^3)) - 4*om2^2*
                (3*q12^2*q22 + 2*q22^3*(3 - 4*y^2) + q12^3*(7 + 12*y^2 - 
                   16*y^4 + 6*QB*y*(-3 + 4*y^2)))) - 2*om1^4*om2^5*
              (-4*q12^3*q22*QB + 16*om2^4*q22*(q12*QB - q22*y + 
                 q22*QB*(-2 + 4*y^2)) + q22^4*(23*y - 16*y^3 - 16*y^5 + 
                 2*QB*(-1 - 6*y^2 + 8*y^4)) - q12^4*(y - 4*y^3 + 
                 QB*(-5 + 6*y^2 + 8*y^4)) + 2*om2^2*(4*q12^3*QB + 
                 7*q12^2*q22*QB - 9*q12*q22^2*QB + q22^3*(2*y*(-5 + 28*y^2) + 
                   QB*(15 - 20*y^2 - 32*y^4)))) - 2*om1^6*om2^3*
              (-2*q12*q22^3*QB + q22^4*y*(5 - 4*y^2) + q12^4*(QB - y - 
                 18*QB*y^2 + 20*y^3) + 16*om2^4*(2*q12*q22*QB - 2*q22^2*
                  (QB - 2*QB*y^2 + 2*y^3) + q12^2*(-y + QB*(-2 + 4*y^2))) - 2*
                om2^2*(-3*q12^2*q22*QB + 2*q22^3*(8*y - 16*y^3 + 
                   QB*(-3 + 4*y^2)) + q12^3*(18*y - 8*y^3 + QB*(-7 - 12*y^2 + 
                     16*y^4)))) + 2*om1^3*om2^6*(2*q12^3*q22 + 4*q12*
                (2*om2^2 - q22)*q22^2 + q12^4*QB*(y - 4*y^3) + q22^2*
                (16*om2^4*QB*y + 2*om2^2*q22*(-11 + 10*QB*y + 36*y^2 - 
                   56*QB*y^3) + q22^2*(13 + 10*y^2 - 40*y^4 + QB*y*
                    (-23 + 16*y^2 + 16*y^4))))))*f[18])/
         (w[2]^2*w[9]^2*w[14]^2) - (2*eu2*mb^5*QB^2*S2*
          (2*eq1*om2*(om1 + om2*QB)*(2*om2^9*q22^3 + 4*om1^9*q12^3*y - 
             8*om1*om2^8*q22^3*y + 4*om1^7*om2^2*q12^3*y*(3 + 8*y^2) + 
             4*om1^3*om2^6*y*(q12^3 + q22^3*(-3 + 4*y^2)) + 
             6*om1^5*om2^4*y*(q22^3*(-1 + 4*y^2) + q12^3*(1 + 4*y^2)) + 
             om1^2*om2^7*q22*(-2*q12^2 + 4*q12*q22 + q22^2*(3 + 4*y^2)) + 
             om1^8*om2*q12^2*(2*q22 - q12*(3 + 20*y^2)) + om1^4*om2^5*
              (-5*q12^2*q22 + 2*q12*q22^2 + q12^3*(4 - 16*y^2) - 2*q22^3*
                (-3 + 4*y^2 + 8*y^4)) + om1^6*om2^3*(2*q12^2*q22 - 3*q12*
                q22^2 + 2*q22^3*(1 - 4*y^2) - 2*q12^3*(-1 + 16*y^2 + 
                 8*y^4))) + eu2*(-4*om1^11*om2*q12^3 + om2^10*(2*q12 - 5*q22)*
              q22^3*QB + om1^10*q12^3*(-4*om2^2*(QB - 6*y) + q12*(QB - 4*y) + 
               2*q22*y) + om1*om2^9*q22^3*(2*q12 + q22*(-5 + 6*QB*y)) + 
             om1^9*om2*q12*(4*om2^2*(q12*q22 - q22^2 + q12^2*(-1 + 6*QB*y - 
                   12*y^2)) + q12*(8*q12*q22 - 3*q22^2 + q12^2*(-11 - 
                   4*QB*y + 4*y^2))) + om1^2*om2^8*q22*(-2*q12^3*QB + 4*q12*
                q22^2*QB + q22^2*(4*om2^2*QB + 6*q22*y + q22*QB*
                  (-9 + 8*y^2))) + om1^6*om2^4*(14*q12^3*q22*QB - 16*q12^2*
                q22^2*QB + 4*q12*q22^3*QB + q22^4*(-3*QB + 8*y + 4*QB*y^2 - 
                 16*y^3) + q12^4*(-9*QB + 14*y - 20*QB*y^2 + 8*y^3) - 4*om2^2*
                (q12^2*q22*QB + q12*q22^2*QB + q12^3*(-QB - 2*y + 8*QB*y^2) + 
                 q22^3*(-3*QB + 2*y + 8*QB*y^2 - 8*y^3))) + 
             om1^8*om2^2*(q12^2*(8*q12*q22*QB - 2*q22^2*QB + q12^2*
                  (-11*QB + 18*y + 4*QB*y^2)) - 4*om2^2*(-(q12^2*q22*QB) + 
                 q12*q22^2*QB - 2*q22^3*y + q12^3*(QB - 6*y + 12*QB*y^2 - 
                   8*y^3))) + om1^3*om2^7*(-2*q12^3*q22 + 4*q12*q22^3 + 4*
                q12^4*QB*y + q22^3*(om2^2*(4 - 8*QB*y) + q22*(-9 + 10*QB*y + 
                   8*y^2 - 24*QB*y^3))) + om1^7*om2^3*(14*q12^3*q22 - 16*
                q12^2*q22^2 + 4*q12*q22^3 + q12^4*(-9 + 18*QB*y - 20*y^2) + 
               q22^4*(-3 + 4*y^2) + 4*om2^2*(-(q12^2*q22) - q12*q22^2 + 
                 q22^3*(3 + 2*QB*y - 8*y^2) + q12^3*(1 + 6*QB*y - 8*y^2 + 
                   8*QB*y^3))) + om1^5*om2^5*(-2*q12^2*q22*(2*om2^2 + 
                 5*q22) + 2*q12*q22^2*(2*om2^2 + 5*q22) + 8*om2^2*q12^3*QB*
                y + q12^4*(1 - 12*y^2 + 2*QB*y*(7 + 4*y^2)) + q22^3*
                (4*om2^2*(3 - 2*QB*y - 4*y^2 + 8*QB*y^3) + q22*(-9 + 8*QB*y + 
                   8*y^2 - 16*QB*y^3 + 16*y^4))) + om1^4*om2^6*
              (-2*q12^2*q22*(2*om2^2 + 5*q22)*QB + 2*q12*q22^2*(2*om2^2 + 
                 5*q22)*QB + q12^4*(QB + 4*y - 12*QB*y^2) + q22^3*
                (-4*om2^2*(2*y + QB*(-3 + 4*y^2)) + q22*(10*y - 24*y^3 + 
                   QB*(-9 + 8*y^2 + 16*y^4))))))*f[18])/(w[1]*w[2]^2*w[9]^2*
          w[14]^2) + (2*eu2*mb^5*QB^2*S1*(8*eq1*om2^2*(om1 - om2*QB)*
            (-(om2^7*q22^2*y) + 2*om1^6*om2*q12^2*y*(1 - 3*y^2) + 
             om1^7*q12^2*(-1 + 2*y^2) + om1*om2^6*q22*(q12 - 2*q22 + 4*q22*
                y^2) + om1^2*om2^5*y*(-q12^2 + q22^2*(1 - 6*y^2)) + 
             om1^4*om2^3*y*(q12^2*(1 - 6*y^2) + 2*q22^2*(1 - 3*y^2)) + 
             om1^5*om2^2*(q12*q22 + q22^2*(-1 + 2*y^2) + q12^2*(-3 + 4*y^2 + 
                 4*y^4)) + om1^3*om2^4*(2*q12*q22 + q12^2*(-2 + 4*y^2) + 
               q22^2*(-3 + 4*y^2 + 4*y^4))) + 
           eu2*(2*om1^9*q12^2*(-4*om2^2 + q12)*y - 2*om2^9*q22^2*
              (q22 - 2*q12*QB*y + 5*q22*QB*y) + om1^2*om2^7*(2*q12^2*q22 - 5*
                q12*q22^2 + 4*q12^3*QB*y + 4*q22^2*(q22 + 2*om2^2*QB*y - 
                 6*q22*y^2 - 8*q22*QB*y^3)) + om1^8*om2*q12*
              (8*om2^2*(q22 + q12*(-2 + QB*y + 4*y^2)) - q12*(q22 + 
                 q12*(-3 + 2*QB*y + 4*y^2))) + om1*om2^8*q22*(-4*q12^2*QB + 5*
                q12*q22*QB + 2*q22^2*(5*y + 2*QB*(-1 + 6*y^2))) - 
             om1^5*om2^4*(4*q12^2*q22*QB - q12*q22^2*QB + 4*q12^3*y*
                (3 + 4*QB*y + 2*y^2) + q22^3*(3*QB + 6*y - 4*QB*y^2 - 
                 16*y^3) + 8*om2^2*(2*q12*q22*QB + q12^2*(-2*QB + y + 
                   4*QB*y^2) + 2*q22^2*(-QB + 2*QB*y^2 + 2*y^3))) + 
             om1^6*om2^3*(4*q12^2*q22 - q12*q22^2 + 8*q12^3*y*(QB + 2*y) + 
               q22^3*(3 - 4*y^2) + 8*om2^2*(2*q12*q22 + q22^2*(-2 + QB*y + 
                   4*y^2) + q12^2*(-2 + 4*y^2 + 4*QB*y^3))) + 
             om1^4*om2^5*(8*q12*(om2^2 - q22)*q22 + 8*q12^2*(q22 + 
                 om2^2*QB*y) + q12^3*(-1 + 12*y^2 + 4*QB*y*(3 + 2*y^2)) + 2*
                q22^2*(8*om2^2*(-1 + 2*y^2 + 2*QB*y^3) + q22*(4 + 3*QB*y - 
                   8*y^2 - 8*QB*y^3 - 8*y^4))) + om1^3*om2^6*(-8*q12^2*q22*
                QB + 8*q12*q22*(-om2^2 + q22)*QB + q12^3*(QB - 4*y - 
                 12*QB*y^2) - 8*q22^2*(om2^2*(-2*QB + y + 4*QB*y^2) + 
                 q22*(QB - 2*QB*y^2 - 4*y^3 - 2*QB*y^4))) - 
             om1^7*om2^2*(q12^2*(-(q22*QB) + 8*q12*y + q12*QB*(3 - 4*y^2)) + 
               8*om2^2*(q12*q22*QB + q22^2*y + q12^2*(4*y^3 + 
                   QB*(-2 + 4*y^2))))))*f[5])/(w[2]*w[9]^2*w[14]^2) + 
        (4*eu2*mb^5*QB^2*(om1 + om2*QB)*S1*(-8*eq1*om1*om2^2*
            (-(om2^7*q22^2*y) + 2*om1^6*om2*q12^2*y*(1 - 3*y^2) + 
             om1^7*q12^2*(-1 + 2*y^2) + om1*om2^6*q22*(q12 - 2*q22 + 4*q22*
                y^2) + om1^2*om2^5*y*(-q12^2 + q22^2*(1 - 6*y^2)) + 
             om1^4*om2^3*y*(q12^2*(1 - 6*y^2) + 2*q22^2*(1 - 3*y^2)) + 
             om1^5*om2^2*(q12*q22 + q22^2*(-1 + 2*y^2) + q12^2*(-3 + 4*y^2 + 
                 4*y^4)) + om1^3*om2^4*(2*q12*q22 + q12^2*(-2 + 4*y^2) + 
               q22^2*(-3 + 4*y^2 + 4*y^4))) + eu2*(2*om2^9*q22^3 + 
             2*om1^9*(4*om2^2 - q12)*q12^2*y - 10*om1*om2^8*q22^3*y + 
             8*om1^7*om2^2*y*(q12^3 + om2^2*q22^2 + 4*om2^2*q12^2*y^2) + 
             om1^2*om2^7*q22*(-2*q12^2 + 5*q12*q22 + 4*q22^2*(-1 + 6*y^2)) + 
             4*om1^3*om2^6*y*(q12^3 + 2*q22^2*(om2^2 - 4*q22*y^2)) + 
             2*om1^5*om2^4*y*(q22^3*(3 - 8*y^2) + q12^3*(6 + 4*y^2) + 4*om2^2*
                (q12^2 + 4*q22^2*y^2)) + om1^6*om2^3*(-4*q12^2*q22 + q12*
                q22^2 - 16*q12^3*y^2 + q22^3*(-3 + 4*y^2) - 16*om2^2*
                (q12*q22 + q12^2*(-1 + 2*y^2) + q22^2*(-1 + 2*y^2))) + 
             om1^8*om2*q12*(q12*(q22 + q12*(-3 + 4*y^2)) - 8*om2^2*
                (q22 + q12*(-2 + 4*y^2))) + om1^4*om2^5*(-8*q12^2*q22 + 8*q12*
                q22*(-om2^2 + q22) + q12^3*(1 - 12*y^2) + 8*q22^2*
                (om2^2*(2 - 4*y^2) + q22*(-1 + 2*y^2 + 2*y^4)))))*f[18])/
         (w[1]*w[2]*w[9]^2*w[14]^2) - (eu2*mb^5*QB^2*S3*
          (2*eq1*(8*om1^8*q12^3*y - 2*om1^7*om2*q12^2*(6*q22 + q12*
                (-7 + 4*QB*y + 12*y^2)) + om2^8*q22^2*(2*q22*y*(-5 + 4*y^2) - 
               8*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*QB*(15 - 68*y^2 + 
                 48*y^4)) + om1^5*om2^3*(-42*q12^2*q22 + 30*q12*q22^2 - 4*
                q22^3*(3 - 12*y^2 + 8*y^4) + q12^3*(1 + 4*y^2 - 16*y^4 - 
                 4*QB*y*(3 + 4*y^2))) + 2*om1^6*om2^2*q12^2*(6*q22*QB + q12*
                (6*y + 8*y^3 + QB*(-7 + 12*y^2))) + om1^4*om2^4*
              (42*q12^2*q22*QB - 30*q12*q22^2*QB + q12^3*(34*y - 56*y^3 + 
                 32*y^5 + QB*(-1 - 4*y^2 + 16*y^4)) + 4*q22^3*
                (QB*(3 - 12*y^2 + 8*y^4) + y*(3 - 32*y^2 + 24*y^4))) - 
             om1^3*om2^5*(15*q12^2*q22 - 33*q12*q22^2 + q12^3*(13 - 28*y^2 + 
                 16*y^4 + QB*(34*y - 56*y^3 + 32*y^5)) + 2*q22^3*
                (21 - 60*y^2 + 32*y^6 + QB*(6*y - 64*y^3 + 48*y^5))) + 
             om1*om2^7*q22^2*(3*q12 - q22*(15 - 68*y^2 + 48*y^4 + 
                 2*QB*(y - 60*y^3 + 48*y^5))) + om1^2*om2^6*(15*q12^2*q22*
                QB - 33*q12*q22^2*QB + 8*q12^3*QB*(1 - 3*y^2 + 2*y^4) + 2*
                q22^3*(y - 60*y^3 + 48*y^5 + QB*(21 - 60*y^2 + 32*y^6)))) + 
           eu2*(-8*om1^9*q12^3 + 8*om1^8*om2*q12^3*(QB + 4*y) + 
             om1^7*q12*(q12^2*(q22 + 4*q22*y^2 - 2*q12*(4 + QB*y + 2*y^2)) - 
               8*om2^2*(6*q12*q22 - 3*q22^2 + q12^2*(-1 + 4*QB*y + 4*y^2))) - 
             om1^5*om2^2*(8*q12^3*q22 - 24*q12^2*q22^2 + 15*q12*q22^3 - 16*
                q22^4*(-1 + y^2)^2 + 4*q12^4*(5 + 4*QB*y - 6*y^2 + 4*y^4) + 8*
                om2^2*(6*q12^2*q22 - 9*q12*q22^2 + q12^3*(1 + 4*QB*y) + 
                 2*q22^3*(3 - 3*QB*y - 12*y^2 + 2*QB*y^3 + 8*y^4))) + 
             om2^7*q22^2*(-8*q12^2*QB*(1 - 3*y^2 + 2*y^4) - 2*q22^2*
                (y*(-21 + 16*y^2) + 2*QB*(7 - 34*y^2 + 24*y^4)) + q12*q22*
                (2*y*(-5 + 4*y^2) + QB*(31 - 100*y^2 + 64*y^4))) + 
             2*om1^4*om2^3*(4*q12^3*q22*QB - 12*q12^2*q22^2*QB + 7*q12*q22^3*
                QB + q12^4*(2*QB*(5 - 6*y^2 + 4*y^4) + y*(13 - 28*y^2 + 
                   16*y^4)) - q22^4*(8*QB*(-1 + y^2)^2 + y*(15 - 52*y^2 + 
                   32*y^4)) + 4*om2^2*(q12^3*QB + 6*q12^2*q22*QB - 
                 9*q12*q22^2*QB + 2*q22^3*(3*QB - 3*y - 12*QB*y^2 - 8*y^3 + 
                   8*QB*y^4 + 8*y^5))) + om1*om2^6*q22^2*(3*q12^2 - 14*q12*
                q22 + 4*q22*(4*om2^2*QB*y*(3 - 2*y^2) + q22*(7 - 34*y^2 - 
                   40*QB*y^3 + 24*y^4 + 32*QB*y^5))) + 2*om1^6*om2*
              (q12^3*(-(q22*QB) + 8*q12*y + 2*q12*QB*(2 + y^2)) + 4*om2^2*
                (6*q12^2*q22*QB - 3*q12*q22^2*QB + 2*q22^3*y*(-3 + 2*y^2) + 
                 q12^3*(4*y + QB*(-1 + 4*y^2)))) + om1^3*om2^4*
              (2*q12^3*q22 + 24*q12^2*q22^2 + 8*q12*(3*om2^2 - 5*q22)*q22^2 - 
               q12^4*(13 - 28*y^2 + 16*y^4 + QB*(34*y - 56*y^3 + 32*y^5)) + 2*
                q22^3*(-8*om2^2*(3 - 12*y^2 + 8*y^4 + QB*y*(-3 - 8*y^2 + 
                     8*y^4)) + q22*(24 - 54*y^2 - 8*y^4 + 32*y^6 + 
                   QB*y*(15 - 52*y^2 + 32*y^4)))) + om1^2*om2^5*
              (15*q12^3*q22*QB - 24*q12^2*q22^2*QB - 8*q12*(3*om2^2 - 5*q22)*
                q22^2*QB + 8*q12^4*QB*(1 - 3*y^2 + 2*y^4) + 4*q22^3*
                (4*om2^2*(y*(-3 + 2*y^2) + QB*(3 - 12*y^2 + 8*y^4)) + 
                 q22*(8*y^3*(5 - 4*y^2) + QB*(-12 + 27*y^2 + 4*y^4 - 
                     16*y^6))))))*f[8])/(2*w[5]*w[6]*w[9]^2*w[14]^2) + 
        (eu2*mb^5*QB^2*S1*(32*eq1*om2*(om1^2*q12^2 - om2^2*q22^2)*
            (om1 - om2*QB)*(1 - 3*y^2 + 2*y^4)*(-om2^5 + 2*om1^5*y + 
             4*om1*om2^4*y + 2*om1^3*om2^2*y*(3 + 2*y^2) - 2*om1^2*om2^3*
              (1 + 3*y^2) - om1^4*(om2 + 6*om2*y^2)) + 
           eu2*(-32*om1^9*om2*q12^2*(1 - 3*y^2 + 2*y^4) + om2^8*q22^2*
              (4*q22*y*(-5 + 4*y^2) - 16*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*QB*
                (35 - 116*y^2 + 80*y^4)) + om1^8*q12^2*(16*q22*y*
                (4 - 5*y^2 + 2*y^4) + 32*om2^2*(QB + 4*y)*(1 - 3*y^2 + 
                 2*y^4) - q12*(23*QB + 86*y - 36*QB*y^2 - 104*y^3 + 
                 16*QB*y^4 + 32*y^5)) + om1*om2^7*q22^2*(6*q12 - q22*
                (35 - 116*y^2 + 80*y^4 + 4*QB*y*(29 - 76*y^2 + 48*y^4))) + 
             om1^6*om2^2*(-21*q12^2*q22*QB + 9*q12*q22^2*QB + 16*q22^3*y*
                (4 - 5*y^2 + 2*y^4) + 32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (-(q22^2*(QB + 4*y)) + 2*q12^2*(QB + 2*y + 2*QB*y^2)) + 2*
                q12^3*(8*y*(-1 - 8*y^2 + 8*y^4) + QB*(-1 - 52*y^2 + 
                   48*y^4))) - om1^5*om2^3*(-24*q12^2*q22 + 30*q12*q22^2 + 32*
                om2^2*(1 - 3*y^2 + 2*y^4)*(q12^2*(1 + 4*QB*y) - 2*q22^2*
                  (1 + 2*QB*y + 2*y^2)) + 2*q12^3*(19 - 52*y^2 + 32*y^6 + 
                 8*QB*y*(-1 - 8*y^2 + 8*y^4)) + q22^3*(11 + 108*y^2 - 
                 240*y^4 + 128*y^6 + QB*(46*y - 72*y^3 + 32*y^5))) + 
             om1^2*om2^6*(3*q12^2*q22*QB + 6*q12*q22^2*QB + 16*q12^3*QB*
                (1 - 3*y^2 + 2*y^4) + 4*q22^2*(-8*om2^2*QB*(1 - 3*y^2 + 
                   2*y^4) + q22*y*(29 - 76*y^2 + 48*y^4) + 2*q22*QB*
                  (5 + 12*y^2 - 48*y^4 + 32*y^6))) + om1^4*om2^4*
              (-24*q12^2*q22*QB + 30*q12*q22^2*QB + 32*om2^2*(1 - 3*y^2 + 
                 2*y^4)*(q12^2*QB - 2*q22^2*(QB + 2*y + 2*QB*y^2)) + 2*q12^3*
                (y*(29 - 76*y^2 + 48*y^4) + QB*(19 - 52*y^2 + 32*y^6)) + 
               q22^3*(4*y*(41 - 52*y^2 - 16*y^4 + 32*y^6) + 
                 QB*(11 + 108*y^2 - 240*y^4 + 128*y^6))) + 
             om1^7*om2*(-32*om2^2*(1 - 3*y^2 + 2*y^4)*(-q22^2 + 
                 q12^2*(2 + 4*QB*y + 4*y^2)) + q12*(21*q12*q22 - 32*q22^2 + 
                 2*q12^2*(1 + 52*y^2 - 48*y^4 + QB*y*(43 - 52*y^2 + 
                     16*y^4)))) + om1^3*om2^5*(-3*q12^2*q22 - 6*q12*q22^2 - 2*
                q12^3*(13 - 28*y^2 + 16*y^4 + QB*y*(29 - 76*y^2 + 48*y^4)) + 
               4*q22^2*(8*om2^2*(1 + 4*QB*y)*(1 - 3*y^2 + 2*y^4) - 
                 q22*(10 + 24*y^2 - 96*y^4 + 64*y^6 + QB*y*(41 - 52*y^2 - 
                     16*y^4 + 32*y^6))))))*f[8])/(2*w[5]*w[6]*w[9]^2*
          w[14]^2) - (eu2*mb^5*QB^2*S3*(-2*eq1*om1*(om1 + om2*QB)*
            (8*om1^8*q12^3*y + 2*om2^8*q22^3*y*(-5 + 4*y^2) + 
             4*om1^6*om2^2*q12^3*y*(3 + 4*y^2) + 2*om1^2*om2^6*q22^3*y*
              (1 - 60*y^2 + 48*y^4) - 2*om1^7*om2*q12^2*(6*q22 + q12*
                (-7 + 12*y^2)) + om1*om2^7*q22^2*(3*q12 + q22*(-15 + 68*y^2 - 
                 48*y^4)) + om1^5*om2^3*(-42*q12^2*q22 + 30*q12*q22^2 + q12^3*
                (1 + 4*y^2 - 16*y^4) - 4*q22^3*(3 - 12*y^2 + 8*y^4)) + 
             2*om1^4*om2^4*y*(q12^3*(17 - 28*y^2 + 16*y^4) + 2*q22^3*
                (3 - 32*y^2 + 24*y^4)) - om1^3*om2^5*(15*q12^2*q22 - 33*q12*
                q22^2 + q12^3*(13 - 28*y^2 + 16*y^4) + 2*q22^3*(21 - 60*y^2 + 
                 32*y^6))) + eu2*(8*om1^11*q12^3 + 8*om1^10*om2*q12^3*
              (QB - 4*y) - 4*om2^9*q22^4*QB*(-1 + y^2) + 2*om1*om2^8*q22^4*
              (2 - 2*y^2 + QB*y*(-21 + 16*y^2)) + 2*om1^2*om2^7*q22^3*
              (7*q12*QB + q22*y*(-21 + 16*y^2) - 2*q22*QB*(7 - 34*y^2 + 
                 24*y^4)) - 2*om1^3*om2^6*q22^3*(-7*q12 + 8*om2^2*QB*y*
                (-3 + 2*y^2) + q22*(14 - 68*y^2 + 80*QB*y^3 + 48*y^4 - 
                 64*QB*y^5)) - om1^9*q12*(8*om2^2*(-6*q12*q22 + 3*q22^2 + 
                 q12^2*(1 + 4*QB*y - 4*y^2)) + q12^2*(q22 + 2*q12*QB*y + 
                 4*q22*y^2 - 4*q12*(2 + y^2))) + om1^7*om2^2*
              (8*q12^3*q22 - 24*q12^2*q22^2 + 15*q12*q22^3 - 16*q22^4*
                (-1 + y^2)^2 - 4*q12^4*(-5 + 4*QB*y + 6*y^2 - 4*y^4) - 8*
                om2^2*(-6*q12^2*q22 + 9*q12*q22^2 + q12^3*(-1 + 4*QB*y) + 
                 2*q22^3*(-3 - 3*QB*y + 12*y^2 + 2*QB*y^3 - 8*y^4))) + 
             2*om1^8*om2*(q12^3*(-(q22*QB) - 8*q12*y + 2*q12*QB*(2 + y^2)) + 
               4*om2^2*(6*q12^2*q22*QB - 3*q12*q22^2*QB + 2*q22^3*y*
                  (3 - 2*y^2) + q12^3*(-4*y + QB*(-1 + 4*y^2)))) + 
             2*om1^6*om2^3*(4*q12^3*q22*QB - 12*q12^2*q22^2*QB + 7*q12*q22^3*
                QB + q12^4*(-13*y + 28*y^3 - 16*y^5 + 2*QB*(5 - 6*y^2 + 
                   4*y^4)) + q22^4*(-8*QB*(-1 + y^2)^2 + y*(15 - 52*y^2 + 
                   32*y^4)) + 4*om2^2*(q12^3*QB + 6*q12^2*q22*QB - 
                 9*q12*q22^2*QB + 2*q22^3*(3*y + 8*y^3 - 8*y^5 + 
                   QB*(3 - 12*y^2 + 8*y^4)))) - 2*om1^5*om2^4*
              (q12^3*q22 + 12*q12^2*q22^2 + 4*q12*(3*om2^2 - 5*q22)*q22^2 + 
               q12^4*(-6 + 14*y^2 - 8*y^4 + QB*y*(13 - 28*y^2 + 16*y^4)) - 
               q22^3*(-8*om2^2*(-3 + 12*y^2 - 8*y^4 + QB*y*(-3 - 8*y^2 + 
                     8*y^4)) + q22*(-24 + 54*y^2 + 8*y^4 - 32*y^6 + 
                   QB*y*(15 - 52*y^2 + 32*y^4)))) - 2*om1^4*om2^5*
              (q12^3*q22*QB + 12*q12^2*q22^2*QB + 4*q12*(3*om2^2 - 5*q22)*
                q22^2*QB - 2*q12^4*QB*(3 - 7*y^2 + 4*y^4) + 2*q22^3*
                (-4*om2^2*(3*y - 2*y^3 + QB*(3 - 12*y^2 + 8*y^4)) + 
                 q22*(8*y^3*(5 - 4*y^2) + QB*(12 - 27*y^2 - 4*y^4 + 
                     16*y^6))))))*f[14])/(4*w[1]^2*w[5]*w[6]*w[9]^2*
          w[14]^2) + (eu2*mb^5*QB^2*S2*
          (eq1*om1*(4*om2^9*q22^3*QB*y*(-5 + 4*y^2) - 2*om1^9*q12^2*
              (32*q22*y*(-1 + y^2)^2 + q12*(-39*y + 132*y^3 - 80*y^5 + 
                 QB*(9 - 28*y^2 + 16*y^4))) + 2*om1*om2^8*q22^2*
              (3*q12*QB - 2*q22*(5*y - 4*y^3 + QB*(3 - 20*y^2 + 16*y^4))) + 
             2*om1^2*om2^7*q22^2*(3*q12 + q22*(-6 + 40*y^2 - 32*y^4 + 
                 QB*y*(-29 + 12*y^2 + 16*y^4))) + om1^4*om2^5*
              (-12*q12^2*q22 + 3*q12*q22^2 + 2*q12^3*(-1 + 4*QB*y)*
                (13 - 28*y^2 + 16*y^4) - 8*q22^3*(-3 - 20*y^2 + 40*y^4 - 
                 16*y^6 + 4*QB*y*(4 - 5*y^2 - 4*y^4 + 4*y^6))) + 
             om1^7*om2^2*(39*q12^2*q22*QB - 18*q12*q22^2*QB - 64*q22^3*y*
                (-1 + y^2)^2 + 16*q12^3*(QB*(-5 + 2*y^2 + 20*y^4 - 16*y^6) + 
                 y*(11 - 24*y^2 + 4*y^4 + 8*y^6))) + om1^6*om2^3*
              (24*q12^2*q22 - 48*q12*q22^2 + q22^3*(39 + 92*y^2 - 336*y^4 + 
                 192*y^6 - 4*QB*y*(9 - 28*y^2 + 16*y^4)) + q12^3*
                (-61 + 12*y^2 + 240*y^4 - 192*y^6 + 16*QB*y*(11 - 24*y^2 + 
                   4*y^4 + 8*y^6))) + om1^3*om2^6*(-12*q12^2*q22*QB + 3*q12*
                q22^2*QB - 2*q12^3*QB*(13 - 28*y^2 + 16*y^4) + 2*q22^3*
                (y*(-29 + 12*y^2 + 16*y^4) + 4*QB*(3 + 20*y^2 - 40*y^4 + 
                   16*y^6))) + om1^8*om2*q12^2*(39*q22 + 2*q12*
                (QB*y*(39 - 132*y^2 + 80*y^4) - 8*(5 - 2*y^2 - 20*y^4 + 
                   16*y^6))) + om1^5*om2^4*(24*q12^2*q22*QB - 48*q12*q22^2*
                QB + q12^3*(8*y*(13 - 28*y^2 + 16*y^4) + QB*(-61 + 12*y^2 + 
                   240*y^4 - 192*y^6)) + q22^3*(-32*y*(4 - 5*y^2 - 4*y^4 + 
                   4*y^6) + QB*(39 + 92*y^2 - 336*y^4 + 192*y^6)))) + 
           eu2*(4*om2^9*q22^4*QB*(-1 + y^2) - 4*om1*om2^8*q22^4*
              (1 - y^2 + QB*y*(-6 + 5*y^2)) - 2*om1^10*om2*q12^2*
              (-9*q22*QB + q12*QB*(31 - 84*y^2 + 48*y^4) - 2*q12*y*
                (21 - 76*y^2 + 48*y^4)) + 4*om1^2*om2^7*q22^3*
              (-2*q12*QB + q22*(QB + 6*y - 6*QB*y^2 - 5*y^3 + 6*QB*y^4)) + 
             2*om1^3*om2^6*q22^3*(-4*q12 + 2*om2^2*QB*y*(-5 + 4*y^2) + q22*
                (2 + 23*QB*y - 12*y^2 - 42*QB*y^3 + 12*y^4 + 16*QB*y^5)) + 
             2*om1^11*q12^2*(16*q22*(-1 + y^2)^2 + q12*(-31 + 84*y^2 - 
                 48*y^4 + 2*QB*y*(-7 + 4*y^2))) + 2*om1^4*om2^5*
              (4*q12^3*q22*QB - 4*q12^2*q22^2*QB + q12*(3*om2^2 - q22)*q22^2*
                QB - 2*q12^4*QB*(3 - 7*y^2 + 4*y^4) + q22^3*
                (om2^2*(3*QB - 10*y + 12*QB*y^2 + 8*y^3 - 16*QB*y^4) + 
                 q22*y*(23 - 38*QB*y - 42*y^2 + 92*QB*y^3 + 16*y^4 - 
                   48*QB*y^5))) + om1^7*om2^2*(30*q12^3*q22 - 24*q12^2*
                q22^2 + 21*q12*q22^3 + 16*q22^4*(-1 + QB*y - 4*y^2)*
                (-1 + y^2)^2 + 2*q12^4*(QB*y*(-9 - 42*y^2 + 40*y^4) - 
                 2*(7 - 18*y^2 + 2*y^4 + 8*y^6)) + 2*om2^2*(3*q12^2*q22 - 
                 9*q12*q22^2 + q22^3*(21 + 20*y^2 - 112*y^4 + 64*y^6 - 
                   2*QB*y*(23 - 60*y^2 + 32*y^4)) + q12^3*(-13 + 28*y^2 - 
                   16*y^4 + 2*QB*y*(19 - 52*y^2 + 32*y^4)))) + 
             om1^9*(2*om2^2*(21*q12^2*q22 - 15*q12*q22^2 + 16*q22^3*
                  (-1 + y^2)^2 + q12^3*(-41 + 60*y^2 + 48*y^4 - 64*y^6 + 
                   2*QB*y*(21 - 76*y^2 + 48*y^4))) - q12*(32*q22^3*y^2*
                  (-1 + y^2)^2 + 16*q12*q22^2*(2 + QB*y - 4*y^2)*(-1 + y^2)^
                   2 + 4*q12^3*(2 - 23*y^2 + 18*y^4 + QB*y*(14 - 15*y^2 + 
                     4*y^4)) + q12^2*q22*(-37 + 140*y^2 - 128*y^4 + 32*y^6 + 
                   QB*(-46*y + 72*y^3 - 32*y^5)))) + 2*om1^5*om2^4*
              (4*q12^3*q22 - 4*q12^2*q22^2 + q12*(3*om2^2 - q22)*q22^2 + 2*
                q12^4*(-3 + 7*y^2 - 4*y^4 + QB*y*(6 - 19*y^2 + 12*y^4)) + 
               q22^3*(om2^2*(3 + 12*y^2 - 16*y^4 + QB*(-50*y + 88*y^3 - 
                     32*y^5)) + 2*q22*y*(-19*y + 46*y^3 - 24*y^5 + 
                   QB*(14 - 15*y^2 - 16*y^4 + 16*y^6)))) + 
             om1^6*om2^3*(30*q12^3*q22*QB - 24*q12^2*q22^2*QB + q22^4*
                (42*y - 56*y^3 - 64*y^5 + 64*y^7 + QB*(7 - 68*y^2 + 128*y^4 - 
                   64*y^6)) - 4*q12^4*(-6*y + 19*y^3 - 12*y^5 + 
                 QB*(7 - 18*y^2 + 2*y^4 + 8*y^6)) - 2*om2^2*
                (-3*q12^2*q22*QB + 9*q12*q22^2*QB + q12^3*QB*(13 - 28*y^2 + 
                   16*y^4) + q22^3*(50*y - 88*y^3 + 32*y^5 - 
                   QB*(21 + 20*y^2 - 112*y^4 + 64*y^6)))) + 
             om1^8*om2*(16*q12^3*q22*QB - 9*q12^2*q22^2*QB + 32*q22^4*y*
                (-1 + y^2)^2 - 2*q12^4*(9*y + 42*y^3 - 40*y^5 + 
                 QB*(4 - 46*y^2 + 36*y^4)) - 2*om2^2*(-21*q12^2*q22*QB + 
                 15*q12*q22^2*QB + q22^3*(QB*(-9 + 28*y^2 - 16*y^4) + 
                   2*y*(23 - 60*y^2 + 32*y^4)) + q12^3*(-2*y*(19 - 52*y^2 + 
                     32*y^4) + QB*(41 - 60*y^2 - 48*y^4 + 64*y^6))))))*f[14])/
         (4*w[1]^2*w[5]*w[6]*w[9]^2*w[14]^2) + 
        (eu2*mb^5*om1*QB^2*S1*(-32*eq1*om1*om2*(om1^2*q12^2 - om2^2*q22^2)*
            (om1 + om2*QB)*(1 - 3*y^2 + 2*y^4)*(-om2^5 + 2*om1^5*y + 
             4*om1*om2^4*y + 2*om1^3*om2^2*y*(3 + 2*y^2) - 2*om1^2*om2^3*
              (1 + 3*y^2) - om1^4*(om2 + 6*om2*y^2)) + 
           eu2*(4*om2^9*q22^3*QB*y*(5 - 4*y^2) + 32*om1^10*om2*q12^2*
              (1 - 3*y^2 + 2*y^4) + om1*om2^8*q22^2*(-6*q12*QB + 4*q22*y*
                (5 - 4*y^2) + q22*QB*(35 - 116*y^2 + 80*y^4)) + 
             om1^9*q12^2*(-16*q22*y*(4 - 5*y^2 + 2*y^4) + 32*om2^2*(QB - 4*y)*
                (1 - 3*y^2 + 2*y^4) + q12*(-23*QB + 86*y + 36*QB*y^2 - 
                 104*y^3 - 16*QB*y^4 + 32*y^5)) + om1^7*om2^2*
              (-21*q12^2*q22*QB + 9*q12*q22^2*QB - 16*q22^3*y*(4 - 5*y^2 + 
                 2*y^4) - 2*q12^3*(QB - 8*y + 52*QB*y^2 - 64*y^3 - 
                 48*QB*y^4 + 64*y^5) + 32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (-(q22^2*(QB - 4*y)) + 2*q12^2*(QB - 2*y + 2*QB*y^2))) + 
             om1^2*om2^7*q22^2*(-6*q12 + q22*(35 - 116*y^2 + 80*y^4 - 
                 4*QB*y*(29 - 76*y^2 + 48*y^4))) + om1^6*om2^3*
              (-24*q12^2*q22 + 30*q12*q22^2 - 32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q12^2*(-1 + 4*QB*y) + 2*q22^2*(1 - 2*QB*y + 2*y^2)) + 2*
                q12^3*(19 - 52*y^2 + 32*y^6 + 8*QB*y*(1 + 8*y^2 - 8*y^4)) + 
               q22^3*(11 + 108*y^2 - 240*y^4 + 128*y^6 + QB*(-46*y + 72*y^3 - 
                   32*y^5))) + om1^3*om2^6*(3*q12^2*q22*QB + 6*q12*q22^2*QB + 
               2*q12^3*QB*(13 - 28*y^2 + 16*y^4) - 4*q22^2*
                (8*om2^2*QB*(1 - 3*y^2 + 2*y^4) + q22*y*(29 - 76*y^2 + 
                   48*y^4) - 2*q22*QB*(5 + 12*y^2 - 48*y^4 + 32*y^6))) + 
             om1^5*om2^4*(-24*q12^2*q22*QB + 30*q12*q22^2*QB + 32*om2^2*
                (1 - 3*y^2 + 2*y^4)*(q12^2*QB - 2*q22^2*(QB - 2*y + 
                   2*QB*y^2)) + 2*q12^3*(-29*y + 76*y^3 - 48*y^5 + 
                 QB*(19 - 52*y^2 + 32*y^6)) + q22^3*(4*y*(-41 + 52*y^2 + 
                   16*y^4 - 32*y^6) + QB*(11 + 108*y^2 - 240*y^4 + 
                   128*y^6))) - om1^8*om2*(32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q22^2 + q12^2*(-2 + 4*QB*y - 4*y^2)) + q12*(21*q12*q22 - 
                 32*q22^2 - 2*q12^2*(-1 - 52*y^2 + 48*y^4 + QB*y*(43 - 
                     52*y^2 + 16*y^4)))) + om1^4*om2^5*(3*q12^2*q22 + 6*q12*
                q22^2 + q12^3*(26 - 56*y^2 + 32*y^4 - 2*QB*y*(29 - 76*y^2 + 
                   48*y^4)) + 4*q22^2*(8*om2^2*(-1 + 4*QB*y)*(1 - 3*y^2 + 
                   2*y^4) + q22*(10 + 24*y^2 - 96*y^4 + 64*y^6 + 
                   QB*(-41*y + 52*y^3 + 16*y^5 - 32*y^7))))))*f[14])/
         (4*w[1]^2*w[5]*w[6]*w[9]^2*w[14]^2) - 
        (eu2*mb^5*QB^2*S0*(eq1*om1*(-128*om1^9*om2*q12^2*y*(1 - 3*y^2 + 2*
                y^4) - 4*om2^8*q22^3*QB*y*(23 - 36*y^2 + 16*y^4) + 
             om1*om2^7*q22^2*(18*q12*QB + q22*(QB - 92*y + 388*QB*y^2 + 
                 144*y^3 - 688*QB*y^4 - 64*y^5 + 320*QB*y^6)) + 
             om1^8*q12^2*(64*q22*(-1 + y^2)^2*(-1 + 2*y^2) - 64*om2^2*
                (-1 + 2*QB*y - 6*y^2)*(1 - 3*y^2 + 2*y^4) + q12*
                (-1 - 388*y^2 + 688*y^4 - 320*y^6 + 4*QB*y*(23 - 36*y^2 + 
                   16*y^4))) + om1^2*om2^6*q22^2*(18*q12 + 128*om2^2*QB*y*
                (1 - 3*y^2 + 2*y^4) + q22*(1 + 388*y^2 - 688*y^4 + 320*y^6 - 
                 8*QB*y*(37 + 20*y^2 - 112*y^4 + 64*y^6))) + 
             om1^6*om2^2*(-108*q12^2*q22 + 63*q12*q22^2 + 64*q22^3*
                (-1 + y^2)^2*(-1 + 2*y^2) - 64*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q22^2*(1 - 2*QB*y + 6*y^2) + q12^2*(-1 + 6*QB*y - 6*y^2 + 
                   4*QB*y^3)) + 4*q12^3*(11 - 180*y^2 + 224*y^4 - 64*y^8 + 
                 2*QB*y*(37 + 20*y^2 - 112*y^4 + 64*y^6))) + 
             om1^7*om2*(64*om2^2*(1 - 3*y^2 + 2*y^4)*(2*q22^2*y + 
                 q12^2*(QB - 6*y + 6*QB*y^2 - 4*y^3)) - q12^2*(18*q22*QB - 
                 8*q12*y*(37 + 20*y^2 - 112*y^4 + 64*y^6) + q12*QB*
                  (1 + 388*y^2 - 688*y^4 + 320*y^6))) + om1^5*om2^3*
              (-108*q12^2*q22*QB + 63*q12*q22^2*QB + 64*om2^2*(1 - 3*y^2 + 
                 2*y^4)*(q12^2*(QB - 2*y + 6*QB*y^2) - q22^2*(QB - 6*y + 
                   6*QB*y^2 - 4*y^3)) + 2*q22^3*(QB*(-9 + 92*y^2 - 144*y^4 + 
                   64*y^6) - y*(65 + 132*y^2 - 368*y^4 + 192*y^6)) + q12^3*
                (2*y*(65 + 132*y^2 - 368*y^4 + 192*y^6) + QB*(44 - 720*y^2 + 
                   896*y^4 - 256*y^8))) - om1^3*om2^5*(63*q12^2*q22*QB - 108*
                q12*q22^2*QB + 2*q12^3*QB*(-9 + 92*y^2 - 144*y^4 + 64*y^6) + 
               4*q22^2*(16*om2^2*(QB - 2*y + 6*QB*y^2)*(1 - 3*y^2 + 2*y^4) + 
                 2*q22*y*(37 + 20*y^2 - 112*y^4 + 64*y^6) + q22*QB*
                  (11 - 180*y^2 + 224*y^4 - 64*y^8))) - om1^4*om2^4*
              (-108*q12*q22^2 + q12^2*(63*q22 + 128*om2^2*QB*y*(1 - 3*y^2 + 
                   2*y^4)) - 2*q12^3*(9 - 92*y^2 + 144*y^4 - 64*y^6 + 
                 QB*y*(65 + 132*y^2 - 368*y^4 + 192*y^6)) + 2*q22^2*
                (-32*om2^2*(-1 + 6*QB*y - 6*y^2 + 4*QB*y^3)*(1 - 3*y^2 + 
                   2*y^4) + q22*(22 - 360*y^2 + 448*y^4 - 128*y^8 + 
                   QB*y*(65 + 132*y^2 - 368*y^4 + 192*y^6))))) + 
           eu2*(-24*om2^8*q22^4*QB*(-1 + y^2)^2 + 64*om1^11*om2*q12^2*
              (1 - 3*y^2 + 2*y^4) - 4*om1^10*q12^2*(16*q22*y*(4 - 5*y^2 + 
                 2*y^4) - 16*om2^2*(QB - 4*y)*(1 - 3*y^2 + 2*y^4) - 16*q12*y*
                (7 - 10*y^2 + 4*y^4) + q12*QB*(23 - 36*y^2 + 16*y^4)) + 
             8*om1^2*om2^6*q22^3*(-2*q12*QB - q22*QB*(-1 + y^2)^2*
                (-1 + 40*y^2) + om2^2*QB*(13 - 28*y^2 + 16*y^4) + q22*y*
                (20 - 37*y^2 + 18*y^4)) + 8*om1*om2^7*q22^4*
              (-3*(-1 + y^2)^2 + QB*y*(20 - 37*y^2 + 18*y^4)) - 
             4*om1^3*om2^5*q22^3*(4*q12 + 2*q22*(-1 + y^2)^2*(-1 + 40*y^2) - 
               2*q22*QB*y*(16 + 17*y^2 - 70*y^4 + 40*y^6) + om2^2*
                (-26 + 56*y^2 - 32*y^4 + QB*y*(137 - 268*y^2 + 144*y^4))) - 
             2*om1^9*om2*(32*om2^2*(1 - 3*y^2 + 2*y^4)*(q22^2 + 
                 q12^2*(-2 + 4*QB*y - 4*y^2)) + q12*(48*q12*q22 - 64*q22^2 + 
                 q12^2*(21 + 308*y^2 - 496*y^4 + 192*y^6 - 32*QB*y*
                    (7 - 10*y^2 + 4*y^4)))) + om1^6*om2^2*(48*q12^3*q22*QB - 
               9*q12*q22^3*QB - 8*q12^4*(-8*y + 11*y^3 + 6*y^5 - 8*y^7 + 
                 QB*(-1 + y^2)^2*(9 + 20*y^2)) + 64*om2^4*(1 - 3*y^2 + 2*y^4)*
                (q12^2*QB - 2*q22^2*(QB - 2*y + 2*QB*y^2)) - 16*q22^4*
                (QB*(-1 + y^2)^2*(-1 + 2*y^2) - 2*y*(2 + 3*y^2 - 8*y^4 + 
                   4*y^6)) - 2*om2^2*(69*q12^2*q22*QB - 75*q12*q22^2*QB - 
                 2*q22^3*(-165*y + 156*y^3 + 112*y^5 - 128*y^7 + 
                   8*QB*(1 + 16*y^2 - 32*y^4 + 16*y^6)) + q12^3*
                  (8*y*(-5 + 4*y^2) + QB*(-7 + 196*y^2 - 240*y^4 + 
                     64*y^6)))) - 2*om1^7*om2*(32*om2^4*(1 - 3*y^2 + 2*y^4)*
                (q12^2*(-1 + 4*QB*y) + 2*q22^2*(1 - 2*QB*y + 2*y^2)) - 2*
                (12*q12^3*q22 + 9*q12^2*q22^2 - 16*q12*q22^3 - 8*q22^4*
                  (-1 + y^2)^2*(-1 + 2*y^2) + 2*q12^4*(-((-1 + y^2)^2*
                     (9 + 20*y^2)) + 3*QB*y*(4 - 11*y^2 + 6*y^4))) - om2^2*
                (-69*q12^2*q22 + 75*q12*q22^2 + 4*q22^3*(4 + 64*y^2 - 
                   128*y^4 + 64*y^6 + QB*(-23*y + 36*y^3 - 16*y^5)) + 
                 q12^3*(7 - 196*y^2 + 240*y^4 - 64*y^6 + 2*QB*y*(91 + 
                     12*y^2 - 144*y^4 + 64*y^6)))) + 
             om1^8*(64*om2^4*(1 - 3*y^2 + 2*y^4)*(-(q22^2*(QB - 4*y)) + 
                 2*q12^2*(QB - 2*y + 2*QB*y^2)) + q12*(32*q22^3*y*(-1 + y^2)^
                   2*(-1 + 2*y^2) + 16*q12*q22^2*(12*y - 26*y^3 + 24*y^5 - 
                   8*y^7 + QB*(-1 + y^2)^2*(-1 + 2*y^2)) + 8*q12^3*
                  (QB*(-1 + y^2)^2*(-9 + 4*y^2) + 3*y*(4 - 11*y^2 + 6*y^4)) + 
                 q12^2*q22*(QB*(55 - 164*y^2 + 176*y^4 - 64*y^6) + 
                   8*y*(-27 + 52*y^2 - 36*y^4 + 8*y^6))) - 2*om2^2*
                (48*q12^2*q22*QB - 18*q12*q22^2*QB + 32*q22^3*y*(4 - 5*y^2 + 
                   2*y^4) + q12^3*(-2*y*(91 + 12*y^2 - 144*y^4 + 64*y^6) + 
                   QB*(21 + 308*y^2 - 496*y^4 + 192*y^6)))) - 
             2*om1^4*om2^4*(12*om2^2*q12^2*q22*QB - 8*q12^3*q22*QB + 3*q12*
                q22^2*(-13*om2^2 + 8*q22)*QB + 4*q12^4*QB*(-1 + y^2)^2*
                (1 + 4*y^2) + q22^2*(32*om2^4*QB*(1 - 3*y^2 + 2*y^4) + 
                 4*q22^2*(QB*(-1 + y^2)^2*(-9 + 24*y^2 + 16*y^4) - 
                   y*(16 + 17*y^2 - 70*y^4 + 40*y^6)) + om2^2*q22*
                  (274*y - 536*y^3 + 288*y^5 - QB*(59 + 300*y^2 - 784*y^4 + 
                     448*y^6)))) + 2*om1^5*om2^3*(-12*om2^2*q12^2*q22 + 3*q12*
                (13*om2^2 - 8*q22)*q22^2 + 8*q12^3*(q22 + om2^2*QB*y*
                  (5 - 4*y^2)) + 4*q12^4*(-((-1 + y^2)^2*(1 + 4*y^2)) + 
                 QB*y*(8 - 11*y^2 - 6*y^4 + 8*y^6)) + q22^2*
                (32*om2^4*(-1 + 4*QB*y)*(1 - 3*y^2 + 2*y^4) + om2^2*q22*
                  (59 + 300*y^2 - 784*y^4 + 448*y^6 + QB*(-330*y + 312*y^3 + 
                     224*y^5 - 256*y^7)) + q22^2*(QB*y*(-9 + 92*y^2 - 
                     144*y^4 + 64*y^6) + 2*(9 - 76*y^2 + 80*y^4 + 16*y^6 - 
                     32*y^8))))))*f[14])/(8*w[1]*w[5]*w[6]*w[9]^2*w[14]^2) - 
        (eu2*mb^5*QB^2*S2*(2*eq1*om2^2*(-2*om1^9*q12^3*(9 - 28*y^2 + 16*
                y^4) + 4*om2^9*q22^2*(q22*y*(-5 + 4*y^2) + q22*QB*
                (-3 + 20*y^2 - 16*y^4) + 4*q12*QB*(1 - 3*y^2 + 2*y^4)) + 
             2*om1^8*om2*q12^3*(QB*(-9 + 28*y^2 - 16*y^4) + y*(39 - 132*y^2 + 
                 80*y^4)) + 2*om1*om2^8*q22^2*(3*q12 + q22*(-6 + 40*y^2 - 
                 32*y^4 + QB*y*(-29 + 12*y^2 + 16*y^4))) + 
             om1^3*om2^6*(-12*q12^2*q22 + 3*q12*q22^2 + 2*q12^3*(-1 + 4*QB*y)*
                (13 - 28*y^2 + 16*y^4) - 8*q22^3*(-3 - 20*y^2 + 40*y^4 - 
                 16*y^6 + 4*QB*y*(4 - 5*y^2 - 4*y^4 + 4*y^6))) + 
             om1^6*om2^3*(39*q12^2*q22*QB - 18*q12*q22^2*QB - 4*q22^3*y*
                (9 - 28*y^2 + 16*y^4) + 16*q12^3*(QB*(-5 + 2*y^2 + 20*y^4 - 
                   16*y^6) + y*(11 - 24*y^2 + 4*y^4 + 8*y^6))) + 
             om1^5*om2^4*(24*q12^2*q22 - 48*q12*q22^2 + q22^3*(39 + 92*y^2 - 
                 336*y^4 + 192*y^6 - 4*QB*y*(9 - 28*y^2 + 16*y^4)) + q12^3*
                (-61 + 12*y^2 + 240*y^4 - 192*y^6 + 16*QB*y*(11 - 24*y^2 + 
                   4*y^4 + 8*y^6))) + om1^2*om2^7*(-12*q12^2*q22*QB + 3*q12*
                q22^2*QB - 16*q12^3*QB*(1 - 3*y^2 + 2*y^4) + 2*q22^3*
                (y*(-29 + 12*y^2 + 16*y^4) + 4*QB*(3 + 20*y^2 - 40*y^4 + 
                   16*y^6))) + om1^7*om2^2*q12*(39*q12*q22 - 18*q22^2 + 2*
                q12^2*(QB*y*(39 - 132*y^2 + 80*y^4) - 8*(5 - 2*y^2 - 20*y^4 + 
                   16*y^6))) + om1^4*om2^5*(24*q12^2*q22*QB - 48*q12*q22^2*
                QB + q12^3*(8*y*(13 - 28*y^2 + 16*y^4) + QB*(-61 + 12*y^2 + 
                   240*y^4 - 192*y^6)) + q22^3*(-32*y*(4 - 5*y^2 - 4*y^4 + 
                   4*y^6) + QB*(39 + 92*y^2 - 336*y^4 + 192*y^6)))) + 
           eu2*(4*om1^10*q12^3*y*(q12*(3 - 2*y^2) + 2*om2^2*(-7 + 4*y^2)) + 
             om2^10*q22^2*(16*q12^2*QB*(1 - 3*y^2 + 2*y^4) + 8*q22^2*
                (QB + 6*y - 6*QB*y^2 - 5*y^3 + 6*QB*y^4) + q12*q22*
                (4*y*(-5 + 4*y^2) + QB*(-35 + 116*y^2 - 80*y^4))) + 
             4*om1^9*om2*q12^2*(-(q12*(q22 - 8*q12*(-1 + y^2)^2 + 
                  q12*QB*y*(-3 + 2*y^2))) + om2^2*(9*q22 + q12*(-31 - 
                   14*QB*y + 84*y^2 + 8*QB*y^3 - 48*y^4))) + 
             2*om1*om2^9*q22^2*(3*q12^2 - 8*q12*q22 + 2*q22*
                (2*om2^2*QB*y*(-5 + 4*y^2) + 2*q22*(1 - 6*y^2 + 6*y^4) + 
                 q22*QB*y*(23 - 42*y^2 + 16*y^4))) - 4*om1^8*om2^2*q12^2*
              (om2^2*(-9*q22*QB + q12*QB*(31 - 84*y^2 + 48*y^4) - 
                 2*q12*y*(21 - 76*y^2 + 48*y^4)) + q12*(q22*QB + 
                 q12*(28*y - 30*y^3 + 8*y^5 - 8*QB*(-1 + y^2)^2))) + 
             4*om1^5*om2^5*(15*q12^3*q22 - 12*q12^2*q22^2 + q22^4*y*
                (-32*y*(-1 + y^2)^2 + QB*(11 - 18*y^2 + 8*y^4)) + q12^4*
                (QB*y*(-9 - 42*y^2 + 40*y^4) - 2*(7 - 18*y^2 + 2*y^4 + 
                   8*y^6)) + om2^2*(3*q12^2*q22 - 9*q12*q22^2 + 
                 q22^3*(21 + 20*y^2 - 112*y^4 + 64*y^6 - 2*QB*y*(23 - 
                     60*y^2 + 32*y^4)) + q12^3*(-13 + 28*y^2 - 16*y^4 + 
                   2*QB*y*(19 - 52*y^2 + 32*y^4)))) + 4*om1^7*om2^3*
              (-(q12*(-8*q12^2*q22 + q22^3 + q12^3*(4 + 28*QB*y - 46*y^2 - 
                    30*QB*y^3 + 36*y^4 + 8*QB*y^5))) + om2^2*(21*q12^2*q22 - 
                 15*q12*q22^2 + q22^3*(9 - 28*y^2 + 16*y^4) + q12^3*
                  (-41 + 60*y^2 + 48*y^4 - 64*y^6 + 2*QB*y*(21 - 76*y^2 + 
                     48*y^4)))) + om1^2*om2^8*(-3*q12^3*q22*QB - 16*q12^2*
                q22^2*QB + 4*q12*(3*om2^2 - q22)*q22^2*QB - 16*q12^4*QB*
                (1 - 3*y^2 + 2*y^4) - 4*q22^3*(om2^2*(10*y - 8*y^3 + 
                   QB*(-3 - 12*y^2 + 16*y^4)) + q22*y*(-23 + 42*y^2 - 
                   16*y^4 + QB*(38*y - 92*y^3 + 48*y^5)))) + 
             2*om1^3*om2^7*(8*q12^3*q22 - 8*q12^2*q22^2 + 2*q12*(3*om2^2 - 
                 q22)*q22^2 + q12^4*(-13 + 28*y^2 - 16*y^4 + 
                 QB*y*(29 - 76*y^2 + 48*y^4)) + 2*q22^3*(om2^2*(3 + 12*y^2 - 
                   16*y^4 + QB*(-50*y + 88*y^3 - 32*y^5)) + 2*q22*y*
                  (-19*y + 46*y^3 - 24*y^5 + QB*(14 - 15*y^2 - 16*y^4 + 
                     16*y^6)))) - 4*om1^4*om2^6*(-15*q12^3*q22*QB + 12*q12^2*
                q22^2*QB + 2*q22^4*y*(-14 + 15*y^2 + 16*y^4 - 16*y^6 + 
                 16*QB*y*(-1 + y^2)^2) + 2*q12^4*(-6*y + 19*y^3 - 12*y^5 + 
                 QB*(7 - 18*y^2 + 2*y^4 + 8*y^6)) + om2^2*(-3*q12^2*q22*QB + 
                 9*q12*q22^2*QB + q12^3*QB*(13 - 28*y^2 + 16*y^4) + 
                 q22^3*(50*y - 88*y^3 + 32*y^5 - QB*(21 + 20*y^2 - 112*y^4 + 
                     64*y^6)))) - 4*om1^6*om2^4*(-8*q12^3*q22*QB + q12*q22^3*
                QB + q22^4*y*(-11 + 18*y^2 - 8*y^4) + q12^4*(9*y + 42*y^3 - 
                 40*y^5 + QB*(4 - 46*y^2 + 36*y^4)) + om2^2*
                (-21*q12^2*q22*QB + 15*q12*q22^2*QB + q22^3*
                  (QB*(-9 + 28*y^2 - 16*y^4) + 2*y*(23 - 60*y^2 + 32*y^4)) + 
                 q12^3*(-2*y*(19 - 52*y^2 + 32*y^4) + QB*(41 - 60*y^2 - 
                     48*y^4 + 64*y^6))))))*f[15])/(8*w[2]^3*w[5]*w[6]*w[9]^2*
          w[14]^2) + (eu2*mb^5*QB^2*S0*(-2*eq1*om2^2*(om1 + om2*QB)*
            (4*om2^8*q22^3*y*(23 - 36*y^2 + 16*y^4) + 4*om1^8*q12^2*y*
              (q12*(-23 + 36*y^2 - 16*y^4) + 32*om2^2*(1 - 3*y^2 + 2*y^4)) - 
             8*om1^2*om2^6*q22^2*y*(16*om2^2*(1 - 3*y^2 + 2*y^4) - q22*
                (37 + 20*y^2 - 112*y^4 + 64*y^6)) + om1^7*om2*q12^2*
              (18*q22 - 64*om2^2*(1 + 3*y^2 - 16*y^4 + 12*y^6) + q12*
                (1 + 388*y^2 - 688*y^4 + 320*y^6)) - om1*om2^7*q22^2*
              (18*q12 + q22*(1 + 388*y^2 - 688*y^4 + 320*y^6)) + 
             om1^5*om2^3*(108*q12^2*q22 - 63*q12*q22^2 + 2*q22^3*
                (9 - 92*y^2 + 144*y^4 - 64*y^6) - 64*om2^2*(q12^2 - q22^2)*
                (1 + 3*y^2 - 16*y^4 + 12*y^6) + 4*q12^3*(-11 + 180*y^2 - 
                 224*y^4 + 64*y^8)) + 8*om1^6*om2^2*y*
              (-(q12^3*(37 + 20*y^2 - 112*y^4 + 64*y^6)) + 16*om2^2*
                (1 - 3*y^2 + 2*y^4)*(-q22^2 + q12^2*(3 + 2*y^2))) + 
             2*om1^4*om2^4*y*(-((q12^3 - q22^3)*(65 + 132*y^2 - 368*y^4 + 
                  192*y^6)) + 64*om2^2*(1 - 3*y^2 + 2*y^4)*(q12^2 - 
                 q22^2*(3 + 2*y^2))) + om1^3*om2^5*(63*q12^2*q22 - 108*q12*
                q22^2 + 2*q12^3*(-9 + 92*y^2 - 144*y^4 + 64*y^6) + 4*q22^2*
                (16*om2^2*(1 + 3*y^2 - 16*y^4 + 12*y^6) + q22*(11 - 180*y^2 + 
                   224*y^4 - 64*y^8)))) + 
           eu2*(8*om1^10*q12^2*(2*q12^2*(-1 + y^2)^2 + om2^2*q12*
                (-23 + 36*y^2 - 16*y^4) + 16*om2^4*(1 - 3*y^2 + 2*y^4)) + 
             8*om1^9*om2*q12^2*(16*om2^4*(QB - 4*y)*(1 - 3*y^2 + 2*y^4) + 2*
                q12^2*(QB*(-1 + y^2)^2 - 2*y*(4 - 5*y^2 + 2*y^4)) + om2^2*q12*
                (QB*(-23 + 36*y^2 - 16*y^4) + 16*y*(7 - 10*y^2 + 4*y^4))) + 
             om1*om2^9*q22^2*(27*q12^2*QB - 32*q12*q22*QB + 16*q22*
                (-(q22*QB*(-1 + y^2)^2*(-1 + 40*y^2)) + om2^2*QB*
                  (13 - 28*y^2 + 16*y^4) + q22*y*(20 - 37*y^2 + 18*y^4))) + 
             2*om2^10*q22^3*(-3*q12*QB*y*(23 - 36*y^2 + 16*y^4) + 8*q22*
                (-3*(-1 + y^2)^2 + QB*y*(20 - 37*y^2 + 18*y^4))) - 
             8*om1^2*om2^8*q22^3*(4*q12 + 2*q22*(-1 + y^2)^2*(-1 + 40*y^2) - 
               2*q22*QB*y*(16 + 17*y^2 - 70*y^4 + 40*y^6) + om2^2*
                (-26 + 56*y^2 - 32*y^4 + QB*y*(137 - 268*y^2 + 144*y^4))) - 
             4*om1^8*om2^2*(32*om2^4*(1 - 3*y^2 + 2*y^4)*(q22^2 + 
                 q12^2*(-2 + 4*QB*y - 4*y^2)) + 4*q12^3*(-4*q22 - 
                 q12*(-1 + y^2)^2*(-9 + 4*y^2) + 2*q12*QB*y*(4 - 5*y^2 + 
                   2*y^4)) + om2^2*q12*(48*q12*q22 - 18*q22^2 + 
                 q12^2*(21 + 308*y^2 - 496*y^4 + 192*y^6 - 32*QB*y*
                    (7 - 10*y^2 + 4*y^4)))) + 4*om1^5*om2^5*
              (32*om2^4*(1 - 3*y^2 + 2*y^4)*(q12^2*QB - 2*q22^2*(QB - 2*y + 
                   2*QB*y^2)) - 4*(-6*q12^3*q22*QB + 4*q12*q22^3*QB + 
                 q12^4*(-8*y + 11*y^3 + 6*y^5 - 8*y^7 + QB*(-1 + y^2)^2*
                    (9 + 20*y^2)) + q22^4*(QB*(-1 + y^2)^2*(-3 + 4*y^2) - 
                   2*y^3*(11 - 18*y^2 + 8*y^4))) + om2^2*(-69*q12^2*q22*QB + 
                 75*q12*q22^2*QB + q12^3*(8*y*(5 - 4*y^2) + QB*(7 - 196*y^2 + 
                     240*y^4 - 64*y^6)) + 2*q22^3*(-165*y + 156*y^3 + 
                   112*y^5 - 128*y^7 + 8*QB*(1 + 16*y^2 - 32*y^4 + 
                     16*y^6)))) - 4*om1^6*om2^4*(32*om2^4*(1 - 3*y^2 + 2*y^4)*
                (q12^2*(-1 + 4*QB*y) + 2*q22^2*(1 - 2*QB*y + 2*y^2)) - 4*
                (6*q12^3*q22 - 4*q12*q22^3 - q22^4*(-1 + y^2)^2*
                  (-3 + 4*y^2) + q12^4*(-((-1 + y^2)^2*(9 + 20*y^2)) + 
                   3*QB*y*(4 - 11*y^2 + 6*y^4))) - om2^2*(-69*q12^2*q22 + 
                 75*q12*q22^2 + 4*q22^3*(4 + 64*y^2 - 128*y^4 + 64*y^6 + 
                   QB*(-23*y + 36*y^3 - 16*y^5)) + q12^3*(7 - 196*y^2 + 
                   240*y^4 - 64*y^6 + 2*QB*y*(91 + 12*y^2 - 144*y^4 + 
                     64*y^6)))) + 4*om1^7*om2^3*(32*om2^4*(1 - 3*y^2 + 2*y^4)*
                (-(q22^2*(QB - 4*y)) + 2*q12^2*(QB - 2*y + 2*QB*y^2)) + 4*
                q12^3*(4*q22*QB + q12*QB*(-1 + y^2)^2*(-9 + 4*y^2) + 
                 3*q12*y*(4 - 11*y^2 + 6*y^4)) + om2^2*(-48*q12^2*q22*QB + 
                 18*q12*q22^2*QB - 4*q22^3*y*(23 - 36*y^2 + 16*y^4) + 
                 q12^3*(2*y*(91 + 12*y^2 - 144*y^4 + 64*y^6) - 
                   QB*(21 + 308*y^2 - 496*y^4 + 192*y^6)))) + 
             om1^3*om2^7*(-48*om2^2*q12^2*q22*QB + 32*q12^3*q22*QB + 12*q12*
                (13*om2^2 - 8*q22)*q22^2*QB - q12^4*QB*(37 + 20*y^2 - 
                 112*y^4 + 64*y^6) - 4*q22^2*(32*om2^4*QB*(1 - 3*y^2 + 
                   2*y^4) + 4*q22^2*(QB*(-1 + y^2)^2*(-9 + 24*y^2 + 16*y^4) - 
                   y*(16 + 17*y^2 - 70*y^4 + 40*y^6)) + om2^2*q22*
                  (274*y - 536*y^3 + 288*y^5 - QB*(59 + 300*y^2 - 784*y^4 + 
                     448*y^6)))) + 4*om1^4*om2^6*(-12*om2^2*q12^2*q22 + 3*q12*
                (13*om2^2 - 8*q22)*q22^2 + 8*q12^3*(q22 + om2^2*QB*y*
                  (5 - 4*y^2)) + 4*q12^4*(-((-1 + y^2)^2*(1 + 4*y^2)) + 
                 QB*y*(8 - 11*y^2 - 6*y^4 + 8*y^6)) + q22^2*
                (32*om2^4*(-1 + 4*QB*y)*(1 - 3*y^2 + 2*y^4) + 4*q22^2*
                  (9 - 42*y^2 + 22*QB*y^3 + 41*y^4 - 36*QB*y^5 + 8*y^6 + 
                   16*QB*y^7 - 16*y^8) + om2^2*q22*(59 + 300*y^2 - 784*y^4 + 
                   448*y^6 + QB*(-330*y + 312*y^3 + 224*y^5 - 256*y^7))))))*
          f[15])/(16*w[2]^3*w[5]*w[6]*w[9]^2*w[14]^2) - 
        (eu2*mb^5*om2*QB^2*S3*(2*eq1*om2*(8*om1^8*q12^3*y + 2*om1^7*om2*q12^2*
              (-6*q22 + q12*(7 + 4*QB*y - 12*y^2)) - 2*om1^6*om2^2*q12^2*
              (6*q22*QB + q12*(-7*QB - 6*y + 12*QB*y^2 - 8*y^3)) + 
             om2^8*q22^2*(2*q22*y*(-5 + 4*y^2) + q22*QB*(-15 + 68*y^2 - 
                 48*y^4) + 8*q12*QB*(1 - 3*y^2 + 2*y^4)) + 
             om1^5*om2^3*(-42*q12^2*q22 + 30*q12*q22^2 - 4*q22^3*
                (3 - 12*y^2 + 8*y^4) + q12^3*(1 + 4*y^2 - 16*y^4 + 
                 4*QB*y*(3 + 4*y^2))) + om1^4*om2^4*(-42*q12^2*q22*QB + 30*
                q12*q22^2*QB + q12^3*(QB + 34*y + 4*QB*y^2 - 56*y^3 - 
                 16*QB*y^4 + 32*y^5) + 4*q22^3*(QB*(-3 + 12*y^2 - 8*y^4) + 
                 y*(3 - 32*y^2 + 24*y^4))) + om1^3*om2^5*(-15*q12^2*q22 + 33*
                q12*q22^2 + q12^3*(-13 + 28*y^2 - 16*y^4 + QB*(34*y - 
                   56*y^3 + 32*y^5)) + 2*q22^3*(-21 + 60*y^2 - 32*y^6 + 
                 QB*(6*y - 64*y^3 + 48*y^5))) + om1*om2^7*q22^2*
              (3*q12 + q22*(-15 + 68*y^2 - 48*y^4 + 2*QB*(y - 60*y^3 + 
                   48*y^5))) + om1^2*om2^6*(-15*q12^2*q22*QB + 33*q12*q22^2*
                QB - 8*q12^3*QB*(1 - 3*y^2 + 2*y^4) + 2*q22^3*(y - 60*y^3 + 
                 48*y^5 + QB*(-21 + 60*y^2 - 32*y^6)))) - 
           eu2*(8*om1^9*om2*q12^3 - 2*om1^8*q12^3*(-4*om2^2*(QB - 4*y) + q12*
                y) - 2*om1^7*om2*q12*(4*om2^2*(-6*q12*q22 + 3*q22^2 + 
                 q12^2*(1 + 4*QB*y - 4*y^2)) + q12^2*(q22 + q12*QB*y - 
                 2*q12*(2 + y^2))) - 2*om1^5*om2^3*(-4*q12^3*q22 + 12*q12^2*
                q22^2 - 7*q12*q22^3 + 8*q22^4*(-1 + y^2)^2 + 2*q12^4*
                (-5 + 4*QB*y + 6*y^2 - 4*y^4) + 4*om2^2*(-6*q12^2*q22 + 
                 9*q12*q22^2 + q12^3*(-1 + 4*QB*y) + 2*q22^3*(-3 - 3*QB*y + 
                   12*y^2 + 2*QB*y^3 - 8*y^4))) + om2^8*q22^2*
              (-8*q12^2*QB*(1 - 3*y^2 + 2*y^4) - 2*q22^2*(21*y - 16*y^3 + 
                 2*QB*(7 - 34*y^2 + 24*y^4)) + q12*q22*(10*y - 8*y^3 + 
                 QB*(31 - 100*y^2 + 64*y^4))) + om1*om2^7*q22^2*
              (-3*q12^2 + 14*q12*q22 - 4*q22*(4*om2^2*QB*y*(-3 + 2*y^2) + 
                 q22*(7 - 34*y^2 + 40*QB*y^3 + 24*y^4 - 32*QB*y^5))) + 
             2*om1^6*om2^2*(q12^3*(-(q22*QB) - 8*q12*y + 2*q12*QB*
                  (2 + y^2)) + 4*om2^2*(6*q12^2*q22*QB - 3*q12*q22^2*QB + 
                 2*q22^3*y*(3 - 2*y^2) + q12^3*(-4*y + QB*(-1 + 4*y^2)))) + 
             2*om1^4*om2^4*(4*q12^3*q22*QB - 12*q12^2*q22^2*QB + 7*q12*q22^3*
                QB + q12^4*(-13*y + 28*y^3 - 16*y^5 + 2*QB*(5 - 6*y^2 + 
                   4*y^4)) + q22^4*(-8*QB*(-1 + y^2)^2 + y*(15 - 52*y^2 + 
                   32*y^4)) + 4*om2^2*(q12^3*QB + 6*q12^2*q22*QB - 
                 9*q12*q22^2*QB + 2*q22^3*(3*y + 8*y^3 - 8*y^5 + 
                   QB*(3 - 12*y^2 + 8*y^4)))) + om1^3*om2^5*(-2*q12^3*q22 - 
               24*q12^2*q22^2 - 8*q12*(3*om2^2 - 5*q22)*q22^2 + q12^4*
                (13 - 28*y^2 + 16*y^4 + QB*(-34*y + 56*y^3 - 32*y^5)) + 2*
                q22^3*(-8*om2^2*(-3 + 12*y^2 - 8*y^4 + QB*y*(-3 - 8*y^2 + 
                     8*y^4)) + q22*(-24 + 54*y^2 + 8*y^4 - 32*y^6 + 
                   QB*y*(15 - 52*y^2 + 32*y^4)))) + om1^2*om2^6*
              (15*q12^3*q22*QB - 24*q12^2*q22^2*QB - 8*q12*(3*om2^2 - 5*q22)*
                q22^2*QB + 8*q12^4*QB*(1 - 3*y^2 + 2*y^4) + 4*q22^3*
                (4*om2^2*(3*y - 2*y^3 + QB*(3 - 12*y^2 + 8*y^4)) + 
                 q22*(8*y^3*(-5 + 4*y^2) + QB*(-12 + 27*y^2 + 4*y^4 - 
                     16*y^6))))))*f[15])/(4*w[2]^2*w[5]*w[6]*w[9]^2*
          w[14]^2) + (eu2*mb^5*om2*QB^2*S1*(32*eq1*om2^2*(om1^2*q12^2 - 
             om2^2*q22^2)*(om1 + om2*QB)*(1 - 3*y^2 + 2*y^4)*
            (-om2^5 + 2*om1^5*y + 4*om1*om2^4*y + 2*om1^3*om2^2*y*
              (3 + 2*y^2) - 2*om1^2*om2^3*(1 + 3*y^2) - 
             om1^4*(om2 + 6*om2*y^2)) - 
           eu2*(om1^9*q12^2*(q12*(-23 + 36*y^2 - 16*y^4) + 32*om2^2*
                (1 - 3*y^2 + 2*y^4)) + om1^8*om2*q12^2*(q12*QB*
                (-23 + 36*y^2 - 16*y^4) + 32*om2^2*(QB - 4*y)*(1 - 3*y^2 + 
                 2*y^4) + 2*q12*y*(43 - 52*y^2 + 16*y^4)) + 
             om2^9*q22^2*(4*q22*y*(5 - 4*y^2) - 16*q12*QB*(1 - 3*y^2 + 
                 2*y^4) + q22*QB*(35 - 116*y^2 + 80*y^4)) + 
             om1^6*om2^3*(-21*q12^2*q22*QB + 9*q12*q22^2*QB - 2*q22^3*y*
                (23 - 36*y^2 + 16*y^4) - 2*q12^3*(QB - 8*y + 52*QB*y^2 - 
                 64*y^3 - 48*QB*y^4 + 64*y^5) + 32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (-(q22^2*(QB - 4*y)) + 2*q12^2*(QB - 2*y + 2*QB*y^2))) + 
             om1*om2^8*q22^2*(-6*q12 + q22*(35 - 116*y^2 + 80*y^4 - 
                 4*QB*y*(29 - 76*y^2 + 48*y^4))) + om1^5*om2^4*
              (-24*q12^2*q22 + 30*q12*q22^2 - 32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q12^2*(-1 + 4*QB*y) + 2*q22^2*(1 - 2*QB*y + 2*y^2)) + 2*
                q12^3*(19 - 52*y^2 + 32*y^6 + 8*QB*y*(1 + 8*y^2 - 8*y^4)) + 
               q22^3*(11 + 108*y^2 - 240*y^4 + 128*y^6 + QB*(-46*y + 72*y^3 - 
                   32*y^5))) + om1^2*om2^7*(3*q12^2*q22*QB + 6*q12*q22^2*QB + 
               16*q12^3*QB*(1 - 3*y^2 + 2*y^4) - 4*q22^2*(8*om2^2*QB*
                  (1 - 3*y^2 + 2*y^4) + q22*y*(29 - 76*y^2 + 48*y^4) - 
                 2*q22*QB*(5 + 12*y^2 - 48*y^4 + 32*y^6))) + 
             om1^4*om2^5*(-24*q12^2*q22*QB + 30*q12*q22^2*QB + 32*om2^2*
                (1 - 3*y^2 + 2*y^4)*(q12^2*QB - 2*q22^2*(QB - 2*y + 
                   2*QB*y^2)) + 2*q12^3*(-29*y + 76*y^3 - 48*y^5 + 
                 QB*(19 - 52*y^2 + 32*y^6)) + q22^3*(4*y*(-41 + 52*y^2 + 
                   16*y^4 - 32*y^6) + QB*(11 + 108*y^2 - 240*y^4 + 
                   128*y^6))) - om1^7*om2^2*(32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q22^2 + q12^2*(-2 + 4*QB*y - 4*y^2)) + q12*(21*q12*q22 - 
                 9*q22^2 - 2*q12^2*(-1 - 52*y^2 + 48*y^4 + QB*y*(43 - 
                     52*y^2 + 16*y^4)))) + om1^3*om2^6*(3*q12^2*q22 + 6*q12*
                q22^2 + q12^3*(26 - 56*y^2 + 32*y^4 - 2*QB*y*(29 - 76*y^2 + 
                   48*y^4)) + 4*q22^2*(8*om2^2*(-1 + 4*QB*y)*(1 - 3*y^2 + 
                   2*y^4) + q22*(10 + 24*y^2 - 96*y^4 + 64*y^6 + 
                   QB*(-41*y + 52*y^3 + 16*y^5 - 32*y^7))))))*f[15])/
         (4*w[2]^2*w[5]*w[6]*w[9]^2*w[14]^2) + 
        (eu2*mb^5*QB^2*S2*(2*eq1*(2*om1^9*q12^3*(9 - 28*y^2 + 16*y^4) - 
             2*om1^8*om2*q12^3*(QB*(9 - 28*y^2 + 16*y^4) + y*(39 - 132*y^2 + 
                 80*y^4)) + 4*om2^9*q22^2*(4*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*
                (5*y - 4*y^3 + QB*(-3 + 20*y^2 - 16*y^4))) + 
             2*om1*om2^8*q22^2*(-3*q12 + q22*(6 - 40*y^2 + 32*y^4 + 
                 QB*y*(-29 + 12*y^2 + 16*y^4))) + om1^3*om2^6*
              (12*q12^2*q22 - 3*q12*q22^2 + 2*q12^3*(1 + 4*QB*y)*
                (13 - 28*y^2 + 16*y^4) - 8*q22^3*(3 + 20*y^2 - 40*y^4 + 
                 16*y^6 + 4*QB*y*(4 - 5*y^2 - 4*y^4 + 4*y^6))) + 
             om1^5*om2^4*(-24*q12^2*q22 + 48*q12*q22^2 - q22^3*(39 + 92*y^2 - 
                 336*y^4 + 192*y^6 + 4*QB*y*(9 - 28*y^2 + 16*y^4)) + q12^3*
                (61 - 12*y^2 - 240*y^4 + 192*y^6 + 16*QB*y*(11 - 24*y^2 + 
                   4*y^4 + 8*y^6))) + om1^2*om2^7*(-12*q12^2*q22*QB + 3*q12*
                q22^2*QB - 16*q12^3*QB*(1 - 3*y^2 + 2*y^4) + 2*q22^3*
                (29*y - 12*y^3 - 16*y^5 + 4*QB*(3 + 20*y^2 - 40*y^4 + 
                   16*y^6))) + om1^7*om2^2*q12*(-39*q12*q22 + 18*q22^2 + 2*
                q12^2*(QB*y*(39 - 132*y^2 + 80*y^4) + 8*(5 - 2*y^2 - 20*y^4 + 
                   16*y^6))) + om1^6*om2^3*(39*q12^2*q22*QB - 18*q12*q22^2*
                QB + 4*q22^3*y*(9 - 28*y^2 + 16*y^4) - 16*q12^3*
                (y*(11 - 24*y^2 + 4*y^4 + 8*y^6) + QB*(5 - 2*y^2 - 20*y^4 + 
                   16*y^6))) + om1^4*om2^5*(24*q12^2*q22*QB - 48*q12*q22^2*
                QB + q12^3*(-8*y*(13 - 28*y^2 + 16*y^4) + QB*(-61 + 12*y^2 + 
                   240*y^4 - 192*y^6)) + q22^3*(32*y*(4 - 5*y^2 - 4*y^4 + 
                   4*y^6) + QB*(39 + 92*y^2 - 336*y^4 + 192*y^6)))) - 
           eu2*(8*om1^10*q12^3*y*(-7 + 4*y^2) - 4*om1^9*om2*q12^2*
              (-9*q22 + q12*(31 - 84*y^2 + 48*y^4 + 2*QB*y*(-7 + 4*y^2))) - 
             2*om1*om2^7*q22^2*(-3*q12^2 + 8*q12*q22 + 2*q22*
                (2*om2^2*QB*y*(-5 + 4*y^2) - 2*q22*(1 - 6*y^2 + 6*y^4) + 
                 q22*QB*y*(23 - 42*y^2 + 16*y^4))) + om1^8*q12^2*
              (-32*q22^2*y*(-1 + y^2)^2 - 8*q12^2*(4*QB*(-1 + y^2)^2 + 
                 y*(14 - 15*y^2 + 4*y^4)) + q12*q22*(4*y*(23 - 36*y^2 + 
                   16*y^4) + QB*(9 - 28*y^2 + 16*y^4)) + 4*om2^2*
                (-9*q22*QB + q12*QB*(31 - 84*y^2 + 48*y^4) + 2*q12*y*
                  (21 - 76*y^2 + 48*y^4))) + om2^8*q22^2*(-16*q12^2*QB*
                (1 - 3*y^2 + 2*y^4) - 8*q22^2*(QB - 6*y - 6*QB*y^2 + 5*y^3 + 
                 6*QB*y^4) + q12*q22*(4*y*(-5 + 4*y^2) + QB*(35 - 116*y^2 + 
                   80*y^4))) + om1^2*om2^6*(3*q12^3*q22*QB + 16*q12^2*q22^2*
                QB + 4*q12*q22^2*(-3*om2^2 + q22)*QB + 16*q12^4*QB*
                (1 - 3*y^2 + 2*y^4) + 4*q22^3*(om2^2*(-3*QB - 10*y - 
                   12*QB*y^2 + 8*y^3 + 16*QB*y^4) + q22*y*(23 + 38*QB*y - 
                   42*y^2 - 92*QB*y^3 + 16*y^4 + 48*QB*y^5))) - 
             2*om1^5*om2^3*(-30*q12^3*q22 + 24*q12^2*q22^2 + q22^4*
                (-7 + 68*y^2 - 128*y^4 + 64*y^6 + QB*y*(23 - 36*y^2 + 
                   16*y^4)) + 2*q12^4*(QB*y*(-9 - 42*y^2 + 40*y^4) + 
                 2*(7 - 18*y^2 + 2*y^4 + 8*y^6)) + 2*om2^2*(-3*q12^2*q22 + 
                 9*q12*q22^2 - q22^3*(21 + 20*y^2 - 112*y^4 + 64*y^6 + 
                   2*QB*y*(23 - 60*y^2 + 32*y^4)) + q12^3*(13 - 28*y^2 + 
                   16*y^4 + 2*QB*y*(19 - 52*y^2 + 32*y^4)))) - 
             2*om1^7*om2*(q12^2*(-16*q12*q22 + 9*q22^2 + q12^2*(8 - 92*y^2 + 
                   72*y^4 - 4*QB*y*(14 - 15*y^2 + 4*y^4))) + 2*om2^2*
                (-21*q12^2*q22 + 15*q12*q22^2 + q22^3*(-9 + 28*y^2 - 
                   16*y^4) + q12^3*(41 - 60*y^2 - 48*y^4 + 64*y^6 + 
                   2*QB*y*(21 - 76*y^2 + 48*y^4)))) + 2*om1^3*om2^5*
              (8*q12^3*q22 - 8*q12^2*q22^2 + 2*q12*(3*om2^2 - q22)*q22^2 - 
               q12^4*(13 - 28*y^2 + 16*y^4 + QB*y*(29 - 76*y^2 + 48*y^4)) + 2*
                q22^3*(om2^2*(3 + 12*y^2 - 16*y^4 + QB*(50*y - 88*y^3 + 
                     32*y^5)) - 2*q22*y*(y*(19 - 46*y^2 + 24*y^4) + 
                   QB*(14 - 15*y^2 - 16*y^4 + 16*y^6)))) + 4*om1^4*om2^4*
              (-15*q12^3*q22*QB + 12*q12^2*q22^2*QB + 2*q22^4*y*
                (14 - 15*y^2 - 16*y^4 + 16*y^6 + 16*QB*y*(-1 + y^2)^2) + 2*
                q12^4*(y*(6 - 19*y^2 + 12*y^4) + QB*(7 - 18*y^2 + 2*y^4 + 
                   8*y^6)) + om2^2*(-3*q12^2*q22*QB + 9*q12*q22^2*QB + 
                 q12^3*QB*(13 - 28*y^2 + 16*y^4) - q22^3*(50*y - 88*y^3 + 
                   32*y^5 + QB*(21 + 20*y^2 - 112*y^4 + 64*y^6)))) + 
             om1^6*om2^2*(-32*q12^3*q22*QB + 9*q12*q22^3*QB + 32*q22^4*y*
                (-1 + y^2)^2 + 4*q12^4*(4*QB - 9*y - 46*QB*y^2 - 42*y^3 + 
                 36*QB*y^4 + 40*y^5) + 4*om2^2*(-21*q12^2*q22*QB + 
                 15*q12*q22^2*QB - q22^3*(QB*(9 - 28*y^2 + 16*y^4) + 
                   2*y*(23 - 60*y^2 + 32*y^4)) + q12^3*(2*y*(19 - 52*y^2 + 
                     32*y^4) + QB*(41 - 60*y^2 - 48*y^4 + 64*y^6))))))*f[8])/
         (4*w[2]*w[5]*w[6]*w[9]^2*w[14]^2) - 
        (eu2*mb^5*QB^2*S0*(2*eq1*(om1 - om2*QB)*(4*om2^8*q22^3*y*
              (23 - 36*y^2 + 16*y^4) + 4*om1^8*q12^2*y*(q12*(-23 + 36*y^2 - 
                 16*y^4) + 32*om2^2*(1 - 3*y^2 + 2*y^4)) - 8*om1^2*om2^6*
              q22^2*y*(16*om2^2*(1 - 3*y^2 + 2*y^4) - q22*(37 + 20*y^2 - 
                 112*y^4 + 64*y^6)) + om1^7*om2*q12^2*(18*q22 - 64*om2^2*
                (1 + 3*y^2 - 16*y^4 + 12*y^6) + q12*(1 + 388*y^2 - 688*y^4 + 
                 320*y^6)) - om1*om2^7*q22^2*(18*q12 + q22*(1 + 388*y^2 - 
                 688*y^4 + 320*y^6)) + om1^5*om2^3*(108*q12^2*q22 - 63*q12*
                q22^2 + 2*q22^3*(9 - 92*y^2 + 144*y^4 - 64*y^6) - 64*om2^2*
                (q12^2 - q22^2)*(1 + 3*y^2 - 16*y^4 + 12*y^6) + 4*q12^3*
                (-11 + 180*y^2 - 224*y^4 + 64*y^8)) + 8*om1^6*om2^2*y*
              (-(q12^3*(37 + 20*y^2 - 112*y^4 + 64*y^6)) + 16*om2^2*
                (1 - 3*y^2 + 2*y^4)*(-q22^2 + q12^2*(3 + 2*y^2))) + 
             2*om1^4*om2^4*y*(-((q12^3 - q22^3)*(65 + 132*y^2 - 368*y^4 + 
                  192*y^6)) + 64*om2^2*(1 - 3*y^2 + 2*y^4)*(q12^2 - 
                 q22^2*(3 + 2*y^2))) + om1^3*om2^5*(63*q12^2*q22 - 108*q12*
                q22^2 + 2*q12^3*(-9 + 92*y^2 - 144*y^4 + 64*y^6) + 4*q22^2*
                (16*om2^2*(1 + 3*y^2 - 16*y^4 + 12*y^6) + q22*(11 - 180*y^2 + 
                   224*y^4 - 64*y^8)))) + 
           eu2*(8*om1^10*q12^2*(-16*om2^2*(1 - 3*y^2 + 2*y^4) + q12*
                (23 - 36*y^2 + 16*y^4)) + 8*om1^9*om2*q12^2*
              (16*om2^2*(QB + 4*y)*(1 - 3*y^2 + 2*y^4) - q12*
                (16*y*(7 - 10*y^2 + 4*y^4) + QB*(23 - 36*y^2 + 16*y^4))) + 
             2*om2^8*q22^3*(-3*q12*QB*y*(23 - 36*y^2 + 16*y^4) + 8*q22*
                (3*(-1 + y^2)^2 + QB*y*(20 - 37*y^2 + 18*y^4))) - 
             8*om1^2*om2^6*q22^3*(om2^2*(26 - 56*y^2 + 32*y^4 + 
                 QB*y*(137 - 268*y^2 + 144*y^4)) - 2*(2*q12 + 
                 q22*(-1 + y^2)^2*(-1 + 40*y^2) + q22*QB*y*(16 + 17*y^2 - 
                   70*y^4 + 40*y^6))) + om1*om2^7*q22^2*(27*q12^2*QB - 32*q12*
                q22*QB + 16*q22*(om2^2*QB*(13 - 28*y^2 + 16*y^4) + 
                 q22*(-20*y + 37*y^3 - 18*y^5 - QB*(-1 + y^2)^2*(-1 + 
                     40*y^2)))) - 2*om1^8*(64*om2^4*(1 - 3*y^2 + 2*y^4)*
                (-q22^2 + q12^2*(2 + 4*QB*y + 4*y^2)) - 2*om2^2*q12*
                (48*q12*q22 - 18*q22^2 + q12^2*(21 + 308*y^2 - 496*y^4 + 
                   192*y^6 + 32*QB*y*(7 - 10*y^2 + 4*y^4))) + q12^2*
                (16*q22^2*(-1 + y^2)^2*(-1 + 2*y^2) + 8*q12^2*
                  ((-1 + y^2)^2*(-9 + 4*y^2) + 2*QB*y*(4 - 5*y^2 + 2*y^4)) + 
                 q12*q22*(55 - 164*y^2 + 176*y^4 - 64*y^6 + QB*(-23*y + 
                     36*y^3 - 16*y^5)))) - 2*om1^6*om2^2*(48*q12^3*q22 - 9*
                q12*q22^3 - 16*q22^4*(-1 + y^2)^2*(-1 + 2*y^2) + 64*om2^4*
                (1 - 3*y^2 + 2*y^4)*(q12^2*(1 + 4*QB*y) - 2*q22^2*
                  (1 + 2*QB*y + 2*y^2)) - 8*q12^4*((-1 + y^2)^2*
                  (9 + 20*y^2) + 3*QB*y*(4 - 11*y^2 + 6*y^4)) - 2*om2^2*
                (69*q12^2*q22 - 75*q12*q22^2 - 4*q22^3*(4 + 64*y^2 - 
                   128*y^4 + 64*y^6 + QB*y*(23 - 36*y^2 + 16*y^4)) + 
                 q12^3*(-7 + 196*y^2 - 240*y^4 + 64*y^6 + 2*QB*y*(91 + 
                     12*y^2 - 144*y^4 + 64*y^6)))) + om1^5*om2^3*
              (96*q12^3*q22*QB - 64*q12*q22^3*QB + 128*om2^4*(1 - 3*y^2 + 
                 2*y^4)*(q12^2*QB - 2*q22^2*(QB + 2*y + 2*QB*y^2)) + q22^4*
                (4*y*(9 - 92*y^2 + 144*y^4 - 64*y^6) + QB*(55 - 164*y^2 + 
                   176*y^4 - 64*y^6)) - 16*q12^4*(QB*(-1 + y^2)^2*
                  (9 + 20*y^2) + y*(8 - 11*y^2 - 6*y^4 + 8*y^6)) - 4*om2^2*
                (69*q12^2*q22*QB - 75*q12*q22^2*QB + q12^3*(8*y*(5 - 4*y^2) + 
                   QB*(-7 + 196*y^2 - 240*y^4 + 64*y^6)) - 2*q22^3*
                  (8*QB*(1 + 16*y^2 - 32*y^4 + 16*y^6) + y*(165 - 156*y^2 - 
                     112*y^4 + 128*y^6)))) + om1^7*om2*(128*om2^4*
                (1 - 3*y^2 + 2*y^4)*(-(q22^2*(QB + 4*y)) + 2*q12^2*
                  (QB + 2*y + 2*QB*y^2)) + q12^2*(64*q12*q22*QB - 
                 9*q22^2*QB + 16*q12^2*(QB*(-1 + y^2)^2*(-9 + 4*y^2) - 
                   3*y*(4 - 11*y^2 + 6*y^4))) - 4*om2^2*(48*q12^2*q22*QB - 
                 18*q12*q22^2*QB - 4*q22^3*y*(23 - 36*y^2 + 16*y^4) + 
                 q12^3*(2*y*(91 + 12*y^2 - 144*y^4 + 64*y^6) + 
                   QB*(21 + 308*y^2 - 496*y^4 + 192*y^6)))) + 
             om1^3*om2^5*(-48*om2^2*q12^2*q22*QB + 32*q12^3*q22*QB + 12*q12*
                (13*om2^2 - 8*q22)*q22^2*QB - q12^4*QB*(37 + 20*y^2 - 
                 112*y^4 + 64*y^6) - 4*q22^2*(32*om2^4*QB*(1 - 3*y^2 + 
                   2*y^4) + 4*q22^2*(QB*(-1 + y^2)^2*(-9 + 24*y^2 + 16*y^4) + 
                   y*(16 + 17*y^2 - 70*y^4 + 40*y^6)) - om2^2*q22*
                  (274*y - 536*y^3 + 288*y^5 + QB*(59 + 300*y^2 - 784*y^4 + 
                     448*y^6)))) + 4*om1^4*om2^4*(12*om2^2*q12^2*q22 + 3*q12*
                q22^2*(-13*om2^2 + 8*q22) - 8*q12^3*(q22 + om2^2*QB*y*
                  (-5 + 4*y^2)) + 4*q12^4*((-1 + y^2)^2*(1 + 4*y^2) + 
                 QB*y*(8 - 11*y^2 - 6*y^4 + 8*y^6)) + q22^2*
                (32*om2^4*(1 + 4*QB*y)*(1 - 3*y^2 + 2*y^4) + 4*q22^2*
                  (-9 + 42*y^2 + 22*QB*y^3 - 41*y^4 - 36*QB*y^5 - 8*y^6 + 
                   16*QB*y^7 + 16*y^8) - om2^2*q22*(59 + 300*y^2 - 784*y^4 + 
                   448*y^6 + QB*(330*y - 312*y^3 - 224*y^5 + 256*y^7))))))*
          f[8])/(8*w[2]*w[5]*w[6]*w[9]^2*w[14]^2) + 
        (4*eu2*mb^5*om2*QB^2*S3*(2*eq1*om2^2*(-2*om1^3*(q12^3 - 2*q22^3)*y - 
             om2^3*q22^2*(q22 - 2*q12*QB*y + 4*q22*QB*y) + 
             om1^2*om2*(q12^2*q22 + 2*q12^3*QB*y - 2*q22^3*(1 + 2*QB*y + 
                 2*y^2)) + 2*om1*om2^2*q22*(-(q12^2*QB) + q22^2*(QB + 2*y + 
                 2*QB*y^2))) + eu2*(-(om1^4*q22^2*(q12^2 + 4*om2^2*q22 - 
                2*q12*q22)) + om1^3*om2*(q12^2*q22^2*QB - 2*q12*q22^3*QB - 2*
                q12^4*y - 2*q22^4*y + 4*om2^2*q22^3*(QB + 2*y)) + 
             om2^4*q22^2*(2*q12^2*QB*y + 3*q22^2*(1 + 2*QB*y) - q12*
                (q22 + 6*q22*QB*y)) + om1*om2^3*q22*(-2*q12^3*QB + 2*q12^2*
                q22*QB + 4*om2^2*q22^2*QB - q22^3*(QB + 6*y + 4*QB*y^2)) + 
             om1^2*om2^2*(q12^3*q22 + q12^2*q22^2 + 2*q12^4*QB*y + q22^3*
                (-4*om2^2*(1 + 2*QB*y) + q22*(1 + 2*QB*y + 4*y^2)))))*f[7])/
         (w[9]*w[14]^2) - (4*eu2*mb^5*QB^2*S1*(8*eq1*om2*(om1 - om2*QB)*
            (-(om2^5*q22^2*y) - 2*om1^4*om2*q12^2*y^3 + om1^5*q12^2*
              (-1 + 2*y^2) - om1^2*om2^3*y*(q12^2 + 2*q22^2*y^2) + 
             om1*om2^4*q22*(q12 + q22*(-1 + 2*y^2)) + om1^3*om2^2*
              (q12*q22 + q12^2*(-1 + 2*y^2) + q22^2*(-1 + 2*y^2))) + 
           eu2*(-8*om1^7*om2*q12^2*y - 2*om2^6*q22^2*(q22 - 2*q12*QB*y + 3*
                q22*QB*y) + om1*om2^5*q22*(-4*q12^2*QB + 3*q12*q22*QB + 3*
                q22^2*(-QB + 2*y + 4*QB*y^2)) + om1^4*om2^2*
              (2*q12*(4*om2^2 - q22)*q22 + q12^2*(3*q22 + 8*om2^2*QB*y) + 
               q12^3*(1 + 6*QB*y + 4*y^2) + 2*q22^2*(q22 - 2*q22*y^2 + 
                 4*om2^2*(-1 + QB*y + 2*y^2))) + 2*om1^6*q12*
              (q12*(q12 - q12*QB*y + q22*(-1 + 2*y^2)) + 4*om2^2*
                (q22 + q12*(-1 + QB*y + 2*y^2))) - om1^5*(om2*q12^2*
                (-(q22*QB) + 2*q12*(QB + 3*y)) + 8*om2^3*(q12*q22*QB + 
                 q22^2*y + q12^2*(-QB + y + 2*QB*y^2))) - om1^3*om2^3*
              (3*q12^2*q22*QB + 2*q12*(4*om2^2 - q22)*q22*QB + q12^3*
                (QB + 4*y + 4*QB*y^2) + q22^2*(8*om2^2*(-QB + y + 2*QB*y^2) + 
                 q22*(3*QB - 4*QB*y^2 - 8*y^3))) + om1^2*om2^4*
              (2*q12^2*q22 - 3*q12*q22^2 + 4*q12^3*QB*y + q22^2*
                (8*om2^2*QB*y + q22*(3 - 12*y^2 - 8*QB*y^3)))))*f[7])/
         (w[9]*w[14]^2) + (2*eu2*mb^5*QB^2*S2*
          (2*eq1*(-2*om2^6*q22^2*(q22 - 2*q12*QB*y + 2*q22*QB*y) + 
             om1^6*q12^2*(q12 + 4*q12*QB*y + 12*q12*y^2 - 8*q22*y^2) + 
             om1*om2^5*q22*(-4*q12^2*QB + 2*q12*q22*QB + q22^2*(3*QB + 4*y - 
                 4*QB*y^2)) - om1^3*om2^3*(q12^2*q22*QB + q12*q22^2*QB + 2*
                q22^3*(QB + y)*(-1 + 4*y^2) + q12^3*(-2*QB + 4*y + 
                 8*QB*y^2)) - om1^5*om2*q12^2*(-2*q22*QB + q12*(QB + 6*y + 
                 12*QB*y^2 + 8*y^3)) + om1^2*om2^4*(2*q12^2*q22 - 2*q12*
                q22^2 + 4*q12^3*QB*y + q22^3*(-3 - 2*QB*y + 4*y^2 + 
                 8*QB*y^3)) + om1^4*om2^2*(q12^2*q22 + q12*q22^2 + 8*q22^3*
                y^2 + q12^3*(-2 + 6*QB*y + 8*y^2 + 8*QB*y^3))) + 
           eu2*(16*om1^6*om2*q12^3*y*(QB + y) + om2^5*(2*q12 - 3*q22)*q22^2*
              (-q22 + 2*q12*QB*y) - 4*om1^7*q12^2*(-2*q22*y + q12*
                (QB + 4*y)) + om1^4*om2*(4*om2^2*q12^2*q22 + 4*q12*q22^3 - 2*
                q12^3*(q22 - 4*om2^2*QB*y) + 8*om2^2*q22^3*(-1 + QB*y + 
                 2*y^2) + q12^4*(1 + 8*QB*y + 4*y^2)) + om1*om2^4*q22*QB*
              (-4*q12^3 + 3*q12^2*q22 + 2*q12*q22^2 + 4*q22^2*(om2^2 + 
                 q22*(-1 + 2*y^2))) - om1^5*(8*om2^2*q22^3*y + q12^4*
                (6*QB + 8*y) - 4*q12^2*q22^2*(2*y*(-2 + y^2) + 
                 QB*(-1 + y^2)) + 4*q12*q22^2*(om2^2*QB + 2*q22*y*
                  (-1 + y^2)) + q12^3*(-12*q22*y + 8*om2^2*y*(1 + 2*QB*y) + 
                 q22*QB*(-7 + 4*y^2))) - om1^3*om2^2*(-2*q12^3*q22*QB - 3*q12*
                q22^3*QB + 2*q12^2*q22*(2*om2^2 + 3*q22)*QB + q12^4*
                (QB + 4*y + 4*QB*y^2) + 4*q22^3*(2*om2^2*QB*(-1 + 2*y^2) + 
                 q22*(QB + y - QB*y^2 - 2*y^3))) + 2*om1^2*om2^3*
              (q12^3*q22 - q12*q22^3 + 2*q12^4*QB*y + q22^3*(-2*om2^2 + 
                 q22*(2 + QB*y - 4*y^2 - 4*QB*y^3)))))*f[7])/(w[9]*w[14]^2) + 
        (eu2*mb^5*QB^2*S0*(2*eq1*(16*om1^7*om2*q12^2*(-1 + 2*y^2) + 
             2*om2^6*q22^3*QB*(-1 + 4*y^2) + 2*om1*om2^5*q22^3*
              (1 + 5*QB*y - 4*y^2 - 12*QB*y^3) - 2*om1^6*q12^2*
              (4*q22*y*(-1 + 2*y^2) + q12*(QB + 5*y - 4*QB*y^2 - 12*y^3) + 8*
                om2^2*(2*y^3 + QB*(-1 + 2*y^2))) + om1^3*om2^3*
              (2*q12^2*q22 - q12*q22^2 - 4*q12^3*QB*y*(-3 + 4*y^2) + q22^2*
                (16*om2^2*(-1 + 2*y^2 + 2*QB*y^3) + q22*(7 + 12*QB*y - 
                   4*y^2 - 16*QB*y^3 - 16*y^4))) + om1^4*om2^2*
              (q12^2*q22*QB - 2*q12*q22^2*QB + 8*q22^3*y*(-1 + 2*y^2) - 16*
                om2^2*(q12*q22*QB + q12^2*QB*(-1 + 2*y^2) + q22^2*
                  (-QB + 2*QB*y^2 + 2*y^3)) + q12^3*(4*y*(-3 + 4*y^2) + 
                 QB*(-7 + 4*y^2 + 16*y^4))) + om1^2*om2^4*q22*
              (-2*q12^2*QB + q12*q22*QB + q22*(16*om2^2*QB*(1 - 2*y^2) + 
                 2*q22*y*(-5 + 12*y^2) + q22*QB*(-7 + 4*y^2 + 16*y^4))) + 
             om1^5*om2*(16*om2^2*(q12*q22 + q22^2*(-1 + 2*y^2) + 
                 q12^2*(-1 + 2*y^2 + 2*QB*y^3)) - q12^2*(q22 + 
                 q12*(-7 - 10*QB*y + 4*y^2 + 24*QB*y^3 + 16*y^4)))) + 
           eu2*(-32*om1^8*om2*q12^2*y + 8*om1^7*q12*
              (q12*(q12*(3 - 2*QB*y - 4*y^2) + 2*q22*(-1 + 2*y^2)) + 4*om2^2*
                (q22 + q12*(-1 + QB*y + 2*y^2))) + 2*om1*om2^4*q22^3*
              (2*q12 - 16*om2^2*QB*y + q22*(-7 + 12*y^2 + 2*QB*y*
                  (-5 + 8*y^2))) + om2^5*q22^3*(q12*QB*(-7 + 12*y^2) - 2*q22*
                (3*y + QB*(-7 + 12*y^2))) - om1^4*om2*(32*om2^4*q22*
                (q12*QB + q22*(-QB + y + 2*QB*y^2)) + 4*om2^2*(4*q12^3*QB + 
                 3*q12^2*q22*QB - 2*q12*q22^2*QB + 2*q22^3*(3*QB + 2*y - 
                   4*QB*y^2 - 8*y^3)) + q12*(-4*q12^2*q22*QB + 7*q12*q22^2*
                  QB - 8*q22^3*QB + 2*q12^3*(3*QB + y - 8*QB*y^2 - 4*y^3))) - 
             8*om1^6*om2*(4*om2^2*(q12*q22*QB + q22^2*y + q12^2*(-QB + y + 
                   2*QB*y^2)) - q12^2*(q22*QB + q12*(-3*QB - 5*y + 4*QB*y^2 + 
                   4*y^3))) + 2*om1^3*om2^2*(-2*q12^3*q22 - q12*q22^2*
                (8*om2^2 + q22) + q12^4*QB*(y - 4*y^3) + 2*q22^2*
                (8*om2^4*QB*y + q22^2*y*(-3*QB - 2*y + 2*QB*y^2 + 4*y^3) + 
                 om2^2*q22*(7 + 4*QB*y - 20*y^2 - 16*QB*y^3))) + 
             2*om1^5*(16*om2^4*(q12*q22 + q12^2*QB*y + q22^2*(-1 + QB*y + 
                   2*y^2)) + om2^2*(6*q12^2*q22 - 4*q12*q22^2 + 8*q22^3*
                  (1 - 2*y^2) + q12^3*(8 + 20*QB*y - 16*QB*y^3)) + q12*
                (q12^3*(3 - 6*QB*y - 8*y^2) + q12^2*q22*(-5 + 9*QB*y + 
                   12*y^2 - 4*QB*y^3) - 4*q22^3*(1 - 3*y^2 + 2*y^4) + 
                 2*q12*q22^2*(4 - 3*QB*y - 10*y^2 + 2*QB*y^3 + 4*y^4))) + 
             om1^2*om2^3*q22*(q12^3*QB + 4*q12*(4*om2^2 - q22)*q22*QB + q22^2*
                (4*om2^2*(8*y + QB*(-7 + 20*y^2)) + q22*(4*y*(5 - 8*y^2) + 
                   QB*(9 + 4*y^2 - 16*y^4))))))*f[7])/(w[9]*w[14]^2) - 
        (eu2*mb^5*QB^2*S3*(-2*eq1*om1*(om1 + om2*QB)*(8*om1^6*q12^3*y + 
             8*om1^4*om2^2*q12^3*y + 2*om2^6*q22^3*y*(-5 + 4*y^2) + 
             4*om1^2*om2^4*q22^3*y*(-3 - 8*y^2 + 8*y^4) - 2*om1^5*om2*q12^2*
              (6*q22 + q12*(-1 + 4*y^2)) + om1*om2^5*q22^2*(3*q12 - 4*q22*
                (3 - 12*y^2 + 8*y^4)) - om1^3*om2^3*(12*q12^2*q22 - 18*q12*
                q22^2 + 4*q22^3*(3 - 12*y^2 + 8*y^4) + q12^3*(13 - 28*y^2 + 
                 16*y^4))) + eu2*(8*om1^9*q12^3 + 8*om1^8*om2*q12^3*
              (QB - 2*y) - 4*om2^7*q22^4*QB*(-1 + y^2) + 2*om1*om2^6*q22^4*
              (2 - 2*y^2 + QB*y*(-17 + 12*y^2)) + 2*om1^2*om2^5*q22^3*
              (7*q12*QB + q22*y*(-17 + 12*y^2) - 3*q22*QB*(3 - 12*y^2 + 
                 8*y^4)) - om1^7*q12*(q12^2*(q22 + 4*q22*y^2 + 
                 2*q12*(-3 + QB*y)) + 8*om2^2*(-3*q12*q22 + 3*q22^2 + 
                 q12^2*(-1 + 2*QB*y))) + 2*om1^6*om2*(q12^3*(3*q12*QB - 
                 q22*QB - q12*y) + 4*om2^2*(q12^3*QB + 3*q12^2*q22*QB - 
                 3*q12*q22^2*QB + 2*q22^3*y*(3 - 2*y^2))) - 
             om1^5*om2^2*(2*q12^3*q22 + 12*q12^2*q22^2 + 3*q12*(8*om2^2 - 
                 5*q22)*q22^2 + 2*q12^4*(-6 + QB*y + 14*y^2 - 8*y^4) + 8*
                q22^3*(2*q22*(-1 + y^2)^2 + om2^2*(-3 - 6*QB*y + 12*y^2 + 
                   4*QB*y^3 - 8*y^4))) - 2*om1^3*om2^4*q22^3*
              (-7*q12 + 8*om2^2*QB*y*(-3 + 2*y^2) + q22*(9 - 36*y^2 + 
                 24*y^4 + QB*(y + 20*y^3 - 16*y^5))) - 2*om1^4*om2^3*
              (q12^3*q22*QB + 6*q12^2*q22^2*QB + q12*(12*om2^2 - 7*q22)*q22^2*
                QB - 2*q12^4*QB*(3 - 7*y^2 + 4*y^4) + q22^3*
                (q22*(y + 20*y^3 - 16*y^5 + 8*QB*(-1 + y^2)^2) - 
                 4*om2^2*(6*y - 4*y^3 + QB*(3 - 12*y^2 + 8*y^4))))))*f[17])/
         (2*w[1]^2*w[5]*w[6]*w[9]*w[14]^2) + 
        (eu2*mb^5*QB^2*S2*(-2*eq1*om1*(4*om2^7*q22^3*QB*y*(5 - 4*y^2) + 
             2*om1^2*om2^5*q22^2*(-3*q12 + q22*(3 - 20*y^2 + 16*y^4 + 
                 QB*y*(25 - 44*y^2 + 16*y^4))) + 2*om1^7*q12^2*
              (32*q22*y*(-1 + y^2)^2 + q12*(-21*y + 76*y^3 - 48*y^5 + 
                 QB*(9 - 28*y^2 + 16*y^4))) + om1^4*om2^3*(6*q12^2*q22 + 9*
                q12*q22^2 - 2*q12^3*(-1 + 2*QB*y)*(13 - 28*y^2 + 16*y^4) + 
               q22^3*(-21 - 20*y^2 + 112*y^4 - 64*y^6 + 4*QB*y*(9 - 28*y^2 + 
                   16*y^4))) + 2*om1*om2^6*q22^2*(-3*q12*QB + q22*
                (10*y - 8*y^3 + QB*(3 - 20*y^2 + 16*y^4))) - 
             om1^6*om2*q12^2*(21*q22 + q12*(-41 + 60*y^2 + 48*y^4 - 64*y^6 + 
                 2*QB*y*(21 - 76*y^2 + 48*y^4))) + om1^3*om2^4*
              (6*q12^2*q22*QB + 9*q12*q22^2*QB + 2*q12^3*QB*(13 - 28*y^2 + 
                 16*y^4) + q22^3*(50*y - 88*y^3 + 32*y^5 - QB*(21 + 20*y^2 - 
                   112*y^4 + 64*y^6))) + om1^5*om2^2*(-21*q12^2*q22*QB + 18*
                q12*q22^2*QB + 64*q22^3*y*(-1 + y^2)^2 + q12^3*
                (-4*y*(13 - 28*y^2 + 16*y^4) + QB*(41 - 60*y^2 - 48*y^4 + 
                   64*y^6)))) + eu2*(8*om2^7*q22^4*QB*(-1 + y^2) + 
             8*om1^2*om2^5*q22^3*(-2*q12*QB + q22*y*(4 + QB*y - 3*y^2)) - 
             8*om1*om2^6*q22^4*(1 - y^2 + QB*y*(-4 + 3*y^2)) - 
             4*om1^8*om2*q12^2*(-9*q22*QB - 4*q12*y*(3 - 12*y^2 + 8*y^4) + 2*
                q12*QB*(11 - 28*y^2 + 16*y^4)) + 8*om1^9*q12^2*
              (8*q22*(-1 + y^2)^2 + q12*(-11 + 28*y^2 - 16*y^4 + 
                 QB*y*(-7 + 4*y^2))) + om1^4*om2^3*(16*q12^3*q22*QB - 16*
                q12^2*q22^2*QB + 4*q12*(3*om2^2 - q22)*q22^2*QB - 8*q12^4*QB*
                (3 - 7*y^2 + 4*y^4) + q22^3*(-(q22*QB*(1 - 4*y^2)^2*
                   (-5 + 4*y^2)) + 8*om2^2*(3*QB - 5*y - 4*QB*y^2 + 4*y^3) + 
                 16*q22*y*(3 - 8*y^2 + 4*y^4))) + 4*om1^3*om2^4*q22^3*
              (-4*q12 + y*(2*q22*y + 2*om2^2*QB*(-5 + 4*y^2) + q22*QB*
                  (15 - 32*y^2 + 16*y^4))) + om1^6*om2*(28*q12^3*q22*QB - 27*
                q12^2*q22^2*QB + 64*q22^4*y*(-1 + y^2)^2 - 8*q12^4*
                (5*y^3 - 4*y^5 + QB*(2 - 11*y^2 + 8*y^4)) - 4*om2^2*
                (-6*q12^2*q22*QB + 6*q12*q22^2*QB + q12^3*QB*(13 - 28*y^2 + 
                   16*y^4) + q22^3*(QB*(-9 + 28*y^2 - 16*y^4) + 
                   4*y*(7 - 16*y^2 + 8*y^4)))) + 4*om1^5*om2^2*
              (4*q12^3*q22 - 4*q12^2*q22^2 + 3*q12*q22^2*(om2^2 + 2*q22) + 2*
                q12^4*(-3 + 7*y^2 - 5*QB*y^3 - 4*y^4 + 4*QB*y^5) + 2*q22^3*
                (4*q22*(-1 + QB*y - 2*y^2)*(-1 + y^2)^2 + om2^2*(3 - 4*y^2 - 
                   2*QB*y*(7 - 16*y^2 + 8*y^4)))) + 2*om1^7*
              (2*om2^2*(6*q12^2*q22 - 6*q12*q22^2 + 16*q22^3*(-1 + y^2)^2 + 
                 q12^3*(-13 + 28*y^2 - 16*y^4 + 4*QB*y*(3 - 12*y^2 + 
                     8*y^4))) + q12*(-32*q22^3*y^2*(-1 + y^2)^2 - 
                 16*q12*q22^2*(2 + QB*y - 2*y^2)*(-1 + y^2)^2 + 
                 q12^3*(-8 - 34*QB*y + 44*y^2 + 24*QB*y^3 - 32*y^4) + 
                 q12^2*q22*(28 - 80*y^2 + 48*y^4 + QB*y*(37 - 44*y^2 + 
                     16*y^4))))))*f[17])/(4*w[1]^2*w[5]*w[6]*w[9]*w[14]^2) + 
        (eu2*mb^5*om1*QB^2*S1*(-32*eq1*om1*om2*(om1^2*q12^2 - om2^2*q22^2)*
            (om1 + om2*QB)*(1 - 3*y^2 + 2*y^4)*(-om2^3 + 2*om1^3*y + 
             2*om1*om2^2*y - om1^2*(om2 + 2*om2*y^2)) + 
           eu2*(4*om2^7*q22^3*QB*y*(5 - 4*y^2) + 32*om1^8*om2*q12^2*
              (1 - 3*y^2 + 2*y^4) - om1^7*q12^2*(8*q12*y*(-5 + 4*y^2) + 16*
                q22*y*(4 - 5*y^2 + 2*y^4) - 32*om2^2*(QB - 2*y)*(1 - 3*y^2 + 
                 2*y^4) + q12*QB*(23 - 36*y^2 + 16*y^4)) + 
             om1^5*om2^2*(-12*q12^2*q22*QB + 9*q12*q22^2*QB - 16*q22^3*y*
                (4 - 5*y^2 + 2*y^4) + 32*om2^2*(q12^2*QB - q22^2*(QB - 2*y))*
                (1 - 3*y^2 + 2*y^4) + q12^3*(3*QB - 2*y)*(3 - 20*y^2 + 
                 16*y^4)) + om1*om2^6*q22^2*(-6*q12*QB + 4*q22*y*
                (5 - 4*y^2) + q22*QB*(29 - 76*y^2 + 48*y^4)) + 
             om1^2*om2^5*q22^2*(-6*q12 + q22*(29 - 76*y^2 + 48*y^4 - 
                 6*QB*y*(13 - 28*y^2 + 16*y^4))) + om1^4*om2^3*
              (-3*q12^2*q22 + 9*q12*q22^2 + q12^3*(26 - 56*y^2 + 32*y^4 + 
                 QB*(-6*y + 40*y^3 - 32*y^5)) + 2*q22^2*(16*om2^2*
                  (-1 + 2*QB*y)*(1 - 3*y^2 + 2*y^4) + q22*(10 - 23*QB*y + 
                   8*y^2 + 36*QB*y^3 - 48*y^4 - 16*QB*y^5 + 32*y^6))) + 
             om1^6*om2*(-32*om2^2*(1 - 3*y^2 + 2*y^4)*(q22^2 + 
                 q12^2*(-1 + 2*QB*y)) + q12*(-12*q12*q22 + 32*q22^2 + 
                 q12^2*(9 - 60*y^2 + 48*y^4 - 8*QB*y*(-5 + 4*y^2)))) + 
             om1^3*om2^4*(-3*q12^2*q22*QB + 9*q12*q22^2*QB + 2*q12^3*QB*
                (13 - 28*y^2 + 16*y^4) + 2*q22^2*(-16*om2^2*QB*(1 - 3*y^2 + 
                   2*y^4) + q22*(-39*y + 84*y^3 - 48*y^5 + 2*QB*(5 + 4*y^2 - 
                     24*y^4 + 16*y^6))))))*f[17])/(2*w[1]^2*w[5]*w[6]*w[9]*
          w[14]^2) - (eu2*mb^5*QB^2*S0*(-2*eq1*om1*(128*om1^7*om2*q12^2*y*
              (1 - 3*y^2 + 2*y^4) + 4*om2^6*q22^3*QB*y*(23 - 36*y^2 + 16*
                y^4) - om1*om2^5*q22^2*(18*q12*QB - 4*q22*y*(23 - 36*y^2 + 
                 16*y^4) + q22*QB*(19 + 204*y^2 - 400*y^4 + 192*y^6)) + 
             om1^6*q12^2*(-64*q22*(-1 + y^2)^2*(-1 + 2*y^2) + 64*om2^2*
                (-1 + 2*QB*y - 2*y^2)*(1 - 3*y^2 + 2*y^4) + q12*
                (19 + 204*y^2 - 400*y^4 + 192*y^6 - 4*QB*y*(23 - 36*y^2 + 
                   16*y^4))) + om1^3*om2^3*(45*q12^2*q22*QB - 45*q12*q22^2*
                QB + 2*q12^3*QB*(-9 + 92*y^2 - 144*y^4 + 64*y^6) + 2*q22^2*
                (32*om2^2*(QB - 2*y + 2*QB*y^2)*(1 - 3*y^2 + 2*y^4) + 
                 q22*QB*(9 - 92*y^2 + 144*y^4 - 64*y^6) + q22*y*
                  (83 - 52*y^2 - 80*y^4 + 64*y^6))) - om1^2*om2^4*q22^2*
              (18*q12 + 128*om2^2*QB*y*(1 - 3*y^2 + 2*y^4) + q22*
                (19 + 204*y^2 - 400*y^4 + 192*y^6 - 2*QB*y*(83 - 52*y^2 - 
                   80*y^4 + 64*y^6))) + om1^4*om2^2*(-45*q12*q22^2 - 64*q22^2*
                (1 - 3*y^2 + 2*y^4)*(om2^2*(-1 + 2*QB*y - 2*y^2) + 
                 q22*(-1 + y^2)) + q12^2*(45*q22 + 128*om2^2*QB*y*
                  (1 - 3*y^2 + 2*y^4)) - 2*q12^3*(9 - 92*y^2 + 144*y^4 - 
                 64*y^6 + QB*y*(83 - 52*y^2 - 80*y^4 + 64*y^6))) + 
             om1^5*om2*(-64*om2^2*(1 - 3*y^2 + 2*y^4)*(2*q22^2*y + 
                 q12^2*(QB - 2*y + 2*QB*y^2)) + q12^2*(18*q22*QB - 
                 2*q12*y*(83 - 52*y^2 - 80*y^4 + 64*y^6) + q12*QB*
                  (19 + 204*y^2 - 400*y^4 + 192*y^6)))) + 
           eu2*(-48*om2^6*q22^4*QB*(-1 + y^2)^2 + 128*om1^9*om2*q12^2*
              (1 - 3*y^2 + 2*y^4) + 16*om1*om2^5*q22^4*(-3*(-1 + y^2)^2 + QB*
                y*(14 - 25*y^2 + 12*y^4)) + 16*om1^2*om2^4*q22^3*
              (-2*q12*QB - 2*q22*QB*(-1 + y^2)^2*(-1 + 8*y^2) + q22*y*
                (14 - 25*y^2 + 12*y^4) + om2^2*QB*(13 - 28*y^2 + 16*y^4)) - 
             8*om1^8*q12^2*(16*q22*y*(4 - 5*y^2 + 2*y^4) - 16*om2^2*
                (QB - 2*y)*(1 - 3*y^2 + 2*y^4) + q12*(-66*y + 88*y^3 - 
                 32*y^5 + QB*(23 - 36*y^2 + 16*y^4))) - 2*om1^3*om2^3*q22^3*
              (16*q12 + 4*om2^2*(-26 + 56*y^2 - 32*y^4 + QB*y*(85 - 156*y^2 + 
                   80*y^4)) + q22*(5 + 148*y^2 - 272*y^4 + 128*y^6 - 
                 QB*y*(37 + 20*y^2 - 112*y^4 + 64*y^6))) + 
             2*om1^5*om2*(-3*q12^2*(8*om2^2 - 9*q22)*q22 + 2*q12*
                (27*om2^2 - 32*q22)*q22^2 + 16*q12^3*(q22 + om2^2*QB*y*
                  (5 - 4*y^2)) + 8*q12^4*(-((-1 + y^2)^2*(1 + 4*y^2)) + 
                 QB*y*(6 - 15*y^2 + 8*y^4)) + 4*q22^2*(-8*q22^2*(-1 + y^2)^2*
                  (-1 + 2*y^2) + 16*om2^4*(-1 + 2*QB*y)*(1 - 3*y^2 + 2*y^4) + 
                 om2^2*q22*(17 - 46*QB*y + 36*y^2 + 72*QB*y^3 - 112*y^4 - 
                   32*QB*y^5 + 64*y^6))) - 4*om1^7*om2*(32*om2^2*
                (1 - 3*y^2 + 2*y^4)*(q22^2 + q12^2*(-1 + 2*QB*y)) + q12*
                (30*q12*q22 - 64*q22^2 + q12^2*(5 + 116*y^2 - 176*y^4 + 
                   64*y^6 - 4*QB*y*(33 - 44*y^2 + 16*y^4)))) + 
             om1^6*(128*om2^4*(q12^2*QB - q22^2*(QB - 2*y))*(1 - 3*y^2 + 
                 2*y^4) - 4*om2^2*(30*q12^2*q22*QB - 18*q12*q22^2*QB + 
                 32*q22^3*y*(4 - 5*y^2 + 2*y^4) + q12^3*(-5 + 4*y^2)*
                  (8*y + QB*(-1 - 24*y^2 + 16*y^4))) + q12*
                (64*q22^3*y*(-1 + y^2)^2*(-1 + 2*y^2) - 16*q12^3*(-6*y + 
                   15*y^3 - 8*y^5 + 6*QB*(-1 + y^2)^2) + q12^2*q22*
                  (-12*y*(23 - 36*y^2 + 16*y^4) + QB*(101 - 236*y^2 + 
                     208*y^4 - 64*y^6)) + 32*q12*q22^2*(QB*(-1 + y^2)^2*
                    (-1 + 2*y^2) + 2*y*(5 - 9*y^2 + 7*y^4 - 2*y^6)))) - 
             om1^4*om2^2*(48*om2^2*q12^2*q22*QB - 32*q12^3*q22*QB - 27*q12*
                (4*om2^2 - q22)*q22^2*QB + 16*q12^4*QB*(-1 + y^2)^2*
                (1 + 4*y^2) + 8*q22^2*(16*om2^4*QB*(1 - 3*y^2 + 2*y^4) + 
                 4*q22^2*(QB*(-1 + y^2)^2*(-1 + 2*y^2) + 2*y*(-3 + y^2 + 
                     3*y^4 - 2*y^6)) + om2^2*q22*(y*(85 - 156*y^2 + 80*y^4) - 
                   QB*(17 + 36*y^2 - 112*y^4 + 64*y^6))))))*f[17])/
         (8*w[1]*w[5]*w[6]*w[9]*w[14]^2) - 
        (eu2*mb^5*QB^2*S2*(-2*eq1*om2^2*(2*om1^7*q12^3*(9 - 28*y^2 + 16*
                y^4) + 2*om1^6*om2*q12^3*(-21*y + 76*y^3 - 48*y^5 + QB*
                (9 - 28*y^2 + 16*y^4)) + 2*om1*om2^6*q22^2*(-3*q12 + q22*
                (3 - 20*y^2 + 16*y^4 + QB*y*(25 - 44*y^2 + 16*y^4))) + 
             om1^3*om2^4*(6*q12^2*q22 + 9*q12*q22^2 - 2*q12^3*(-1 + 2*QB*y)*
                (13 - 28*y^2 + 16*y^4) + q22^3*(-21 - 20*y^2 + 112*y^4 - 
                 64*y^6 + 4*QB*y*(9 - 28*y^2 + 16*y^4))) + 2*om2^7*q22^2*
              (-8*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*(10*y - 8*y^3 + 
                 QB*(3 - 20*y^2 + 16*y^4))) + om1^5*om2^2*q12*
              (-21*q12*q22 + 18*q22^2 + q12^2*(41 - 60*y^2 - 48*y^4 + 
                 64*y^6 - 2*QB*y*(21 - 76*y^2 + 48*y^4))) + 
             om1^2*om2^5*(6*q12^2*q22*QB + 9*q12*q22^2*QB + 16*q12^3*QB*
                (1 - 3*y^2 + 2*y^4) + q22^3*(50*y - 88*y^3 + 32*y^5 - 
                 QB*(21 + 20*y^2 - 112*y^4 + 64*y^6))) + om1^4*om2^3*
              (-21*q12^2*q22*QB + 18*q12*q22^2*QB + 4*q22^3*y*(9 - 28*y^2 + 
                 16*y^4) + q12^3*(-4*y*(13 - 28*y^2 + 16*y^4) + 
                 QB*(41 - 60*y^2 - 48*y^4 + 64*y^6)))) + 
           eu2*(4*om1^8*q12^3*y*(q12*(3 - 2*y^2) + 2*om2^2*(-7 + 4*y^2)) + 
             om2^8*q22^2*(8*q22^2*y*(4 + QB*y - 3*y^2) + 16*q12^2*QB*
                (1 - 3*y^2 + 2*y^4) + q12*q22*(4*y*(-5 + 4*y^2) + 
                 QB*(-29 + 76*y^2 - 48*y^4))) + 4*om1^7*om2*q12^2*
              (om2^2*(9*q22 + 2*q12*(-11 - 7*QB*y + 28*y^2 + 4*QB*y^3 - 
                   16*y^4)) - q12*(q22 + q12*(-7 - 3*QB*y + 10*y^2 + 
                   2*QB*y^3 - 4*y^4))) + 2*om1*om2^7*q22^2*(3*q12^2 - 8*q12*
                q22 + 2*q22*y*(2*q22*y + 2*om2^2*QB*(-5 + 4*y^2) + 
                 q22*QB*(15 - 32*y^2 + 16*y^4))) + om1^2*om2^6*
              (3*q12^3*q22*QB - 16*q12^2*q22^2*QB + 4*q12*(3*om2^2 - q22)*
                q22^2*QB - 16*q12^4*QB*(1 - 3*y^2 + 2*y^4) - 4*q22^3*
                (2*om2^2*(-3*QB + 5*y + 4*QB*y^2 - 4*y^3) + q22*(QB - 15*y + 
                   10*QB*y^2 + 32*y^3 - 28*QB*y^4 - 16*y^5 + 16*QB*y^6))) - 
             4*om1^6*om2^2*q12^2*(om2^2*(-9*q22*QB - 4*q12*y*(3 - 12*y^2 + 
                   8*y^4) + 2*q12*QB*(11 - 28*y^2 + 16*y^4)) + q12*
                (q22*QB + q12*(17*y - 12*y^3 + QB*(-7 + 10*y^2 - 4*y^4)))) - 
             4*om1^4*om2^4*(-7*q12^3*q22*QB + 2*q12^2*q22^2*QB + q12*q22^3*
                QB + q22^4*y*(-11 + 18*y^2 - 8*y^4) + 2*q12^4*(5*y^3 - 
                 4*y^5 + QB*(2 - 11*y^2 + 8*y^4)) + om2^2*(-6*q12^2*q22*QB + 
                 6*q12*q22^2*QB + q12^3*QB*(13 - 28*y^2 + 16*y^4) + 
                 q22^3*(QB*(-9 + 28*y^2 - 16*y^4) + 4*y*(7 - 16*y^2 + 
                     8*y^4)))) + 4*om1^5*om2^3*(q12*(7*q12^2*q22 - 
                 2*q12*q22^2 - q22^3 + q12^3*(-4 - 17*QB*y + 22*y^2 + 
                   12*QB*y^3 - 16*y^4)) + om2^2*(6*q12^2*q22 - 6*q12*q22^2 + 
                 q22^3*(9 - 28*y^2 + 16*y^4) + q12^3*(-13 + 28*y^2 - 16*y^4 + 
                   4*QB*y*(3 - 12*y^2 + 8*y^4)))) + 2*om1^3*om2^5*
              (8*q12^3*q22 - 8*q12^2*q22^2 + 2*q12*(3*om2^2 - q22)*q22^2 + 
               q12^4*(-13 + 28*y^2 - 16*y^4 + QB*y*(3 - 20*y^2 + 16*y^4)) - 2*
                q22^3*(om2^2*(-6 + 8*y^2 + 4*QB*y*(7 - 16*y^2 + 8*y^4)) + 
                 q22*(1 + 10*y^2 - 28*y^4 + 16*y^6 + QB*(-11*y + 18*y^3 - 
                     8*y^5))))))*f[16])/(4*w[2]^3*w[5]*w[6]*w[9]*w[14]^2) + 
        (eu2*mb^5*QB^2*S0*(-2*eq1*om2^2*(om1 + om2*QB)*
            (4*om2^6*q22^3*y*(23 - 36*y^2 + 16*y^4) + 4*om1^6*q12^2*y*
              (q12*(-23 + 36*y^2 - 16*y^4) + 32*om2^2*(1 - 3*y^2 + 2*y^4)) + 
             2*om1^4*om2^2*y*(64*om2^2*(q12^2 - q22^2)*(1 - 3*y^2 + 2*y^4) + 
               q12^3*(-83 + 52*y^2 + 80*y^4 - 64*y^6)) - 2*om1^2*om2^4*q22^2*
              y*(64*om2^2*(1 - 3*y^2 + 2*y^4) + q22*(-83 + 52*y^2 + 80*y^4 - 
                 64*y^6)) + om1^5*om2*q12^2*(18*q22 - 64*om2^2*(1 - y^2 - 
                 4*y^4 + 4*y^6) + q12*(19 + 204*y^2 - 400*y^4 + 192*y^6)) - 
             om1*om2^5*q22^2*(18*q12 + q22*(19 + 204*y^2 - 400*y^4 + 
                 192*y^6)) + om1^3*om2^3*(45*q12^2*q22 - 45*q12*q22^2 + 2*
                q12^3*(-9 + 92*y^2 - 144*y^4 + 64*y^6) + 2*q22^2*
                (q22*(9 - 92*y^2 + 144*y^4 - 64*y^6) + 32*om2^2*(1 - y^2 - 
                   4*y^4 + 4*y^6)))) + eu2*(8*om1^8*q12^2*(2*q12^2*
                (-1 + y^2)^2 + om2^2*q12*(-23 + 36*y^2 - 16*y^4) + 16*om2^4*
                (1 - 3*y^2 + 2*y^4)) + 8*om1^7*om2*q12^2*(16*om2^4*(QB - 2*y)*
                (1 - 3*y^2 + 2*y^4) + om2^2*q12*(66*y - 88*y^3 + 32*y^5 + 
                 QB*(-23 + 36*y^2 - 16*y^4)) + 2*q12^2*(QB*(-1 + y^2)^2 - 
                 2*y*(3 - 3*y^2 + y^4))) + 2*om2^8*q22^3*(-3*q12*QB*y*
                (23 - 36*y^2 + 16*y^4) + 8*q22*(-3*(-1 + y^2)^2 + 
                 QB*y*(14 - 25*y^2 + 12*y^4))) + om1*om2^7*q22^2*
              (27*q12^2*QB - 32*q12*q22*QB + 16*q22*(-2*q22*QB*(-1 + y^2)^2*
                  (-1 + 8*y^2) + q22*y*(14 - 25*y^2 + 12*y^4) + om2^2*QB*
                  (13 - 28*y^2 + 16*y^4))) - 8*om1^2*om2^6*q22^3*
              (om2^2*(-26 + 56*y^2 - 32*y^4 + QB*y*(85 - 156*y^2 + 80*y^4)) + 
               4*(q12 + q22*(-1 + y^2)^2*(-1 + 8*y^2) - q22*QB*y*(3 + y^2 - 
                   7*y^4 + 4*y^6))) + 4*om1^4*om2^4*(-12*om2^2*q12^2*q22 + 
               q12*(27*om2^2 - 16*q22)*q22^2 + 8*q12^3*(q22 + om2^2*QB*y*
                  (5 - 4*y^2)) + 4*q12^4*(-((-1 + y^2)^2*(1 + 4*y^2)) + 
                 QB*y*(6 - 15*y^2 + 8*y^4)) + 2*q22^2*(-2*q22^2*(-1 + y^2)^2*
                  (-3 + 4*y^2) + 16*om2^4*(-1 + 2*QB*y)*(1 - 3*y^2 + 2*y^4) + 
                 om2^2*q22*(17 - 46*QB*y + 36*y^2 + 72*QB*y^3 - 112*y^4 - 
                   32*QB*y^5 + 64*y^6))) - 4*om1^6*om2^2*(32*om2^4*
                (1 - 3*y^2 + 2*y^4)*(q22^2 + q12^2*(-1 + 2*QB*y)) + 8*q12^3*
                (-2*q22 + 3*q12*(-1 + y^2)^2 + q12*QB*y*(3 - 3*y^2 + y^4)) + 
               om2^2*q12*(30*q12*q22 - 18*q22^2 + q12^2*(5 + 116*y^2 - 
                   176*y^4 + 64*y^6 - 4*QB*y*(33 - 44*y^2 + 16*y^4)))) + 
             4*om1^5*om2^3*(32*om2^4*(q12^2*QB - q22^2*(QB - 2*y))*
                (1 - 3*y^2 + 2*y^4) - 4*q12^3*(-4*q22*QB + q12*(-6*y + 
                   15*y^3 - 8*y^5 + 6*QB*(-1 + y^2)^2)) - om2^2*
                (30*q12^2*q22*QB - 18*q12*q22^2*QB + 4*q22^3*y*(23 - 36*y^2 + 
                   16*y^4) + q12^3*(-5 + 4*y^2)*(8*y + QB*(-1 - 24*y^2 + 
                     16*y^4)))) + om1^3*om2^5*(-48*om2^2*q12^2*q22*QB + 32*
                q12^3*q22*QB + 4*q12*(27*om2^2 - 16*q22)*q22^2*QB - q12^4*QB*
                (37 + 20*y^2 - 112*y^4 + 64*y^6) - 8*q22^2*
                (16*om2^4*QB*(1 - 3*y^2 + 2*y^4) + 2*q22^2*(QB*(-1 + y^2)^2*
                    (-3 + 4*y^2) - 2*y*(3 + y^2 - 7*y^4 + 4*y^6)) + 
                 om2^2*q22*(y*(85 - 156*y^2 + 80*y^4) - QB*(17 + 36*y^2 - 
                     112*y^4 + 64*y^6))))))*f[16])/(8*w[2]^3*w[5]*w[6]*w[9]*
          w[14]^2) - (eu2*mb^5*om2*QB^2*S3*(2*eq1*om2*(8*om1^6*q12^3*y + 
             2*om1^5*om2*q12^2*(q12 - 6*q22 + 4*q12*QB*y - 4*q12*y^2) + 
             2*om1^4*om2^2*q12^2*(-6*q22*QB + q12*(QB + 4*y - 4*QB*y^2)) + 
             om1^3*om2^3*(-12*q12^2*q22 + 18*q12*q22^2 + q12^3*
                (-13 + 8*QB*y + 28*y^2 - 16*y^4) - 4*q22^3*(3 - 12*y^2 + 
                 8*y^4)) + 2*om2^6*q22^2*(q22*y*(-5 + 4*y^2) + 4*q12*QB*
                (1 - 3*y^2 + 2*y^4) - 2*q22*QB*(3 - 12*y^2 + 8*y^4)) - 
             2*om1^2*om2^4*(6*q12^2*q22*QB - 9*q12*q22^2*QB + 4*q12^3*QB*
                (1 - 3*y^2 + 2*y^4) + 2*q22^3*(3*y + 8*y^3 - 8*y^5 + 
                 QB*(3 - 12*y^2 + 8*y^4))) + om1*om2^5*q22^2*(3*q12 + 4*q22*
                (-3 + 12*y^2 - 8*y^4 + QB*y*(-3 - 8*y^2 + 8*y^4)))) + 
           eu2*(-8*om1^7*om2*q12^3 + 2*om1^6*q12^3*(-4*om2^2*(QB - 2*y) + q12*
                y) + 2*om1^5*(om2*q12^3*(q22 + q12*(-3 + QB*y)) + 4*om2^3*q12*
                (-3*q12*q22 + 3*q22^2 + q12^2*(-1 + 2*QB*y))) + 
             om1^4*(2*om2^2*q12^3*(q22*QB + q12*(-3*QB + y)) - 8*om2^4*
                (q12^3*QB + 3*q12^2*q22*QB - 3*q12*q22^2*QB + 2*q22^3*y*
                  (3 - 2*y^2))) + om1^3*om2^3*(2*q12^3*q22 + 12*q12^2*q22^2 + 
               2*q12*(12*om2^2 - 7*q22)*q22^2 + q12^4*(-13 + 8*QB*y + 
                 28*y^2 - 16*y^4) + 8*q22^3*(2*q22*(-1 + y^2)^2 + 
                 om2^2*(-3 - 6*QB*y + 12*y^2 + 4*QB*y^3 - 8*y^4))) + 
             2*om2^6*q22^2*(4*q12^2*QB*(1 - 3*y^2 + 2*y^4) + q22^2*
                (17*y - 12*y^3 + 3*QB*(3 - 12*y^2 + 8*y^4)) + q12*q22*
                (y*(-5 + 4*y^2) - 2*QB*(7 - 20*y^2 + 12*y^4))) + 
             2*om1^2*om2^4*(-6*q12^3*q22*QB + 6*q12^2*q22^2*QB + q12*
                (12*om2^2 - 7*q22)*q22^2*QB - 4*q12^4*QB*(1 - 3*y^2 + 
                 2*y^4) + q22^3*(q22*(y + 20*y^3 - 16*y^5 + 8*QB*(-1 + y^2)^
                     2) - 4*om2^2*(6*y - 4*y^3 + QB*(3 - 12*y^2 + 8*y^4)))) + 
             om1*om2^5*q22^2*(3*q12^2 - 14*q12*q22 + 2*q22*(8*om2^2*QB*y*
                  (-3 + 2*y^2) + q22*(9 - 36*y^2 + 24*y^4 + QB*(y + 20*y^3 - 
                     16*y^5))))))*f[16])/(2*w[2]^2*w[5]*w[6]*w[9]*w[14]^2) + 
        (eu2*mb^5*om2*QB^2*S1*(32*eq1*om2^2*(-(om1^2*q12^2) + om2^2*q22^2)*
            (om1 + om2*QB)*(1 - 3*y^2 + 2*y^4)*(om2^3 - 2*om1^3*y - 
             2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)) + 
           eu2*(om2^7*q22^2*(4*q22*y*(-5 + 4*y^2) + q22*QB*(-29 + 76*y^2 - 
                 48*y^4) + 16*q12*QB*(1 - 3*y^2 + 2*y^4)) + 
             om1^7*q12^2*(-32*om2^2*(1 - 3*y^2 + 2*y^4) + q12*(23 - 36*y^2 + 
                 16*y^4)) + om1^6*om2*q12^2*(8*q12*y*(-5 + 4*y^2) - 32*om2^2*
                (QB - 2*y)*(1 - 3*y^2 + 2*y^4) + q12*QB*(23 - 36*y^2 + 
                 16*y^4)) + om1^4*om2^3*(12*q12^2*q22*QB - 9*q12*q22^2*QB - 
               32*om2^2*(q12^2*QB - q22^2*(QB - 2*y))*(1 - 3*y^2 + 2*y^4) + 2*
                q22^3*y*(23 - 36*y^2 + 16*y^4) - q12^3*(3*QB - 2*y)*
                (3 - 20*y^2 + 16*y^4)) + om1*om2^6*q22^2*(6*q12 + q22*
                (-29 + 76*y^2 - 48*y^4 + 6*QB*y*(13 - 28*y^2 + 16*y^4))) + 
             om1^3*om2^4*(3*q12^2*q22 - 9*q12*q22^2 + q12^3*(-26 + 56*y^2 - 
                 32*y^4 + QB*(6*y - 40*y^3 + 32*y^5)) - 2*q22^2*
                (16*om2^2*(-1 + 2*QB*y)*(1 - 3*y^2 + 2*y^4) + 
                 q22*(10 - 23*QB*y + 8*y^2 + 36*QB*y^3 - 48*y^4 - 16*QB*y^5 + 
                   32*y^6))) + om1^5*om2^2*(32*om2^2*(1 - 3*y^2 + 2*y^4)*
                (q22^2 + q12^2*(-1 + 2*QB*y)) + q12*(12*q12*q22 - 9*q22^2 + 
                 q12^2*(-9 + 60*y^2 - 48*y^4 + 8*QB*y*(-5 + 4*y^2)))) + 
             om1^2*om2^5*(3*q12^2*q22*QB - 9*q12*q22^2*QB - 16*q12^3*QB*
                (1 - 3*y^2 + 2*y^4) + 2*q22^2*(16*om2^2*QB*(1 - 3*y^2 + 
                   2*y^4) + q22*(39*y - 84*y^3 + 48*y^5 - 2*QB*(5 + 4*y^2 - 
                     24*y^4 + 16*y^6))))))*f[16])/(2*w[2]^2*w[5]*w[6]*w[9]*
          w[14]^2) + (eu2*mb^5*om2*QB^2*S3*
          (eq1*(8*om1^4*om2*(8*om2^2 - 4*q12 - q22) + 
             8*om1^3*(-8*om2^4*QB + q12*q22*QB + om2^2*(4*q12*QB + q22*QB + 
                 5*q12*y + 4*q22*y)) + 4*om2^5*(2*q12*QB*y - q22*
                (3 + 10*QB*y)) + om1*(96*om2^2*q12*q22*QB + q12*q22*
                (21*q12 + 22*q22)*QB + 4*om2^4*(2*q12*y + 10*q22*y + 
                 q12*QB*(9 + 4*y^2) + q22*QB*(9 + 8*y^2))) - 
             4*om1^2*(24*om2*q12*q22 + om2^3*(q12*(9 + 10*QB*y + 4*y^2) + 
                 q22*(9 + 8*QB*y + 8*y^2)))) + 
           eu2*(-2*om1^4*(16*om2^4 + 3*q12^2 + 11*q12*q22 + q22^2 + 4*om2^2*
                (4*q12 + 3*q22)) + 2*om1^3*om2*(16*om2^4*QB + 11*q12*q22*QB + 
               q22^2*(QB - 8*y) + q12^2*(3*QB + 4*y) + 4*om2^2*(4*q12*QB + 
                 3*q22*QB + 2*q22*y)) + 2*om2^4*(2*q12^2*QB*y + 2*q22^2*
                (5 + 9*QB*y) - 3*q12*(q22 + 4*q22*QB*y)) - 
             om1^2*(q12*q22*(27*q12 + q22) + 8*om2^4*(q22 + 2*q22*QB*y) + 2*
                om2^2*(14*q12*q22 + q12^2*(3 + 4*QB*y + 4*y^2) - 
                 q22^2*(7 + 8*QB*y + 12*y^2))) + om1*om2*(8*om2^4*q22*QB + 
               q12*q22*(27*q12 + q22)*QB + 2*om2^2*(14*q12*q22*QB + 
                 q12^2*(9*QB + 2*y + 4*QB*y^2) - q22^2*(7*QB + 18*y + 
                   12*QB*y^2)))))*f[5])/(w[9]^2*w[14]) + 
        (eu2*mb^5*om2*QB^2*S3*(-4*eq1*(8*om1^5*om2*(8*om2^2 - 4*q12 - q22) - 
             12*om2^6*q22*QB + 8*om1^4*(8*om2^4*QB - q12*q22*QB + om2^2*
                (-4*q12*QB - q22*QB + 5*q12*y + 4*q22*y)) + 
             om1*om2*(-40*om2^2*q12*q22 - q12*q22*(11*q12 + 60*q22) + 4*om2^4*
                (2*q12*QB*y + q22*(-3 + 10*QB*y))) + 4*om1^3*(-24*om2*q12*
                q22 + om2^3*(q22*(-9 + 8*QB*y - 8*y^2) + q12*(-9 + 10*QB*y - 
                   4*y^2))) - om1^2*(96*om2^2*q12*q22*QB + q12*q22*
                (21*q12 + 22*q22)*QB + 4*om2^4*(-2*q12*y - 10*q22*y + 
                 q12*QB*(9 + 4*y^2) + q22*QB*(9 + 8*y^2)))) + 
           eu2*(8*om1^5*(16*om2^4 + 3*q12^2 + 11*q12*q22 + q22^2 + 4*om2^2*
                (4*q12 + 3*q22)) + 8*om2^5*(3*q12 - 10*q22)*q22*QB + 
             8*om1^4*om2*(16*om2^4*QB + 11*q12*q22*QB + q12^2*(3*QB - 4*y) + 
               q22^2*(QB + 8*y) + 4*om2^2*(4*q12*QB + 3*q22*QB - 2*q22*y)) + 
             om1*(4*om2^2*q12*(17*q12 - 16*q22)*q22 + q12*q22*(57*q12^2 + 
                 36*q12*q22 - 65*q22^2) - 8*om2^4*(-(q12*q22) + 2*q12^2*QB*
                  y + 2*q22^2*(5 - 9*QB*y))) - 4*om1^3*
              (-(q12*q22*(27*q12 + q22)) + 8*om2^4*q22*(-1 + 2*QB*y) + 2*
                om2^2*(-14*q12*q22 + q12^2*(-3 + 4*QB*y - 4*y^2) + 
                 q22^2*(7 - 8*QB*y + 12*y^2))) + 4*om1^2*om2*(8*om2^4*q22*
                QB + q12*q22*(27*q12 + q22)*QB + 2*om2^2*(14*q12*q22*QB + 
                 q22^2*(-7*QB + 18*y - 12*QB*y^2) + q12^2*(3*QB - 2*y + 
                   4*QB*y^2)))))*f[18])/(2*w[1]*w[9]^2*w[14]) + 
        (eu2*mb^5*QB^2*S2*(eq1*om2*(64*om1^7*q12*y + 32*om2^7*
              (2*q12*QB*y - 3*q22*(1 + 4*QB*y)) - 16*om1^6*om2*
              (32*om2^2 + 2*q22*(1 + 4*y^2) + q12*(-3 + 4*QB*y + 12*y^2)) + 
             16*om1^5*om2^2*(32*om2^2*(QB + y) + 2*q22*(QB + 3*y)*
                (1 + 4*y^2) + q12*(-3*QB + 4*y + 12*QB*y^2 + 16*y^3)) + 
             om1*(240*om2^4*q12*q22*QB + 16*om2^2*q12*q22*(-6*q12 + q22)*QB + 
               q12*q22*(-119*q12^2 - 20*q12*q22 + 52*q22^2)*QB + 16*om2^6*
                (4*q12*(5*QB + y + 4*QB*y^2) + q22*(15*QB + 24*y + 
                   28*QB*y^2))) + 8*om1^3*(-32*om2^2*q12*q22*QB + q12*q22*
                (-23*q12 + 2*q22)*QB + 16*om2^6*(3*QB + 4*y) + 4*om2^4*
                (2*q22*y*(5 + 4*y^2) + q12*y*(13 + 12*y^2) + q22*QB*
                  (3 + 8*y^2 + 8*y^4) + q12*QB*(9 + 8*y^2 + 8*y^4))) - 
             8*om1^2*om2*(24*om2^2*q12*q22 + q12*q22*(-15*q12 + 2*q22) + 32*
                om2^6*QB*y + om2^4*(2*q22*(15 + 28*y^2 + 4*QB*y*(5 + 
                     4*y^2)) + 4*q12*(10 + 8*y^2 + QB*y*(13 + 12*y^2)))) - 
             32*om1^4*(-8*om2*q12*q22 + 16*om2^5*(1 + QB*y) + om2^3*
                (q12*(9 + 8*y^2 + 8*y^4 + 2*QB*(y + 4*y^3)) + 
                 q22*(3 + 8*y^2 + 8*y^4 + 3*QB*(y + 4*y^3))))) - 
           2*eu2*(16*om1^8*om2*q12 - 8*om2^7*(2*q12^2*QB*y + 8*q22^2*
                (1 + QB*y) - q12*q22*(3 + 11*QB*y)) - 
             8*om1^7*(q12*(-3*q22*y + 2*q12*(QB + 4*y)) + 2*om2^2*
                (2*q22*y + q12*(QB + 10*y))) - 4*om1^6*om2*(48*om2^4 - 8*q12*
                q22 + q22^2*(3 + 4*y^2) - 2*q12^2*(-7 + 8*QB*y + 8*y^2) - 4*
                om2^2*(q22*(3 + 2*QB*y + 8*y^2) + q12*(9 + 10*QB*y + 
                   8*y^2))) - om1*om2^2*(16*om2^6*q22*QB + 2*om2^2*q12*q22*
                (27*q12 + 94*q22)*QB + q12*q22*(-98*q12^2 + 71*q12*q22 + 
                 66*q22^2)*QB + 4*om2^4*(64*q12*q22*QB - 16*q22^2*(QB + y) + 
                 q12^2*(17*QB + 4*y + 12*QB*y^2))) + 8*om1^5*om2^2*
              (-4*q12*q22*QB + 8*om2^4*(3*QB + 2*y) + 2*q22^2*y^2*
                (QB + 4*y) + q12^2*(7*QB + 2*y - 8*QB*y^2) - 2*om2^2*
                (q22*(3*QB + 2*y + 8*QB*y^2 + 8*y^3) + q12*(9*QB + 10*y + 
                   8*QB*y^2 + 8*y^3))) - 4*om1^4*om2*(q12*(11*q12 - 14*q22)*
                q22 + 16*om2^6*(1 + 2*QB*y) - 4*om2^4*(q22*(-1 + 2*QB*y + 
                   8*y^2 + 8*QB*y^3) + q12*(15 + 10*QB*y + 8*y^2 + 
                   8*QB*y^3)) + 2*om2^2*(-25*q12*q22 + 2*q12^2*(1 + QB*y - 
                   y^2) + 2*q22^2*(3 + y^2 + 4*QB*y^3 + 4*y^4))) + 
             om1^2*om2*(4*om2^2*q12*q22*(11*q12 + 46*q22) + 3*q12*q22*
                (-33*q12^2 + 23*q12*q22 + 22*q22^2) + 16*om2^6*(2*q12*QB*y + 
                 q22*(-1 + 6*QB*y)) + 8*om2^4*(28*q12*q22 - 4*q22^2*
                  (2 + QB*(y + y^3)) + q12^2*(3 + 6*y^2 + 4*QB*(y + y^3)))) + 
             4*om1^3*om2^2*(16*om2^6*QB + q12*(11*q12 - 14*q22)*q22*QB - 4*
                om2^4*(2*q12*y + 6*q22*y + q22*QB*(-1 + 8*y^2) + 
                 q12*QB*(15 + 8*y^2)) + om2^2*(-50*q12*q22*QB - 4*q12^2*
                  (QB*(-1 + y^2) + 2*(y + y^3)) + 4*q22^2*(2*(y + y^3) + 
                   QB*(3 + y^2 + 4*y^4))))))*f[5])/(8*w[2]^2*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S0*(2*eq1*om2*(om1 - om2*QB)*
            (2*om2^6*q22*(3 - 4*y^2) + 2*om1^6*(q12*(3 - 4*y^2) + 8*om2^2*
                (1 + 2*y^2)) - 2*om1^5*om2*y*(2*q22 - 8*q22*y^2 + q12*
                (9 - 12*y^2) + 16*om2^2*(2 + 3*y^2)) + 2*om1*om2^5*y*
              (3*q22*(-3 + 4*y^2) + q12*(-2 + 8*y^2)) + om1^2*om2^4*
              (16*om2^2*(1 + 2*y^2) + q12*(3 + 12*y^2 - 48*y^4) + 2*q22*
                (3 + 4*y^2 - 16*y^4)) + om1^4*om2^2*(q12*(6 + 8*y^2 - 
                 32*y^4) + 3*q22*(1 + 4*y^2 - 16*y^4) + 16*om2^2*
                (3 + 8*y^2 + 4*y^4)) - 4*om1^3*om2^3*y*(8*om2^2*(2 + 3*y^2) - 
               (q12 + q22)*(-3 + 4*y^2 + 8*y^4))) + 
           eu2*(16*om1^8*om2*(-2*om2^2 + q12)*y + om2^7*q22*(8*q22*y + q12*QB*
                (3 - 4*y^2) + 20*q22*QB*(-1 + 2*y^2)) + 4*om1^2*om2^5*
              (2*q12*q22*QB + q12^2*y*(1 + 2*QB*y)*(-1 + 2*y^2) + om2^2*q22*
                QB*(7 + 12*y^2) + q22^2*(-10*QB - 7*y + 6*QB*y^2 + 12*y^3 - 
                 4*QB*y^4)) + om1^7*(32*om2^4*(2 + QB*y + 4*y^2) + q12*
                (3*q22*(-3 + 4*y^2) - 8*q12*(-4 + QB*y + 4*y^2)) - 8*om2^2*
                (q22 + 4*q22*y^2 + 2*q12*(1 + QB*y + 4*y^2))) + 
             2*om1*om2^6*(q12^2*QB*y*(3 - 4*y^2) - 2*q22^2*(-5 + 10*y^2 + 
                 QB*y*(-7 + 12*y^2))) - 2*om1^6*om2*(-4*q12*q22*QB + q22^2*y*
                (1 + 4*y^2) - 2*q12^2*(-8*QB - 11*y + 8*QB*y^2 + 8*y^3) + 32*
                om2^4*(QB + 2*QB*y^2 + 2*(y + y^3)) - 4*om2^2*
                (q22*(QB + 4*y)*(1 + 4*y^2) + q12*(2*QB + 5*y + 8*QB*y^2 + 
                   12*y^3))) - 4*om1^4*om2^3*(-4*q12*q22*QB + q12^2*
                (7*QB + 6*y + 2*QB*y^2 - 2*y^3) + 2*q22^2*(2*QB + 3*y - 
                 2*QB*y^2 - y^3 + 4*QB*y^4 + 4*y^5) + 8*om2^4*
                (y + QB*(2 + 4*y^2)) - om2^2*(2*q12*(y + 4*y^3) + 
                 10*q22*(y + 4*y^3) + q12*QB*(-1 + 12*y^2 + 16*y^4) + 
                 q22*QB*(7 + 28*y^2 + 32*y^4))) + 4*om1^5*om2^2*
              (-4*q12*q22 + q12^2*(7 + 11*QB*y + 2*y^2 - 8*QB*y^3) + q22^2*
                (4 - QB*y - 4*y^2 + 2*QB*y^3 + 8*y^4) + 16*om2^4*
                (1 + 2*y^2 + 2*QB*(y + y^3)) - om2^2*(q12*(-1 + 12*y^2 + 
                   16*y^4 + 2*QB*y*(5 + 12*y^2)) + q22*(7 + 28*y^2 + 32*y^4 + 
                   8*QB*(y + 4*y^3)))) + 4*om1^3*om2^4*(8*om2^4*QB*y - om2^2*
                (2*q12*QB*y*(1 + 4*y^2) + q22*(7 + 12*y^2 + 10*QB*
                    (y + 4*y^3))) - 2*(q12*q22 + q12^2*y*(QB*(-3 + y^2) + 
                   y*(-1 + 2*y^2)) + q22^2*(-5 + 3*y^2 - 2*y^4 + 
                   QB*(-3*y + y^3 - 4*y^5))))))*f[5])/(2*w[2]^2*w[9]^2*
          w[14]) + (eu2*mb^5*QB^2*S0*(2*eq1*om2*(om1 + om2*QB)*
            (2*om2^6*q22*(3 - 4*y^2) + 2*om1^6*(q12*(3 - 4*y^2) + 8*om2^2*
                (1 + 2*y^2)) - 2*om1^5*om2*y*(2*q22 - 8*q22*y^2 + q12*
                (9 - 12*y^2) + 16*om2^2*(2 + 3*y^2)) + 2*om1*om2^5*y*
              (3*q22*(-3 + 4*y^2) + q12*(-2 + 8*y^2)) + om1^2*om2^4*
              (16*om2^2*(1 + 2*y^2) + q12*(3 + 12*y^2 - 48*y^4) + 2*q22*
                (3 + 4*y^2 - 16*y^4)) + om1^4*om2^2*(q12*(6 + 8*y^2 - 
                 32*y^4) + 3*q22*(1 + 4*y^2 - 16*y^4) + 16*om2^2*
                (3 + 8*y^2 + 4*y^4)) - 4*om1^3*om2^3*y*(8*om2^2*(2 + 3*y^2) - 
               (q12 + q22)*(-3 + 4*y^2 + 8*y^4))) + 
           eu2*(16*om1^8*om2*(-2*om2^2 + q12)*y + om2^7*q22*(8*q22*y + 4*q22*
                QB*(5 - 10*y^2) + q12*QB*(-3 + 4*y^2)) + 
             om1^7*(-32*om2^4*(-2 + QB*y - 4*y^2) + q12*(8*q12*(4 + QB*y - 
                   4*y^2) + 3*q22*(-3 + 4*y^2)) + 8*om2^2*
                (2*q12*(-1 + QB*y - 4*y^2) - q22*(1 + 4*y^2))) + 
             2*om1*om2^6*(q12^2*QB*y*(-3 + 4*y^2) + 2*q22^2*(5 - 10*y^2 + 
                 QB*y*(-7 + 12*y^2))) + 2*om1^6*om2*(-4*q12*q22*QB - q22^2*y*
                (1 + 4*y^2) + 2*q12^2*(8*QB - 11*y - 8*QB*y^2 + 8*y^3) - 4*
                om2^2*(q22*(QB - 4*y)*(1 + 4*y^2) + q12*(2*QB - 5*y + 
                   8*QB*y^2 - 12*y^3)) + 32*om2^4*(QB + 2*QB*y^2 - 
                 2*(y + y^3))) - 4*om1^2*om2^5*(2*q12*q22*QB + q12^2*y*
                (-1 + 2*QB*y)*(-1 + 2*y^2) + om2^2*q22*QB*(7 + 12*y^2) + 
               q22^2*(7*y - 12*y^3 - 2*QB*(5 - 3*y^2 + 2*y^4))) + 
             4*om1^4*om2^3*(-4*q12*q22*QB + q12^2*(2*y*(-3 + y^2) + 
                 QB*(7 + 2*y^2)) + 8*om2^4*(-y + QB*(2 + 4*y^2)) + 2*q22^2*
                (-3*y + y^3 - 4*y^5 + QB*(2 - 2*y^2 + 4*y^4)) + om2^2*
                (10*q22*(y + 4*y^3) - q22*QB*(7 + 28*y^2 + 32*y^4) + 
                 q12*(QB + 2*y - 12*QB*y^2 + 8*y^3 - 16*QB*y^4))) - 
             4*om1^5*om2^2*(4*q12*q22 - q12^2*(7 - 11*QB*y + 2*y^2 + 
                 8*QB*y^3) + q22^2*(-4 - QB*y + 4*y^2 + 2*QB*y^3 - 8*y^4) + 
               16*om2^4*(-1 - 2*y^2 + 2*QB*(y + y^3)) - om2^2*
                (q12*(1 - 12*y^2 - 16*y^4 + 2*QB*y*(5 + 12*y^2)) + 
                 q22*(-7 - 28*y^2 - 32*y^4 + 8*QB*(y + 4*y^3)))) - 
             4*om1^3*om2^4*(8*om2^4*QB*y - om2^2*(2*q12*QB*y*(1 + 4*y^2) + 
                 q22*(-7 - 12*y^2 + 10*QB*(y + 4*y^3))) - 2*(-(q12*q22) + 
                 q12^2*y*(y - 2*y^3 + QB*(-3 + y^2)) + q22^2*(5 - 3*y^2 + 
                   2*y^4 + QB*(-3*y + y^3 - 4*y^5))))))*f[18])/
         (w[2]^2*w[9]^2*w[14]) + (eu2*mb^5*QB^2*S2*
          (2*eq1*om2*(96*om2^8*q22*QB - 64*om1^8*q12*y + 16*om1^7*om2*
              (32*om2^2 + 2*q22*(1 + 4*y^2) + q12*(-3 - 4*QB*y + 12*y^2)) + 
             16*om1^6*om2^2*(32*om2^2*(QB - y) + 3*q12*QB*(-1 + 4*y^2) + 2*
                q22*(QB - 3*y)*(1 + 4*y^2) - 4*q12*(y + 4*y^3)) - 
             4*om1*om2*(-80*om2^4*q12*q22 - 2*om2^2*q12*q22*(11*q12 + 
                 24*q22) + 3*q12*q22*(3*q12^2 + q12*q22 - 10*q22^2) + 8*om2^6*
                (2*q12*QB*y + 3*q22*(-1 + 4*QB*y))) + 
             om1^2*(240*om2^4*q12*q22*QB + 16*om2^2*q12*q22*(-6*q12 + q22)*
                QB + q12*q22*(-119*q12^2 - 20*q12*q22 + 52*q22^2)*QB + 16*
                om2^6*(-4*q12*y - 24*q22*y + 4*q12*QB*(5 + 4*y^2) + 
                 q22*QB*(15 + 28*y^2))) + 8*om1^4*(-32*om2^2*q12*q22*QB + q12*
                q22*(-23*q12 + 2*q22)*QB + 16*om2^6*(3*QB - 4*y) + 4*om2^4*
                (-2*q22*y*(5 + 4*y^2) - q12*y*(13 + 12*y^2) + q22*QB*
                  (3 + 8*y^2 + 8*y^4) + q12*QB*(9 + 8*y^2 + 8*y^4))) - 
             8*om1^3*om2*(-24*om2^2*q12*q22 + q12*(15*q12 - 2*q22)*q22 + 32*
                om2^6*QB*y + om2^4*(4*q12*(-10 + 13*QB*y - 8*y^2 + 
                   12*QB*y^3) + 2*q22*(-15 - 28*y^2 + 4*QB*y*(5 + 4*y^2)))) - 
             32*om1^5*(8*om2*q12*q22 + 16*om2^5*(-1 + QB*y) + om2^3*
                (q12*(-9 - 8*y^2 - 8*y^4 + 2*QB*(y + 4*y^3)) + 
                 q22*(-3 - 8*y^2 - 8*y^4 + 3*QB*(y + 4*y^3))))) + 
           eu2*(64*om1^9*om2*q12 + 32*om2^8*(3*q12 - 8*q22)*q22*QB + 
             32*om1^8*(2*om2^2*(q12*(QB - 10*y) - 2*q22*y) + q12*
                (2*q12*(QB - 4*y) + 3*q22*y)) + om1*om2*(16*om2^4*q12*q22*
                (13*q12 + 10*q22) + 4*om2^2*q12*q22*(18*q12^2 + 28*q12*q22 + 
                 75*q22^2) + q12*q22*(20*q12^3 - 254*q12^2*q22 + 
                 335*q12*q22^2 + 96*q22^3) - 32*om2^6*(-(q12*q22) + 
                 2*q12^2*QB*y - 8*q22^2*(-1 + QB*y))) - 16*om1^7*om2*
              (48*om2^4 - 8*q12*q22 + 2*q12^2*(7 + 8*QB*y - 8*y^2) + q22^2*
                (3 + 4*y^2) + 4*om2^2*(q22*(-3 + 2*QB*y - 8*y^2) + 
                 q12*(-9 + 10*QB*y - 8*y^2))) + 4*om1^2*om2^2*
              (16*om2^6*q22*QB + 2*om2^2*q12*q22*(27*q12 + 94*q22)*QB + q12*
                q22*(-98*q12^2 + 71*q12*q22 + 66*q22^2)*QB + 8*om2^4*
                (32*q12*q22*QB + 8*q22^2*(-QB + y) + q12^2*(3*QB - 2*y + 
                   6*QB*y^2))) - 32*om1^6*om2^2*(-4*q12*q22*QB + 8*om2^4*
                (3*QB - 2*y) + 2*q22^2*(QB - 4*y)*y^2 + q12^2*(-2*y + 
                 QB*(7 - 8*y^2)) - 2*om2^2*(-2*q12*y*(5 + 4*y^2) + 
                 q22*QB*(3 + 8*y^2) + q12*QB*(9 + 8*y^2) - 2*q22*
                  (y + 4*y^3))) + 16*om1^5*om2*(q12*q22*(-11*q12 + 14*q22) + 
               16*om2^6*(-1 + 2*QB*y) - 4*om2^4*(q22*(1 + 2*QB*y - 8*y^2 + 
                   8*QB*y^3) + q12*(-15 + 10*QB*y - 8*y^2 + 8*QB*y^3)) + 2*
                om2^2*(25*q12*q22 + 2*q12^2*(-1 + QB*y + y^2) - 2*q22^2*
                  (3 + y^2 - 4*QB*y^3 + 4*y^4))) - 4*om1^3*om2*
              (-4*om2^2*q12*q22*(11*q12 + 46*q22) + 3*q12*q22*(33*q12^2 - 
                 23*q12*q22 - 22*q22^2) + 16*om2^6*(q22 + 2*q12*QB*y + 
                 6*q22*QB*y) + 8*om2^4*(-28*q12*q22 - 4*q22^2*(-2 + 
                   QB*(y + y^3)) + q12^2*(-3 - 6*y^2 + 4*QB*(y + y^3)))) - 
             16*om1^4*om2^2*(16*om2^6*QB + q12*(11*q12 - 14*q22)*q22*QB - 4*
                om2^4*(-2*q12*y - 6*q22*y + q22*QB*(-1 + 8*y^2) + 
                 q12*QB*(15 + 8*y^2)) + om2^2*(-50*q12*q22*QB + 
                 q12^2*(-4*QB*(-1 + y^2) + 8*(y + y^3)) + 4*q22^2*
                  (-2*(y + y^3) + QB*(3 + y^2 + 4*y^4))))))*f[18])/
         (8*w[1]*w[2]^2*w[9]^2*w[14]) + (eu2*mb^5*QB^2*S1*
          (2*eq1*om2*(-4*om2^7*(3 + 4*QB*y) - 8*om1^5*om2^2*(QB + 3*y)*
              (1 + 2*y^2) + 8*om1^6*(om2 + 2*om2*y^2) + 
             om1*(12*om2^2*q12*q22*QB + q12*q22*(6*q12 + q22)*QB + 8*om2^6*
                (-QB + 2*y + 4*QB*y^2)) + 4*om1^4*om2^3*(11 + 8*y^2 + 8*y^4 + 
               6*QB*(y + 2*y^3)) - 2*om1^3*(-(q12*q22*QB) + 2*om2^4*
                (11*QB + 2*y + 8*QB*y^2 + 4*y^3 + 8*QB*y^4)) + 
             om1^2*(-11*om2*q12*q22 + 16*om2^5*(1 - 3*y^2 + QB*(y + y^3)))) + 
           eu2*(4*om1^7*(-4*om2^2 + q12)*y + 4*om2^7*(-2*q12*QB*y + q22*
                (3 + 11*QB*y)) + 2*om1^6*om2*(q12 - q22 - 2*q12*QB*y + 4*q12*
                y^2 - 4*q22*y^2 + 8*om2^2*(1 + QB*y + 4*y^2)) - 
             2*om1^5*om2^2*(8*om2^2*(QB + y)*(1 + 4*y^2) + q12*(QB + 12*y + 
                 4*QB*y^2 - 8*y^3) - q22*(QB - 2*y + 4*QB*y^2 + 16*y^3)) - 
             2*om1*om2^2*(8*om2^6*QB + 45*om2^2*q12*q22*QB + 3*q12*q22*
                (3*q12 + 4*q22)*QB + om2^4*(4*q12*y + 26*q22*y + 
                 8*q22*QB*(1 + 2*y^2) + q12*QB*(19 + 12*y^2))) + 
             om1^2*om2*(32*om2^6 + 92*om2^2*q12*q22 + q12*q22*(19*q12 + 
                 24*q22) + 2*om2^4*(8*q12*QB*y*(3 + y^2) + 3*q12*
                  (7 + 4*y^2) + 2*q22*(5 + 2*QB*y + 8*y^2 - 4*QB*y^3))) + 
             4*om1^4*(3*om2*q12*q22 + 4*om2^5*(-2 + QB*y + 2*y^2 + 
                 4*QB*y^3) + om2^3*(q12*(12 + 6*QB*y + 4*y^2 - 4*QB*y^3) - 
                 q22*(2 - QB*y + 4*y^2 + 8*QB*y^3 + 8*y^4))) - 
             4*om1^3*(3*om2^2*q12*q22*QB + 8*om2^6*QB*(-1 + y^2) + 2*om2^4*
                (2*q12*(QB + y)*(3 + y^2) - q22*(QB - y + 2*QB*y^2 + 2*y^3 + 
                   4*QB*y^4)))))*f[5])/(w[2]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S1*(-4*eq1*om2*(16*om2^8*QB - 16*om1^6*om2^2*
              (QB - 3*y)*(1 + 2*y^2) - 16*om1^7*(om2 + 2*om2*y^2) + 
             om1*(11*om2*q12*q22^2 - 8*om2^7*(-3 + 4*QB*y)) + 
             2*om1^2*(12*om2^2*q12*q22*QB + q12*q22*(6*q12 + q22)*QB + 8*
                om2^6*(-QB - 2*y + 4*QB*y^2)) + 8*om1^5*om2^3*
              (-11 - 8*y^2 - 8*y^4 + 6*QB*(y + 2*y^3)) + 
             om1^3*(22*om2*q12*q22 + 32*om2^5*(-1 + 3*y^2 + QB*(y + y^3))) - 
             4*om1^4*(-(q12*q22*QB) + 2*om2^4*(-2*(y + 2*y^3) + 
                 QB*(11 + 8*y^2 + 8*y^4)))) + eu2*(48*om2^8*q22*QB + 
             16*om1^8*(-4*om2^2 + q12)*y - 8*om1^7*om2*(q22 + 4*q22*y^2 + 8*
                om2^2*(-1 + QB*y - 4*y^2) - q12*(1 + 2*QB*y + 4*y^2)) + 
             8*om1^6*om2^2*(8*om2^2*(QB - y)*(1 + 4*y^2) - q22*(QB + 2*y + 
                 4*QB*y^2 - 16*y^3) + q12*(QB - 12*y + 4*QB*y^2 + 8*y^3)) + 
             om1*om2*(96*om2^4*q12*q22 + 4*om2^2*q12*q22*(3*q12 + 58*q22) + 
               q12*q22*(-47*q12^2 + 62*q12*q22 + 76*q22^2) - 16*om2^6*
                (2*q12*QB*y + q22*(-3 + 11*QB*y))) + 8*om1^2*om2^2*
              (8*om2^6*QB + 45*om2^2*q12*q22*QB + 3*q12*q22*(3*q12 + 4*q22)*
                QB + om2^4*(-4*q12*y - 26*q22*y + 8*q22*QB*(1 + 2*y^2) + 
                 q12*QB*(19 + 12*y^2))) + 4*om1^3*om2*(32*om2^6 + 92*om2^2*
                q12*q22 + q12*q22*(19*q12 + 24*q22) + om2^4*
                (-16*q12*QB*y*(3 + y^2) + 6*q12*(7 + 4*y^2) + 4*q22*
                  (5 - 2*QB*y + 8*y^2 + 4*QB*y^3))) - 16*om1^5*
              (-3*om2*q12*q22 + 4*om2^5*(2 - 2*y^2 + QB*(y + 4*y^3)) + om2^3*
                (-2*q12*(6 - 3*QB*y + 2*y^2 + 2*QB*y^3) + q22*(2 + QB*y + 
                   4*y^2 - 8*QB*y^3 + 8*y^4))) + 16*om1^4*(3*om2^2*q12*q22*
                QB + 8*om2^6*QB*(-1 + y^2) + 2*om2^4*(2*q12*(QB - y)*
                  (3 + y^2) - q22*(QB + y + 2*QB*y^2 - 2*y^3 + 4*QB*y^4)))))*
          f[18])/(2*w[1]*w[2]*w[9]^2*w[14]) - (4*eu2*mb^5*om1*om2^4*q12^2*
          (2*eq1*om2 + eu2*q12)*QB^3*S3*f[5])/(w[4]*w[9]^2*w[14]) - 
        (4*eu2*mb^5*om1*om2^6*q12^2*(2*eq1*om2 + eu2*q12)*QB^3*S2*f[5])/
         (w[2]^2*w[4]*w[9]^2*w[14]) + (8*eu2*mb^5*om1*om2^6*q12*
          (2*eq1*om2 + eu2*q12)*QB^3*S1*f[5])/(w[2]*w[4]*w[9]^2*w[14]) + 
        (eu2*mb^5*QB^2*S3*(-2*eq1*(8*om1^6*(4*om2^2 - q12)*y - 
             2*om1^5*om2*(2*q22 + q12*(15 - 4*QB*y - 20*y^2) + 16*om2^2*
                (2 + QB*y + 4*y^2)) + 2*om1^4*om2^2*(q12*(15*QB + 10*y - 
                 20*QB*y^2 - 24*y^3) + 2*q22*(QB + 9*y - 4*y^3) + 32*om2^2*
                (QB + 2*QB*y^2 + 2*(y + y^3))) + om2^6*(8*q12*QB*
                (1 - 3*y^2 + 2*y^4) + q22*(10*y - 8*y^3 + QB*(-15 + 68*y^2 - 
                   48*y^4))) - om1^3*(-16*om2*q12*q22 + 128*om2^5*y*
                (QB + y + QB*y^2) + om2^3*(q12*(33 + 20*QB*y - 60*y^2 - 
                   48*QB*y^3 + 16*y^4) - 2*q22*(13 - 18*QB*y - 52*y^2 + 
                   8*QB*y^3 + 32*y^4))) - om1*om2*(8*om2^2*q12*q22 + 4*q12*
                (q12 - 2*q22)*q22 + 32*om2^6*QB*y + om2^4*
                (q22*(-15 + 14*QB*y + 68*y^2 + 72*QB*y^3 - 48*y^4 - 
                   64*QB*y^5) + q12*(3 - 2*QB*y - 20*y^2 - 40*QB*y^3 + 
                   16*y^4 + 32*QB*y^5))) + om1^2*(-16*om2^2*q12*q22*QB + 32*
                om2^6*y*(1 + 4*QB*y) + om2^4*(2*q22*(7*y + 36*y^3 - 32*y^5 + 
                   QB*(-13 + 52*y^2 - 32*y^4)) + q12*(-2*y - 40*y^3 + 
                   32*y^5 + QB*(33 - 60*y^2 + 16*y^4))))) + 
           eu2*(-24*om1^7*q12 + 8*om1^6*om2*(3*q12*QB + 8*om2^2*y + 4*q12*
                y) - om1^5*(q12*q22*(7 - 12*y^2) + 8*q22^2*(-1 + y^2) + 8*
                q12^2*(-1 + QB*y + 4*y^2) + 32*om2^4*(7 + 2*QB*y + 6*y^2) + 8*
                om2^2*(2*q22*(1 + 2*y^2) + q12*(-7 + 4*QB*y + 16*y^2))) + 
             2*om1^4*om2*(-5*q12*q22*QB + 16*om2^4*(7*QB + 9*y + 6*QB*y^2 + 
                 4*y^3) + 2*q12^2*(-2*QB + 5*y + 8*QB*y^2 + 6*y^3) + q22^2*
                (y + 4*y^3 + 4*QB*(-1 + y^2)) + 4*om2^2*(-8*q12*y*
                  (-2 + y^2) + q12*QB*(-7 + 16*y^2) + 2*q22*(QB + 4*y + 
                   2*QB*y^2 + 6*y^3))) + om2^5*(-8*q12^2*QB*(1 - 3*y^2 + 
                 2*y^4) - 4*q22^2*(y*(-21 + 16*y^2) + QB*(8 - 50*y^2 + 
                   36*y^4)) + q12*q22*(2*y*(-5 + 4*y^2) + QB*(31 - 100*y^2 + 
                   64*y^4))) - 4*om1^3*om2^2*(-18*q12*q22 + 8*om2^4*
                (6 + 4*y^2 + QB*y*(9 + 4*y^2)) + q12^2*(-4 + 18*y^2 - 8*y^4 + 
                 QB*y*(5 + 6*y^2)) + 2*q22^2*(-5 + 16*y^2 - 8*y^4 + 
                 QB*(y + y^3)) + om2^2*(4*q22*(7 + 4*QB*y + 6*QB*y^3 + 
                   4*y^4) + 2*q12*(5 - 12*y^2 - 8*QB*y*(-2 + y^2)))) + 
             4*om1^2*om2*(-(q12*q22*(13*q12 + 2*q22)*QB) + 8*om2^6*
                (y + QB*(6 + 4*y^2)) + om2^4*(-2*q12*(-5*QB + 4*y + 
                   12*QB*y^2) + 4*q22*(7*QB - y + 2*y^3 + 4*QB*y^4)) + om2^2*
                (-18*q12*q22*QB + q12^2*(5*y + 6*y^3 - 8*y^5 - 2*QB*
                    (2 - 9*y^2 + 4*y^4)) + q22^2*(17*y + 22*y^3 - 24*y^5 - 
                   2*QB*(5 - 16*y^2 + 8*y^4)))) + om1*om2^2*(4*q12*q22*
                (9*q12 + 13*q22) - 32*om2^6*QB*y + 16*om2^4*QB*y*
                (2*q12 + q22 - 2*q22*y^2) + om2^2*(58*q12*q22 + 
                 q12^2*(3 - 20*y^2 + 16*y^4 + 2*QB*y*(7 - 28*y^2 + 16*y^4)) + 
                 4*q22^2*(8 - 50*y^2 + 36*y^4 + QB*y*(-17 - 22*y^2 + 
                     24*y^4))))))*f[8])/(2*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S1*(eq1*om2*(128*om1^6*y^3*(-1 + y^2) - 
             8*om2^6*(2*y*(-13 + 6*y^2) + QB*(3 - 18*y^2 + 16*y^4)) - 
             16*om1^5*om2*(-7 + 12*y^2 - 36*y^4 + 24*y^6 + 4*QB*(y - 3*y^3 + 
                 2*y^5)) + 16*om1*(2*om2*q12*q22 + om2^5*(-1 - 8*y^2 - 
                 24*QB*y^3 + 8*y^4 + 16*QB*y^5)) - 16*om1^3*om2^3*y*
              (4*y*(4 - 5*y^2 + 2*y^4) + QB*(-15 + 6*y^2 - 16*y^4 + 
                 16*y^6)) + om1^2*(-104*om2^2*q12*QB + 117*q12*q22*QB + 8*
                om2^4*(-4*y*(5 - 20*y^2 + 12*y^4) + QB*(15 + 18*y^2 - 
                   32*y^4 + 16*y^6))) + 4*om1^4*(17*q12*QB + 4*om2^2*
                (y*(-11 + 6*y^2 - 16*y^4 + 16*y^6) + QB*(-11 + 16*y^2 - 
                   36*y^4 + 24*y^6)))) + eu2*(32*om1^7*om2*y^2*(3 - 2*y^2) + 
             om2^6*(4*q22*y*(-5 + 4*y^2) - 16*q12*QB*(1 - 3*y^2 + 2*y^4) + 
               q22*QB*(35 - 116*y^2 + 80*y^4) - 32*om2^2*(-2*y + 
                 QB*(-1 + y^2))) + om1^6*(16*y*(q22 + 2*q22*y^2 - 2*q22*y^4 + 
                 2*om2^2*(2 - 3*QB*y - 14*y^2 + 2*QB*y^3 + 8*y^4)) - q12*
                (QB*(23 - 36*y^2 + 16*y^4) + 2*y*(59 - 132*y^2 + 80*y^4))) + 
             om1^5*om2*(2*q12*(17 - 44*y^2 + 32*y^6 + QB*y*(59 - 132*y^2 + 
                   80*y^4)) - 32*om2^2*(-4 - y^2 - 14*y^4 + 8*y^6 + 
                 2*QB*(y - 7*y^3 + 4*y^5)) + q22*(5 - 28*y^2 - 112*y^4 + 
                 128*y^6 + 2*QB*(y - 20*y^3 + 16*y^5))) + om1^4*om2^2*
              (q22*(QB*(-5 + 28*y^2 + 112*y^4 - 128*y^6) + 4*y*(25 - 20*y^2 + 
                   32*y^4 - 32*y^6)) + 32*om2^2*(y*(-3 - 12*y^2 + 4*y^4) + 
                 QB*(-4 - y^2 - 14*y^4 + 8*y^6)) - 2*q12*
                (8*y*(3 - 10*y^2 + 8*y^4) + QB*(17 - 44*y^2 + 32*y^6))) - 
             2*om1^2*(-24*om2^2*q12*q22*QB + 16*om2^6*(5*y - 4*y^3 + 
                 QB*(-2 + 3*y^2)) + om2^4*(-34*q22*y + 64*q22*y^3 - 
                 32*q22*y^5 + q12*y*(19 - 68*y^2 + 48*y^4) + 4*q22*QB*
                  (-5 - 4*y^4 + 8*y^6) + q12*QB*(5 - 36*y^2 + 32*y^6))) + 
             om1*(16*om2^3*q12*q22 + 8*om2*q12*(q12 - 3*q22)*q22 - 32*om2^7*
                (3 - 2*y^2 + 2*QB*y*(-1 + y^2)) + om2^5*
                (-(q22*(51 - 164*y^2 + 112*y^4 + 4*QB*y*(21 - 36*y^2 + 
                      16*y^4))) + 2*q12*(3 - 20*y^2 + 16*y^4 + QB*y*
                    (11 - 60*y^2 + 48*y^4)))) - 2*om1^3*(24*om2*q12*q22 + 16*
                om2^5*(1 - 2*y^2 + QB*y*(-3 - 12*y^2 + 4*y^4)) + om2^3*
                (-(q12*(13 - 44*y^2 + 32*y^6 + 8*QB*y*(3 - 10*y^2 + 
                      8*y^4))) + 2*q22*(10 + 8*y^4 - 16*y^6 + 
                   QB*(25*y - 20*y^3 + 32*y^5 - 32*y^7))))))*f[8])/
         (2*w[5]*w[6]*w[9]^2*w[14]) + (eu2*mb^5*QB^2*S3*
          (2*eq1*om1*(16*om1^7*(4*om2^2 - q12)*y + om2*q22*(q12^3 - 4*q12^2*
                q22 + q12*q22*(-8*om2^2 + 7*q22) + 4*om2^6*QB*y*
                (5 - 4*y^2)) + 4*om1^6*om2*(-2*q22 + 16*om2^2*(-2 + QB*y - 
                 4*y^2) + q12*(-15 - 4*QB*y + 20*y^2)) - 4*om1^5*om2^2*
              (2*q22*(QB - 9*y + 4*y^3) + q12*(15*QB - 10*y - 20*QB*y^2 + 
                 24*y^3) + 32*om2^2*(QB + 2*QB*y^2 - 2*(y + y^3))) - 
             2*om1*om2^2*(8*om2^2*q12*q22*QB + 4*q12*(q12 - 2*q22)*q22*QB + 
               om2^4*(2*q22*y*(-5 + 4*y^2) + q22*QB*(-15 + 68*y^2 - 48*y^4) + 
                 q12*QB*(3 - 20*y^2 + 16*y^4))) + 2*om1^4*(16*om2*q12*q22 + 
               128*om2^5*y*(QB - y + QB*y^2) + om2^3*(q12*(-33 + 20*QB*y + 
                   60*y^2 - 48*QB*y^3 - 16*y^4) + 2*q22*(13 + 18*QB*y - 
                   52*y^2 - 8*QB*y^3 + 32*y^4))) + 2*om1^2*om2*
              (-8*om2^2*q12*q22 - 4*q12*(q12 - 2*q22)*q22 + 32*om2^6*QB*y + 
               om2^4*(q22*(15 + 14*QB*y - 68*y^2 + 72*QB*y^3 + 48*y^4 - 
                   64*QB*y^5) + q12*(-3 - 2*QB*y + 20*y^2 - 40*QB*y^3 - 
                   16*y^4 + 32*QB*y^5))) - 2*om1^3*(-16*om2^2*q12*q22*QB + 32*
                om2^6*y*(-1 + 4*QB*y) + om2^4*(q12*(2*y + 40*y^3 - 32*y^5 + 
                   QB*(33 - 60*y^2 + 16*y^4)) - 2*q22*(7*y + 36*y^3 - 
                   32*y^5 + QB*(13 - 52*y^2 + 32*y^4))))) + 
           eu2*(48*om1^9*q12 - 16*om1^8*om2*(-3*q12*QB + 8*om2^2*y + 4*q12*
                y) - 16*om2^7*q22^2*QB*(-1 + y^2) + om1*om2^2*q22*
              (9*q12^3 - 36*q12^2*q22 - 6*q12*q22*(12*om2^2 + 5*q22) + 8*
                om2^4*q22*(2 - 2*y^2 + QB*y*(-21 + 16*y^2))) - 
             2*om1^7*(32*om2^4*(-7 + 2*QB*y - 6*y^2) + 8*q12^2*(1 + QB*y - 
                 4*y^2) - 8*q22^2*(-1 + y^2) + q12*q22*(-7 + 12*y^2) + 8*
                om2^2*(q12*(7 + 4*QB*y - 16*y^2) - 2*(q22 + 2*q22*y^2))) + 
             4*om1^6*om2*(-5*q12*q22*QB + 2*q12^2*(-2*QB - 5*y + 8*QB*y^2 - 
                 6*y^3) + q22^2*(-4*QB - y + 4*QB*y^2 - 4*y^3) + 16*om2^4*
                (7*QB - 9*y + 6*QB*y^2 - 4*y^3) + 4*om2^2*
                (8*q12*y*(-2 + y^2) + q12*QB*(-7 + 16*y^2) + 2*q22*
                  (QB - 4*y + 2*QB*y^2 - 6*y^3))) - 4*om1^3*om2^2*
              (2*q12*q22*(9*q12 + 13*q22) + 16*om2^6*QB*y - 8*om2^4*QB*y*
                (2*q12 + q22 - 2*q22*y^2) + om2^2*(29*q12*q22 - 2*q12^2*y*
                  (-5*QB + 4*y - 6*QB*y^2 - 4*y^3 + 8*QB*y^4) + 2*q22^2*
                  (8 + 17*QB*y - 50*y^2 + 22*QB*y^3 + 36*y^4 - 24*QB*y^5))) - 
             8*om1^5*om2^2*(18*q12*q22 + 8*om2^4*(-6 - 4*y^2 + 
                 QB*y*(9 + 4*y^2)) + q12^2*(4 - 18*y^2 + 8*y^4 + 
                 QB*y*(5 + 6*y^2)) + 2*q22^2*(5 - 16*y^2 + 8*y^4 + 
                 QB*(y + y^3)) - 2*om2^2*(q12*(5 - 12*y^2 + 8*QB*y*
                    (-2 + y^2)) + 2*q22*(7 + 4*y^4 - 2*QB*y*(2 + 3*y^2)))) + 
             8*om1^4*om2*(-(q12*q22*(13*q12 + 2*q22)*QB) + 8*om2^6*
                (-y + QB*(6 + 4*y^2)) + om2^4*(q12*(10*QB + 8*y - 
                   24*QB*y^2) + 4*q22*(7*QB + y - 2*y^3 + 4*QB*y^4)) - om2^2*
                (18*q12*q22*QB + q12^2*(5*y + 6*y^3 - 8*y^5 + 2*QB*
                    (2 - 9*y^2 + 4*y^4)) + q22^2*(17*y + 22*y^3 - 24*y^5 + 
                   2*QB*(5 - 16*y^2 + 8*y^4)))) - om1^2*om2*(8*om2^2*q12*q22*
                (9*q12 + 13*q22)*QB + q12*q22*(14*q12^2 + 52*q12*q22 - 
                 7*q22^2)*QB + 4*om2^4*(29*q12*q22*QB + 8*q12^2*QB*y^2*
                  (-1 + y^2) + 2*q22^2*(21*y - 16*y^3 + QB*(8 - 50*y^2 + 
                     36*y^4))))))*f[14])/(8*w[1]^2*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S2*(eu2*(16*om2^7*q22^2*QB*(-1 + y^2) + 
             4*om1^8*om2*(-16*om2^2*y*(1 - 2*QB*y + 6*y^2) - 2*q12*y*
                (11 + 52*y^2) + q22*QB*(-7 + 20*y^2 - 16*y^4) + q12*QB*
                (-23 + 36*y^2 + 16*y^4) + 2*q22*y*(21 - 60*y^2 + 32*y^4)) + 
             4*om1^9*(16*y^2*(2*om2^2 + q22 - q22*y^2) + q12*(-23 + 36*y^2 + 
                 16*y^4 + 2*QB*y*(-7 + 4*y^2))) + om1*om2^2*q22*
              (-8*om2^2*q12*(4*q12 - 13*q22) + q12*(-25*q12^2 + 52*q12*q22 + 
                 20*q22^2) - 16*om2^4*(4*q12 + q22 - q22*y^2 + q22*QB*y*
                  (-6 + 5*y^2))) + 8*om1^3*om2^2*(q12*q22*(13*q12 + 11*q22) + 
               16*om2^6*(1 + QB*y) - om2^4*QB*y*(8*q12 + q22*(5 + 4*y^2)) - 2*
                om2^2*(-12*q12*q22 + 2*q12^2*y^2*(-1 + 3*QB*y)*(-1 + y^2) + 
                 q22^2*(-1 - 5*QB*y + 6*y^2 + 7*QB*y^3 - 6*y^4))) + 
             2*om1^2*om2*(32*om2^8*QB + 8*om2^2*q12*q22*(5*q12 + 6*q22)*QB + 
               3*q12^2*q22*(3*q12 + 8*q22)*QB + 8*om2^4*(9*q12*q22*QB + 
                 2*q12^2*QB*y^2*(-1 + y^2) + q22^2*(QB + 6*y - 6*QB*y^2 - 
                   5*y^3 + 6*QB*y^4))) + 2*om1^6*om2*(40*q12*q22*QB - 8*q12^2*
                (y*(7 - 5*y^2 + 2*y^4) + QB*(-2 - 5*y^2 + 4*y^4)) + 32*om2^4*
                (-2*y*(-2 + y^2) + QB*(-5 + 4*y^2 + 4*y^4)) + q22^2*
                (10*y - 56*y^3 + 96*y^5 - 64*y^7 + QB*(-1 + 52*y^2 - 
                   112*y^4 + 64*y^6)) + 2*om2^2*(-10*q22*(y + 4*y^3) - 
                 2*q12*y*(13 + 4*y^2 + 32*y^4) + q22*QB*(21 + 4*y^2 + 
                   112*y^4 - 64*y^6) + q12*QB*(15 + 108*y^2 - 48*y^4 + 
                   64*y^6))) - 2*om1^7*(-8*q22^2*(-1 + y^2)*(3 - 8*y^2 + 
                 8*y^4 - 2*QB*y*(-1 + y^2)) + 32*om2^4*(5 - 4*y^2 - 4*y^4 + 
                 QB*(y + 6*y^3)) + 4*q12^2*(-4 - 10*y^2 + 8*y^4 + 
                 QB*y*(21 - 24*y^2 + 8*y^4)) + q12*q22*(-29 + 84*y^2 - 
                 80*y^4 + 32*y^6 + QB*(-46*y + 72*y^3 - 32*y^5)) + 2*om2^2*
                (q12*(-15 - 108*y^2 + 48*y^4 - 64*y^6 + 2*QB*y*(11 + 
                     52*y^2)) - q22*(21 + 4*y^2 + 112*y^4 - 64*y^6 + 
                   2*QB*y*(21 - 60*y^2 + 32*y^4)))) - 4*om1^4*om2*
              (-8*q12*q22*(3*q12 + q22)*QB + 48*om2^6*(2*QB - y) + om2^4*
                (16*q12*y + 6*q22*y*(-1 + 4*y^2) + q12*QB*(5 - 52*y^2 - 
                   16*y^4) + q22*QB*(21 - 20*y^2 - 16*y^4)) - om2^2*
                (51*q12*q22*QB + 4*q12^2*(QB - 2*QB*y^2 + 6*y^3 - 2*QB*y^4 - 
                   6*y^5 + 4*QB*y^6) + 4*q22^2*y*(5 - 7*y^2 + QB*(y - 2*y^3 + 
                     4*y^5)))) - 4*om1^5*om2^2*(-47*q12*q22 + 2*q22^2*y*
                (QB - 2*y + 6*QB*y^2 + 4*y^3 - 20*QB*y^4 - 8*y^5 + 
                 16*QB*y^6) + 16*om2^4*(8 - 2*y^2 + QB*y*(-5 + 2*y^2)) + 4*
                q12^2*(-1 + 2*y^2 + 2*y^4 - 4*y^6 + QB*y*(7 - 5*y^2 + 
                   2*y^4)) + om2^2*(q22*(29 - 28*y^2 - 16*y^4 + 10*QB*
                    (y + 4*y^3)) + q12*(13 - 60*y^2 - 16*y^4 + 
                   QB*(26*y + 8*y^3 + 64*y^5))))) - 
           2*eq1*(32*om2^10*QB + 128*om1^9*om2*y^2 + 2*om1*om2*
              (32*om2^4*q12*q22 + 16*om2^2*q12*(q12 - q22)*q22 + q12*q22*
                (8*q12^2 - 8*q12*q22 + 5*q22^2) + 16*om2^8*(2 + QB*y) + 2*
                om2^6*q22*QB*y*(5 - 4*y^2)) + 2*om1^8*
              (32*(om2^2*y*(1 + QB*y - 4*y^2) - q22*y^3*(-1 + y^2)) + q12*
                (-23*y + 84*y^3 - 48*y^5 + QB*(9 - 28*y^2 + 16*y^4))) - 
             om1^7*om2*(-64*om2^2*(-2 + y^2 - 4*QB*y^3 + 4*y^4) + q22*
                (71 - 132*y^2 + 240*y^4 - 192*y^6 + 4*QB*y*(7 - 20*y^2 + 
                   16*y^4)) + 2*q12*(8*(-3 + 4*y^2) + QB*y*(23 - 84*y^2 + 
                   48*y^4))) + om1^6*om2^2*(-16*q12*(y - 2*y^3 + 8*y^5 - 
                 8*y^7 + QB*(-3 + 4*y^2)) + 64*om2^2*(-4*y*(-1 + y^2) + 
                 QB*(-3 + y^2 + 4*y^4)) + q22*(-32*y*(-4 + 5*y^2 - 4*y^4 + 
                   4*y^6) + QB*(-71 + 132*y^2 - 240*y^4 + 192*y^6))) + 
             om1^4*(56*om2^2*q12*q22*QB + 16*om2^6*(-4*y + QB*(3 - 8*y^2 + 
                   8*y^4)) - om2^4*(-8*q12*y*(3 - 20*y^2 + 16*y^4) - 
                 8*q22*QB*(-7 - 8*y^2 + 16*y^4) + 2*q22*y*(-29 + 12*y^2 + 
                   16*y^4) + q12*QB*(3 + 12*y^2 - 208*y^4 + 192*y^6))) + 
             2*om1^2*om2^2*(-16*om2^2*q12*q22*QB + 2*q12*q22*(-4*q12 + 7*q22)*
                QB + 8*om2^6*(4*y + QB*(-3 + 2*y^2)) + om2^4*
                (q12*QB*(-3 + 20*y^2 - 16*y^4) + 2*q22*(5*y - 4*y^3 + 
                   QB*(3 - 20*y^2 + 16*y^4)))) - 2*om1^3*om2*(32*om2^2*q12*
                q22 + 8*q12*(2*q12 - q22)*q22 + 8*om2^6*(8 + QB*y - 4*y^2) + 
               om2^4*(-(q12*(-1 + 4*QB*y)*(3 - 20*y^2 + 16*y^4)) + 
                 q22*(-6 + 40*y^2 - 32*y^4 + QB*y*(-29 + 12*y^2 + 
                     16*y^4)))) + om1^5*(32*om2*q12*q22 - 16*om2^5*
                (-8 - 11*QB*y + 20*y^2 + 12*QB*y^3 - 16*y^4) + om2^3*
                (-8*q22*(7 + 8*y^2 - 16*y^4 + 4*QB*y*(-4 + 5*y^2 - 4*y^4 + 
                     4*y^6)) + q12*(-3 - 12*y^2 + 208*y^4 - 192*y^6 + 
                   16*QB*y*(-1 + 2*y^2 - 8*y^4 + 8*y^6))))))*f[14])/
         (8*w[1]^2*w[5]*w[6]*w[9]^2*w[14]) + 
        (eu2*mb^5*QB^2*S1*(8*eq1*om2*(16*om1^8*y^3*(-1 + y^2) - 
             4*om2^8*(2*y + QB*(-2 + y^2)) + 2*om1*om2*(2*om2^2*q12*q22 + q12*
                q22*(q12 + q22) + om2^6*(10 + 7*QB*y - 4*y^2 - 4*QB*y^3)) + 
             2*om1^7*om2*(7 - 12*y^2 + 36*y^4 - 24*y^6 + 4*QB*(y - 3*y^3 + 
                 2*y^5)) - 2*om1^3*(-2*om2*q12*q22 + om2^5*(1 + 8*y^2 - 
                 24*QB*y^3 - 8*y^4 + 16*QB*y^5)) + 2*om1^5*om2^3*y*
              (-4*y*(4 - 5*y^2 + 2*y^4) + QB*(-15 + 6*y^2 - 16*y^4 + 
                 16*y^6)) + 2*om1^6*om2^2*(QB*(11 - 16*y^2 + 36*y^4 - 
                 24*y^6) + y*(-11 + 6*y^2 - 16*y^4 + 16*y^6)) + 
             om1^2*(10*om2^2*q12*q22*QB + q12*(5*q12 - 4*q22)*q22*QB + 2*
                om2^6*(13*y - 6*y^3 + QB*(4 - 11*y^2 + 8*y^4))) - 
             2*om1^4*(4*q12*q22*QB + om2^4*(2*y*(5 - 20*y^2 + 12*y^4) + 
                 QB*(7 + 9*y^2 - 16*y^4 + 8*y^6)))) + 
           eu2*(32*om2^10*QB + 32*om1^9*om2*y^2*(3 - 2*y^2) + 
             2*om1*om2*(24*om2^4*q12*q22 + 4*om2^2*q12*q22*(3*q12 + q22) + 
               q12*q22*(4*q12^2 + 2*q12*q22 - 5*q22^2) + 16*om2^8*
                (2 + QB*y) + 2*om2^6*q22*QB*y*(-5 + 4*y^2)) + 
             om1^2*om2^2*(32*om2^2*q12*q22*QB + 8*q12*(2*q12 - 3*q22)*q22*
                QB + 32*om2^6*(2*y + QB*(-1 + y^2)) + om2^4*
                (4*q22*y*(-5 + 4*y^2) + q22*QB*(-35 + 116*y^2 - 80*y^4) + 
                 2*q12*QB*(3 - 20*y^2 + 16*y^4))) + 
             om1^8*(16*y*(q22 + 2*q22*y^2 - 2*q22*y^4 + om2^2*(4 + 6*QB*y - 
                   28*y^2 - 4*QB*y^3 + 16*y^4)) + q12*(QB*(23 - 36*y^2 + 
                   16*y^4) - 2*y*(59 - 132*y^2 + 80*y^4))) + 
             om1^7*om2*(2*q12*(17 - 44*y^2 + 32*y^6 + QB*(-59*y + 132*y^3 - 
                   80*y^5)) + 32*om2^2*(4 + y^2 + 14*y^4 - 8*y^6 + 
                 2*QB*(y - 7*y^3 + 4*y^5)) + q22*(5 - 28*y^2 - 112*y^4 + 
                 128*y^6 - 2*QB*(y - 20*y^3 + 16*y^5))) + om1^6*om2^2*
              (-16*q12*y*(3 - 10*y^2 + 8*y^4) + 4*q22*y*(25 - 20*y^2 + 
                 32*y^4 - 32*y^6) + 2*q12*QB*(17 - 44*y^2 + 32*y^6) + q22*QB*
                (5 - 28*y^2 - 112*y^4 + 128*y^6) - 32*om2^2*(3*y + 12*y^3 - 
                 4*y^5 + QB*(-4 - y^2 - 14*y^4 + 8*y^6))) + 
             om1^3*om2*(16*om2^2*q12*q22 + 8*q12*(q12 - 3*q22)*q22 + 32*om2^6*
                (-3 + 2*y^2 + 2*QB*y*(-1 + y^2)) + om2^4*
                (q22*(-51 + 164*y^2 - 112*y^4 + 4*QB*y*(21 - 36*y^2 + 
                     16*y^4)) + q12*(6 - 40*y^2 + 32*y^4 - 2*QB*y*
                    (11 - 60*y^2 + 48*y^4)))) + 2*om1^4*(-24*om2^2*q12*q22*
                QB + 16*om2^6*(-2*QB - 5*y + 3*QB*y^2 + 4*y^3) + om2^4*
                (2*q22*(y*(17 - 32*y^2 + 16*y^4) + 2*QB*(-5 - 4*y^4 + 
                     8*y^6)) + q12*(-19*y + 68*y^3 - 48*y^5 + 
                   QB*(5 - 36*y^2 + 32*y^6)))) + 2*om1^5*(-24*om2*q12*q22 + 
               16*om2^5*(-1 + 2*y^2 + QB*y*(-3 - 12*y^2 + 4*y^4)) + om2^3*
                (q12*(13 - 44*y^2 + 32*y^6 - 8*QB*y*(3 - 10*y^2 + 8*y^4)) - 
                 2*q22*(10 + 8*y^4 - 16*y^6 + QB*y*(-25 + 20*y^2 - 32*y^4 + 
                     32*y^6))))))*f[14])/(4*w[1]^2*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S0*(eq1*om1*(128*om1^7*om2*y^3*(-3 + 2*y^2) + 
             4*om2^6*q22*QB*y*(23 - 36*y^2 + 16*y^4) + om1*om2^5*
              (4*q22*y*(23 - 36*y^2 + 16*y^4) - 3*q22*QB*(11 + 76*y^2 - 
                 144*y^4 + 64*y^6) - 2*q12*QB*(-23 + 68*y^2 - 112*y^4 + 
                 64*y^6)) + om1^5*om2*(72*q12*y*(-5 + 4*y^2) - 64*om2^2*y^2*
                (-3 + 2*y^2)*(QB - 6*y + 6*QB*y^2 - 4*y^3) + 6*q22*y*
                (43 - 84*y^2 + 112*y^4 - 64*y^6) + 3*q12*QB*(11 + 76*y^2 - 
                 144*y^4 + 64*y^6) + 2*q22*QB*(-23 + 68*y^2 - 112*y^4 + 
                 64*y^6)) + om1^6*(64*y^2*(om2^2*(-1 + 2*QB*y - 6*y^2)*
                  (-3 + 2*y^2) + q22*(1 - 3*y^2 + 2*y^4)) + q12*
                (-4*QB*y*(23 - 36*y^2 + 16*y^4) + 3*(11 + 76*y^2 - 144*y^4 + 
                   64*y^6))) + om1^2*om2^4*(128*om2^2*QB*y^3*(-3 + 2*y^2) - 3*
                q22*(11 + 76*y^2 - 144*y^4 + 64*y^6 + 24*QB*y*(-5 + 4*y^2)) + 
               2*q12*(23 - 68*y^2 + 112*y^4 - 64*y^6 + 3*QB*y*(-43 + 84*y^2 - 
                   112*y^4 + 64*y^6))) + 2*om1^4*om2^2*(2*q12*(13 + 60*y^2 - 
                 96*y^4 + 96*y^6 - 64*y^8 + 18*QB*y*(-5 + 4*y^2)) + 32*om2^2*
                y^2*(3 + 16*y^2 - 12*y^4 + 2*QB*y*(-9 + 4*y^4)) + q22*
                (-3*QB*y*(-43 + 84*y^2 - 112*y^4 + 64*y^6) + 
                 2*(-13 - 60*y^2 + 96*y^4 - 96*y^6 + 64*y^8))) + 
             2*om1^3*om2^3*(-32*om2^2*y^2*(-3 + 2*y^2)*(QB - 2*y + 
                 6*QB*y^2) + q12*(3*y*(-43 + 84*y^2 - 112*y^4 + 64*y^6) - 
                 2*QB*(-13 - 60*y^2 + 96*y^4 - 96*y^6 + 64*y^8)) + 2*q22*
                (90*y - 72*y^3 + QB*(-13 - 60*y^2 + 96*y^4 - 96*y^6 + 
                   64*y^8)))) + eu2*(48*om2^6*q22^2*QB*(-1 + y^2)^2 - 
             64*om1^9*om2*y^2*(-3 + 2*y^2) - 8*om1*om2^5*q22^2*
              (-6*(-1 + y^2)^2 + QB*y*(25 - 50*y^2 + 24*y^4)) + 
             4*om1^8*(-16*y*(om2^2*(QB - 4*y)*y*(-3 + 2*y^2) + 
                 q22*(-1 - 2*y^2 + 2*y^4)) + q12*(-16*y*(5 - 9*y^2 + 4*y^4) + 
                 QB*(23 - 36*y^2 + 16*y^4))) + 2*om1^7*om2*(-64*om2^2*y^2*
                (-3 + 2*y^2)*(1 - 2*QB*y + 2*y^2) + q12*(37 - 76*y^2 - 
                 112*y^4 + 64*y^6 - 32*QB*y*(5 - 9*y^2 + 4*y^4)) - 4*q22*
                (4 - 8*y^2 + 80*y^4 - 64*y^6 + QB*(y - 20*y^3 + 16*y^5))) + 
             4*om1^3*om2^3*(q12*(-8*q22 + 12*om2^2*QB*y) + 2*q12^2*
                (4 - 8*y^2 + 8*y^4 - 4*y^6 + QB*y*(-9 + 20*y^2 - 16*y^4 + 
                   8*y^6)) + q22*(om2^2*(-26 + 8*y^2 + QB*(113*y - 28*y^3 - 
                     16*y^5)) + 2*q22*(13 + 11*y^2 - 48*y^4 + 24*y^6 + 
                   QB*y*(-27 + 44*y^2 - 24*y^4 + 8*y^6)))) + 
             8*om1^2*om2^4*(-4*q12*q22*QB - 4*q12^2*QB*(-1 + 2*y^2 - 2*y^4 + 
                 y^6) + q22*(om2^2*QB*(-13 + 4*y^2) + q22*(-25*y + 50*y^3 - 
                   24*y^5 + QB*(13 + 11*y^2 - 48*y^4 + 24*y^6)))) + 
             om1^6*(-128*om2^4*y^2*(-3 + 2*y^2)*(QB - 2*y + 2*QB*y^2) - 16*
                q22^2*(10*y - 20*y^3 + 20*y^5 - 8*y^7 + QB*(-1 + y^2)^2*
                  (-1 + 2*y^2)) - 8*q12^2*(y*(7 - 22*y^2 + 8*y^4) + 
                 QB*(-15 + 35*y^2 - 28*y^4 + 8*y^6)) + q12*q22*
                (-8*y*(-21 + 34*y^2 - 24*y^4 + 8*y^6) + QB*(-55 + 164*y^2 - 
                   176*y^4 + 64*y^6)) + 2*om2^2*(2*q22*(93*y + 4*y^3 + 
                   112*y^5 - 128*y^7 + 8*QB*(-1 + 2*y^2 - 20*y^4 + 16*y^6)) + 
                 q12*(2*y*(-43 + 212*y^2 - 176*y^4 + 64*y^6) + 
                   QB*(37 - 76*y^2 - 112*y^4 + 64*y^6)))) + 
             2*om1^5*om2*(-32*q12*q22 + 32*om2^4*y^2*(-1 + 4*QB*y)*
                (-3 + 2*y^2) - 4*q12^2*(-19 + 21*y^2 - 6*y^4 + 4*y^6 + 
                 QB*y*(7 - 22*y^2 + 8*y^4)) + q22^2*(QB*y*(-39 + 116*y^2 - 
                   144*y^4 + 64*y^6) + 2*(7 + 20*y^2 - 56*y^4 + 64*y^6 - 
                   32*y^8)) + om2^2*(q12*(9 - 188*y^2 + 144*y^4 - 64*y^6 + 
                   2*QB*y*(-43 + 212*y^2 - 176*y^4 + 64*y^6)) + 
                 q22*(-59 - 204*y^2 - 112*y^4 + 192*y^6 + QB*(186*y + 8*y^3 + 
                     224*y^5 - 256*y^7)))) - 2*om1^4*om2^2*(32*om2^4*QB*y^2*
                (-3 + 2*y^2) + om2^2*(q22*(-226*y + 56*y^3 + 32*y^5 + 
                   QB*(59 + 204*y^2 + 112*y^4 - 192*y^6)) + q12*(-24*y + 
                   QB*(-9 + 188*y^2 - 144*y^4 + 64*y^6))) + 4*(8*q12*q22*QB + 
                 q12^2*(9*y - 20*y^3 + 16*y^5 - 8*y^7 + QB*(-19 + 21*y^2 - 
                     6*y^4 + 4*y^6)) + q22^2*(27*y - 44*y^3 + 24*y^5 - 
                   8*y^7 + QB*(-5 - y^2 + 18*y^4 - 28*y^6 + 16*y^8))))))*
          f[14])/(8*w[1]*w[5]*w[6]*w[9]^2*w[14]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(16*om1^8*q12*y*(q12*(3 - 2*y^2) + om2^2*
                (-7 + 4*y^2)) + 2*om2^8*(64*om2^4*QB + 16*q12^2*QB*
                (1 - 3*y^2 + 2*y^4) + 16*q22^2*(QB + 6*y - 6*QB*y^2 - 5*y^3 + 
                 6*QB*y^4) + q12*q22*(4*y*(-5 + 4*y^2) + QB*(-35 + 116*y^2 - 
                   80*y^4))) + 8*om1^6*om2^2*(-(q12*q22*QB) - 16*om2^4*y*
                (1 - 2*QB*y + 6*y^2) - 2*q22^2*y*(1 - 6*y^2 + 4*y^4) + 2*
                q12^2*(-21*y + 24*y^3 - 8*y^5 + 8*QB*(-1 + y^2)^2) + om2^2*
                (-2*q12*y*(11 + 52*y^2) + q22*QB*(-7 + 20*y^2 - 16*y^4) + 
                 q12*QB*(-23 + 36*y^2 + 16*y^4) + 2*q22*y*(21 - 60*y^2 + 
                   32*y^4))) + 8*om1^7*om2*(32*om2^4*y^2 + om2^2*
                (q22*(-7 + 20*y^2 - 16*y^4) + q12*(-23 - 14*QB*y + 36*y^2 + 
                   8*QB*y^3 + 16*y^4)) - q12*(q22 + 2*q12*(-8*(-1 + y^2)^2 + 
                   QB*y*(-3 + 2*y^2)))) + om1*om2*(16*om2^4*q12*q22*
                (13*q12 + 11*q22) + q12^2*q22*(26*q12^2 + 25*q12*q22 - 
                 10*q22^2) + 2*om2^2*q12*q22*(28*q12^2 + 44*q12*q22 + 
                 q22^2) + 256*om2^10*(1 + QB*y) - 16*om2^8*QB*y*
                (8*q12 + q22*(5 + 4*y^2)) - 4*om2^6*(-96*q12*q22 - 
                 8*q22^2*(1 + 5*QB*y - 6*y^2 - 7*QB*y^3 + 6*y^4) + 
                 q12^2*(-3 + 20*y^2 - 16*y^4 + QB*y*(19 - 68*y^2 + 
                     48*y^4)))) - 8*om1^2*om2^2*(-8*om2^2*q12*q22*
                (3*q12 + q22)*QB + q12*q22*(-8*q12^2 - 4*q12*q22 + q22^2)*
                QB + 48*om2^8*(2*QB - y) + om2^6*(16*q12*y + 6*q22*y*
                  (-1 + 4*y^2) + q12*QB*(5 - 52*y^2 - 16*y^4) + 
                 q22*QB*(21 - 20*y^2 - 16*y^4)) - om2^4*(51*q12*q22*QB + 
                 4*q12^2*(QB - 2*QB*y^2 + 6*y^3 - 2*QB*y^4 - 6*y^5 + 
                   4*QB*y^6) + 4*q22^2*y*(5 - 7*y^2 + QB*(y - 2*y^3 + 
                     4*y^5)))) - 2*om1^3*om2*(-8*om2^2*q12*q22*(11*q12 + 
                 4*q22) + q12*q22*(-29*q12^2 - 16*q12*q22 + 4*q22^2) + 64*
                om2^8*(8 - 2*y^2 + QB*y*(-5 + 2*y^2)) + 4*om2^4*
                (-47*q12*q22 + 2*q22^2*y*(QB - 2*y + 6*QB*y^2 + 4*y^3 - 
                   20*QB*y^4 - 8*y^5 + 16*QB*y^6) + 4*q12^2*(-1 + 2*y^2 + 
                   2*y^4 - 4*y^6 + QB*y*(7 - 5*y^2 + 2*y^4))) + 4*om2^6*
                (q22*(29 - 28*y^2 - 16*y^4 + 10*QB*(y + 4*y^3)) + 
                 q12*(13 - 60*y^2 - 16*y^4 + QB*(26*y + 8*y^3 + 64*y^5)))) - 
             8*om1^5*(-8*om2*q12^2*q22 + 16*om2^7*(5 - 4*y^2 - 4*y^4 + 
                 QB*(y + 6*y^3)) + om2^5*(q12*(-15 - 108*y^2 + 48*y^4 - 
                   64*y^6 + 2*QB*y*(11 + 52*y^2)) - q22*(21 + 4*y^2 + 
                   112*y^4 - 64*y^6 + 2*QB*y*(21 - 60*y^2 + 32*y^4))) + 2*
                om2^3*(-10*q12*q22 + q12^2*(-4 - 10*y^2 + 8*y^4 + 
                   QB*y*(21 - 24*y^2 + 8*y^4)) + q22^2*(QB*(y - 6*y^3 + 
                     4*y^5) - 2*(1 + 3*y^2 - 12*y^4 + 8*y^6)))) + 
             8*om1^4*(8*om2^2*q12^2*q22*QB + 16*om2^8*(-2*y*(-2 + y^2) + 
                 QB*(-5 + 4*y^2 + 4*y^4)) + om2^6*(-10*q22*(y + 4*y^3) - 
                 2*q12*y*(13 + 4*y^2 + 32*y^4) + q22*QB*(21 + 4*y^2 + 
                   112*y^4 - 64*y^6) + q12*QB*(15 + 108*y^2 - 48*y^4 + 
                   64*y^6)) - 2*om2^4*(-10*q12*q22*QB + 2*q12^2*
                  (y*(7 - 5*y^2 + 2*y^4) + QB*(-2 - 5*y^2 + 4*y^4)) + 
                 q22^2*(y + 6*y^3 - 20*y^5 + 16*y^7 - 2*QB*(1 + 3*y^2 - 
                     12*y^4 + 8*y^6))))) - 2*eq1*om2*
            (4*om1^7*om2*(32*om2^2*y^2 + q12*(9 - 28*y^2 + 16*y^4)) + 
             8*om2^8*(-4*q12*QB*(1 - 3*y^2 + 2*y^4) + 4*om2^2*(4*y + 
                 QB*(-3 + 2*y^2)) + q22*(5*y - 4*y^3 + QB*(3 - 20*y^2 + 
                   16*y^4))) + 4*om1^6*om2^2*(q12*(-23*y + 84*y^3 - 48*y^5 + 
                 QB*(9 - 28*y^2 + 16*y^4)) - 2*y*(16*om2^2*y*(-QB + 4*y) + 
                 q22*(7 - 20*y^2 + 16*y^4))) + om1^2*(112*om2^4*q12*q22*QB + 
               8*om2^2*q12*(7*q12 - 4*q22)*q22*QB + q12*q22*(25*q12^2 - 
                 16*q12*q22 + 4*q22^2)*QB + 32*om2^8*(-4*y + 
                 QB*(3 - 8*y^2 + 8*y^4)) - 2*om2^6*(-8*q12*y*(3 - 20*y^2 + 
                   16*y^4) - 8*q22*QB*(-7 - 8*y^2 + 16*y^4) + 2*q22*y*
                  (-29 + 12*y^2 + 16*y^4) + q12*QB*(3 + 12*y^2 - 208*y^4 + 
                   192*y^6))) - 4*om1*om2*(32*om2^4*q12*q22 + 16*om2^2*q12*
                (q12 - q22)*q22 + q12*q22*(8*q12^2 - 8*q12*q22 + 5*q22^2) + 8*
                om2^8*(8 + QB*y - 4*y^2) + om2^6*(-(q12*(-1 + 4*QB*y)*
                   (3 - 20*y^2 + 16*y^4)) + q22*(-6 + 40*y^2 - 32*y^4 + 
                   QB*y*(-29 + 12*y^2 + 16*y^4)))) - 2*om1^5*
              (32*om2*q12*q22 - 64*om2^5*(-3 + y^2 - 4*QB*y^3 + 4*y^4) + 
               om2^3*(q22*(71 - 132*y^2 + 240*y^4 - 192*y^6 + 4*QB*y*
                    (7 - 20*y^2 + 16*y^4)) + 2*q12*(8*(-3 + 4*y^2) + 
                   QB*y*(23 - 84*y^2 + 48*y^4)))) - 2*om1^3*om2*
              (-64*om2^2*q12*q22 + 16*q12*q22*(-2*q12 + q22) + 16*om2^6*
                (-8 - 11*QB*y + 20*y^2 + 12*QB*y^3 - 16*y^4) + om2^4*
                (8*q22*(7 + 8*y^2 - 16*y^4 + 4*QB*y*(-4 + 5*y^2 - 4*y^4 + 
                     4*y^6)) + q12*(3 + 12*y^2 - 208*y^4 + 192*y^6 - 
                   16*QB*y*(-1 + 2*y^2 - 8*y^4 + 8*y^6)))) + 
             2*om1^4*(-32*om2^2*q12*q22*QB - 16*q12^2*q22*QB + 64*om2^6*
                (-4*y*(-1 + y^2) + QB*(-3 + y^2 + 4*y^4)) + om2^4*
                (-16*q12*(y - 2*y^3 + 8*y^5 - 8*y^7 + QB*(-3 + 4*y^2)) + 
                 q22*(-32*y*(-4 + 5*y^2 - 4*y^4 + 4*y^6) + QB*(-71 + 
                     132*y^2 - 240*y^4 + 192*y^6))))))*f[15])/
         (16*w[2]^3*w[5]*w[6]*w[9]^2*w[14]) + 
        (eu2*mb^5*QB^2*S0*(-2*eq1*om2^2*(om1 + om2*QB)*
            (-4*om2^6*q22*y*(23 - 36*y^2 + 16*y^4) + 4*om1^6*(32*om2^2*y^3*
                (-3 + 2*y^2) + q12*y*(23 - 36*y^2 + 16*y^4)) + 
             om1^5*om2*(64*om2^2*y^2*(3 + 16*y^2 - 12*y^4) + 2*q22*
                (23 - 68*y^2 + 112*y^4 - 64*y^6) - 3*q12*(11 + 76*y^2 - 
                 144*y^4 + 64*y^6)) + om1*om2^5*(3*q22*(11 + 76*y^2 - 
                 144*y^4 + 64*y^6) + 2*q12*(-23 + 68*y^2 - 112*y^4 + 
                 64*y^6)) + 2*om1^2*om2^4*y*(64*om2^2*y^2*(-3 + 2*y^2) + 36*
                q22*(-5 + 4*y^2) - 3*q12*(-43 + 84*y^2 - 112*y^4 + 64*y^6)) + 
             2*om1^4*om2^2*y*(-36*q12*(-5 + 4*y^2) + 64*om2^2*y^2*
                (-9 + 4*y^4) + 3*q22*(-43 + 84*y^2 - 112*y^4 + 64*y^6)) - 
             4*om1^3*om2^3*(16*om2^2*y^2*(-3 - 16*y^2 + 12*y^4) + q12*
                (13 + 60*y^2 - 96*y^4 + 96*y^6 - 64*y^8) + q22*
                (-13 - 60*y^2 + 96*y^4 - 96*y^6 + 64*y^8))) + 
           eu2*(8*om1^8*(-4*q12^2*(-1 + y^2)^2 + 16*om2^4*y^2*(-3 + 2*y^2) + 
               om2^2*q12*(23 - 36*y^2 + 16*y^4)) + 2*om2^8*q22*
              (48*q22*(-1 + y^2)^2 + 3*q12*QB*y*(23 - 36*y^2 + 16*y^4) - 8*
                q22*QB*y*(25 - 50*y^2 + 24*y^4)) + 8*om1^7*om2*
              (16*om2^4*(QB - 4*y)*y^2*(-3 + 2*y^2) - 4*q12^2*
                (QB*(-1 + y^2)^2 - 2*y*(4 - 5*y^2 + 2*y^4)) + om2^2*
                (-16*q12*y*(5 - 9*y^2 + 4*y^4) + q12*QB*(23 - 36*y^2 + 
                   16*y^4) - 2*q22*y*(1 - 20*y^2 + 16*y^4))) - 
             4*om1^6*om2^2*(16*q12*q22 + 16*q22^2*y^2*(-1 + y^2)^2 - 64*om2^4*
                y^2*(-3 + 2*y^2)*(1 - 2*QB*y + 2*y^2) - 4*q12^2*
                (15 - 35*y^2 + 28*y^4 - 8*y^6 + 4*QB*y*(4 - 5*y^2 + 2*y^4)) + 
               om2^2*(q12*(-37 + 76*y^2 + 112*y^4 - 64*y^6 + 32*QB*y*
                    (5 - 9*y^2 + 4*y^4)) + 4*q22*(4 - 8*y^2 + 80*y^4 - 
                   64*y^6 + QB*(y - 20*y^3 + 16*y^5)))) + 8*om1^2*om2^6*
              (q12*(-8*q22 + 12*om2^2*QB*y) + 2*q12^2*(4 - 8*y^2 + 8*y^4 - 
                 4*y^6 + QB*y*(-9 + 20*y^2 - 16*y^4 + 8*y^6)) + q22*
                (om2^2*(-26 + 8*y^2 + QB*(113*y - 28*y^3 - 16*y^5)) + 
                 2*q22*(13 + 11*y^2 - 48*y^4 + 24*y^6 + QB*y*(-27 + 44*y^2 - 
                     24*y^4 + 8*y^6)))) + om1*om2^7*(-64*q12*q22*QB + q12^2*
                QB*(37 - 44*y^2 + 80*y^4 - 64*y^6) + 16*q22*
                (om2^2*QB*(-13 + 4*y^2) + q22*(-25*y + 50*y^3 - 24*y^5 + 
                   QB*(13 + 11*y^2 - 48*y^4 + 24*y^6)))) + 4*om1^5*om2^3*
              (64*om2^4*y^2*(-3 + 2*y^2)*(QB - 2*y + 2*QB*y^2) - 4*
                (4*q12*q22*QB - 4*q22^2*y*(-1 + y^2)*((1 - 2*y^2)^2 + 
                   QB*(y - y^3)) + q12^2*(y*(7 - 22*y^2 + 8*y^4) + 
                   QB*(-15 + 35*y^2 - 28*y^4 + 8*y^6))) + om2^2*
                (2*q22*(93*y + 4*y^3 + 112*y^5 - 128*y^7 + 8*QB*(-1 + 2*y^2 - 
                     20*y^4 + 16*y^6)) + q12*(2*y*(-43 + 212*y^2 - 176*y^4 + 
                     64*y^6) + QB*(37 - 76*y^2 - 112*y^4 + 64*y^6)))) - 
             4*om1^4*om2^4*(32*om2^4*y^2*(-1 + 4*QB*y)*(-3 + 2*y^2) + 4*
                (8*q12*q22 + q22^2*(-1 + y^2)*(5 + 6*y^2 - 12*y^4 + 16*y^6 - 
                   4*QB*y*(1 - 2*y^2)^2) + q12^2*(-19 + 21*y^2 - 6*y^4 + 
                   4*y^6 + QB*y*(7 - 22*y^2 + 8*y^4))) + om2^2*
                (q22*(59 + 204*y^2 + 112*y^4 - 192*y^6 + 2*QB*y*(-93 - 
                     4*y^2 - 112*y^4 + 128*y^6)) + q12*(-9 + 188*y^2 - 
                   144*y^4 + 64*y^6 + QB*(86*y - 424*y^3 + 352*y^5 - 
                     128*y^7)))) + 4*om1^3*om2^5*(32*om2^4*QB*y^2*
                (-3 + 2*y^2) - om2^2*(q22*(-226*y + 56*y^3 + 32*y^5 + 
                   QB*(59 + 204*y^2 + 112*y^4 - 192*y^6)) + q12*(-24*y + 
                   QB*(-9 + 188*y^2 - 144*y^4 + 64*y^6))) - 4*(8*q12*q22*QB + 
                 q12^2*(9*y - 20*y^3 + 16*y^5 - 8*y^7 + QB*(-19 + 21*y^2 - 
                     6*y^4 + 4*y^6)) + q22^2*(27*y - 44*y^3 + 24*y^5 - 
                   8*y^7 + QB*(-5 - y^2 + 18*y^4 - 28*y^6 + 16*y^8))))))*
          f[15])/(16*w[2]^3*w[5]*w[6]*w[9]^2*w[14]) + 
        (2*eu2*mb^5*om1*om2*QB^2*(om1 + om2*QB)*S2*
          (-4*eq1*om1*om2*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + y^2)*
            (4*om1^4*q12*y^2 - 4*om1^3*om2*(2*q12 + q22)*y^3 + 
             om2^4*q12*(-1 + 2*y^2) + 2*om1*om2^3*y*(q12 - 2*q12*y^2 - 2*q22*
                y^2) + om1^2*om2^2*(2*q22*y^2*(1 + 2*y^2) + q12*(-1 + 4*y^2 + 
                 4*y^4))) + eu2*(8*om1^8*om2*q12*y*(-1 + y^2) + 
             om2^7*q22^2*y*(-3 + 2*y^2) + om1*om2^6*(2*q12*q22 + q12^2*
                (-2 + 6*y^2 - 4*y^4) + q22^2*(-3 + 7*y^2 - 4*y^4)) + 
             om1^2*om2^5*y*(-2*q22^2*(4 - 7*y^2 + 4*y^4) + q12^2*
                (3 - 16*y^2 + 12*y^4)) + om1^5*om2^2*(2*q12*q22 - 24*q12^2*
                y^2*(-1 + y^2) + q22^2*(1 + 11*y^2 - 28*y^4 + 16*y^6) - 8*
                om2^2*(q12 - 5*q12*y^2 - 2*q22*y^2 - 2*q22*y^4 + 4*q12*y^6 + 
                 4*q22*y^6)) + om1^6*om2*y*(64*om2^2*q12*y^2*(-1 + y^2) + 
               q12^2*(-15 + 14*y^2) - 4*q22*(-1 + y^2)*(-8*om2^2*y^2 + 
                 q22*(-1 + y^2))) - om1^3*om2^4*(-4*q12*q22 + 2*q22^2*
                (1 - 9*y^2 + 20*y^4 - 12*y^6) + q12^2*(5 - 17*y^2 + 4*y^4 + 
                 8*y^6) + 4*om2^2*(-1 + y^2)*(2*q22*y^2 + q12*(-1 + 
                   2*y^2))) + om1^4*om2^3*y*(2*q12^2*(-4 - 7*y^2 + 10*y^4) + 
               q22^2*(-13 + 16*y^2 + 12*y^4 - 16*y^6) + 8*om2^2*(-1 + y^2)*
                (4*q22*y^2 + q12*(-1 + 4*y^2))) - om1^7*(-1 + y^2)*
              (3*q12^2 + om2^2*(8*q22*y^2 + q12*(-4 + 40*y^2)))))*f[13])/
         (w[1]^2*w[2]^3*w[5]*w[6]*w[9]^2*w[14]) - 
        (2*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S0*
          (-4*eq1*om1*om2*(om1^2*(2*om2^2 - q12) - om2^2*q22 + 
             om1*om2*(q12 + q22)*y)*(1 - 3*y^2 + 2*y^4)*(2*om1^4*y + 
             2*om2^4*y + 2*om1^2*om2^2*y*(3 + 2*y^2) - om1*om2^3*
              (1 + 6*y^2) - om1^3*(om2 + 6*om2*y^2)) + 
           eu2*(om1*om2^6*q22^2*y*(-13 + 32*y^2 - 20*y^4) + 
             8*om1^8*om2*(om2^2 - q12)*(1 - 3*y^2 + 2*y^4) + 
             2*om2^7*q22^2*(1 - 3*y^2 + 2*y^4) + 2*om1^7*y*
              (q12^2*(-3 + 2*y^2) - 16*om2^4*(1 - 3*y^2 + 2*y^4) + 4*om2^2*
                (4*q12 + q22)*(1 - 3*y^2 + 2*y^4)) + om1^6*om2*
              (4*q12*q22 + 2*q22^2*(-1 + y^2)^2*(-1 + 2*y^2) - 9*q12^2*
                (1 - 3*y^2 + 2*y^4) - 4*om2^2*(3*q12 + 2*q22 + 10*q12*y^2 + 
                 8*q22*y^2)*(1 - 3*y^2 + 2*y^4) + 16*om2^4*(1 - y^2 - 4*y^4 + 
                 4*y^6)) + om1^5*om2^2*y*(-32*om2^4*(1 - 3*y^2 + 2*y^4) + 
               q12^2*(5 - 36*y^2 + 28*y^4) + 8*om2^2*(q12 + 2*q22)*
                (3 - 7*y^2 + 4*y^6) - 2*q22^2*(1 + 8*y^2 - 16*y^4 + 8*y^6)) + 
             om1^2*om2^5*(2*q12*q22 - 8*om2^2*q22*(1 - 3*y^2 + 2*y^4) - 2*
                q12^2*(y^2 - 3*y^4 + 2*y^6) + q22^2*(-3 + 29*y^2 - 66*y^4 + 
                 40*y^6)) + om1^4*om2^3*(6*q12*q22 + 8*om2^4*(1 - 3*y^2 + 
                 2*y^4) + q12^2*(-7 + 11*y^2 + 16*y^4 - 20*y^6) + q22^2*
                (-9 + 37*y^2 - 40*y^4 - 4*y^6 + 16*y^8) - 4*om2^2*
                (1 - 3*y^2 + 2*y^4)*(q12 + 2*q12*y^2 + 4*(q22 + 4*q22*
                    y^2))) + om1^3*om2^4*y*(q12^2*(1 - 6*y^2 - 4*y^4 + 
                 8*y^6) + q22*(40*om2^2*(1 - 3*y^2 + 2*y^4) - 
                 q22*(9 + 14*y^2 - 60*y^4 + 40*y^6)))))*f[13])/
         (w[1]*w[2]^3*w[5]*w[6]*w[9]^2*w[14]) + 
        (eu2*mb^5*om2*QB^2*S3*(eu2*(-48*om1^7*om2*q12 + 
             16*om1^6*(8*om2^4*y + q12^2*y + om2^2*q12*(-3*QB + 4*y)) + 
             4*om1^5*om2*(5*q12*q22 + 16*om2^4*(-7 + 2*QB*y - 6*y^2) + 4*
                q12^2*(1 + QB*y - 4*y^2) - 4*q22^2*(-1 + y^2) + 4*om2^2*
                (q12*(7 + 4*QB*y - 16*y^2) - 2*(q22 + 2*q22*y^2))) + 
             2*om2^6*(8*q12^2*QB*(1 - 3*y^2 + 2*y^4) + q12*q22*
                (2*y*(-5 + 4*y^2) + QB*(-31 + 100*y^2 - 64*y^4)) + 4*q22^2*
                (21*y - 16*y^3 + QB*(8 - 50*y^2 + 36*y^4))) - 
             4*om1^4*(-4*q12^2*q22*QB + 16*om2^6*(7*QB - 9*y + 6*QB*y^2 - 
                 4*y^3) + 4*om2^4*(8*q12*y*(-2 + y^2) + q12*QB*(-7 + 
                   16*y^2) + 2*q22*(QB - 4*y + 2*QB*y^2 - 6*y^3)) + om2^2*
                (-5*q12*q22*QB + 2*q12^2*(-2*QB - 5*y + 8*QB*y^2 - 6*y^3) + 
                 4*q22^2*(QB*(-1 + y^2) - y*(1 + y^2)))) + 
             8*om1^3*om2*(q12*q22*(13*q12 + 2*q22) + 8*om2^6*(-6 - 4*y^2 + 
                 QB*y*(9 + 4*y^2)) - 2*om2^4*(q12*(5 - 12*y^2 + 8*QB*y*
                    (-2 + y^2)) + 2*q22*(7 + 4*y^4 - 2*QB*y*(2 + 3*y^2))) + 
               om2^2*(18*q12*q22 + q12^2*(4 - 18*y^2 + 8*y^4 + QB*y*
                    (5 + 6*y^2)) + 2*q22^2*(5 - 16*y^2 + 8*y^4 + 
                   QB*(y + y^3)))) + om1^2*(8*om2^2*q12*q22*(13*q12 + 2*q22)*
                QB + q12*q22*(37*q12^2 + 8*q12*q22 - 2*q22^2)*QB - 64*om2^8*
                (-y + QB*(6 + 4*y^2)) + 16*om2^6*(q12*(-5*QB - 4*y + 
                   12*QB*y^2) - 2*q22*(7*QB + y - 2*y^3 + 4*QB*y^4)) + 8*
                om2^4*(18*q12*q22*QB + q12^2*(5*y + 6*y^3 - 8*y^5 + 
                   2*QB*(2 - 9*y^2 + 4*y^4)) + q22^2*(17*y + 22*y^3 - 
                   24*y^5 + 2*QB*(5 - 16*y^2 + 8*y^4)))) + 
             om1*om2*(8*om2^2*q12*q22*(9*q12 + 13*q22) + q12*q22*
                (14*q12^2 + 52*q12*q22 - 7*q22^2) + 64*om2^8*QB*y - 32*om2^6*
                QB*y*(2*q12 + q22 - 2*q22*y^2) - 2*om2^4*(-58*q12*q22 + 
                 q12^2*(-3 + 20*y^2 - 16*y^4 + 2*QB*y*(7 - 28*y^2 + 
                     16*y^4)) + 4*q22^2*(-8 + 50*y^2 - 36*y^4 + 
                   QB*y*(-17 - 22*y^2 + 24*y^4))))) - 
           2*eq1*(16*om1^6*om2*(4*om2^2 - q12)*y + 4*om1^5*(-4*q12*q22 + 16*
                om2^4*(-2 + QB*y - 4*y^2) - om2^2*(2*q22 + q12*(15 + 4*QB*y - 
                   20*y^2))) - 4*om1^4*(4*om2*q12*q22*QB + 32*om2^5*
                (QB + 2*QB*y^2 - 2*(y + y^3)) + om2^3*(2*q22*(QB - 9*y + 
                   4*y^3) + q12*(15*QB - 10*y - 20*QB*y^2 + 24*y^3))) + 
             2*om1^3*(16*om2^2*q12*q22 + 4*q12*(2*q12 - q22)*q22 + 128*om2^6*
                y*(QB - y + QB*y^2) + om2^4*(q12*(-33 + 20*QB*y + 60*y^2 - 
                   48*QB*y^3 - 16*y^4) + 2*q22*(13 + 18*QB*y - 52*y^2 - 
                   8*QB*y^3 + 32*y^4))) + 2*om2^7*(-8*q12*QB*(1 - 3*y^2 + 
                 2*y^4) + q22*(10*y - 8*y^3 + QB*(15 - 68*y^2 + 48*y^4))) + 
             om1*(-16*om2^4*q12*q22 - 8*om2^2*q12*(q12 - 2*q22)*q22 + q12*q22*
                (-5*q12^2 + 8*q12*q22 - 5*q22^2) + 64*om2^8*QB*y + 2*om2^6*
                (q22*(15 + 14*QB*y - 68*y^2 + 72*QB*y^3 + 48*y^4 - 
                   64*QB*y^5) + q12*(-3 - 2*QB*y + 20*y^2 - 40*QB*y^3 - 
                   16*y^4 + 32*QB*y^5))) - 2*om1^2*(-16*om2^3*q12*q22*QB + 4*
                om2*q12*q22*(-2*q12 + q22)*QB + 32*om2^7*y*(-1 + 4*QB*y) + 
               om2^5*(q12*(2*y + 40*y^3 - 32*y^5 + QB*(33 - 60*y^2 + 
                     16*y^4)) - 2*q22*(7*y + 36*y^3 - 32*y^5 + 
                   QB*(13 - 52*y^2 + 32*y^4))))))*f[15])/
         (8*w[2]^2*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*om2*QB^2*S1*(-8*eq1*(8*om1^6*om2^2*y*(-1 - 3*y^2 + 2*y^4) - 
             2*om2^8*(QB + 13*y - 9*QB*y^2 - 6*y^3 + 8*QB*y^4) + 
             2*om1^5*om2^3*(-11 + 28*y^2 + 28*y^4 - 24*y^6 + 4*QB*y*
                (-1 - 3*y^2 + 2*y^4)) + 2*om1*(-4*om2^3*q12*q22 + 2*om2*q12*
                q22*(-q12 + q22) + om2^7*(1 + 20*y^2 - 72*QB*y^3 - 16*y^4 + 
                 48*QB*y^5)) + om1^2*(8*om2^2*q12*q22*QB + q12*(4*q12 - q22)*
                q22*QB + 2*om2^6*(2*y*(5 - 44*y^2 + 28*y^4) + 
                 QB*(7 + 33*y^2 + 40*y^4 - 40*y^6))) + 
             om1^4*(-2*q12*q22*QB + om2^4*(QB*(-22 + 56*y^2 + 56*y^4 - 
                   48*y^6) + 2*y*(15 - 78*y^2 + 16*y^4 + 16*y^6))) + 
             2*om1^3*(4*om2*q12*q22 + om2^5*(4 + 40*y^2 + 36*y^4 - 40*y^6 + 
                 QB*y*(15 - 78*y^2 + 16*y^4 + 16*y^6)))) + 
           eu2*(om1^7*(32*om2^2*y^2*(-3 + 2*y^2) + q12*(23 - 36*y^2 + 
                 16*y^4)) + om2^7*(4*q22*y*(-5 + 4*y^2) + q22*QB*
                (-35 + 116*y^2 - 80*y^4) + 16*q12*QB*(1 - 3*y^2 + 2*y^4) + 32*
                om2^2*(2*y + QB*(-1 + y^2))) + om1^6*om2*(-2*q22*y + 40*q22*
                y^3 - 32*q22*y^5 + q12*QB*(23 - 36*y^2 + 16*y^4) - 2*q12*y*
                (59 - 132*y^2 + 80*y^4) + 32*om2^2*y*(2 + 10*y^2 - 8*y^4 + 
                 QB*y*(-3 + 2*y^2))) + om1^4*(16*om2*q12*q22*QB + 32*om2^5*
                (-3*y*(1 - 2*y^2)^2 + QB*(4 - 11*y^2 - 2*y^4 + 8*y^6)) + 
               om2^3*(-16*q12*y*(3 - 10*y^2 + 8*y^4) + 4*q22*y*(25 - 20*y^2 + 
                   32*y^4 - 32*y^6) + 2*q12*QB*(17 - 44*y^2 + 32*y^6) + 
                 q22*QB*(5 - 28*y^2 - 112*y^4 + 128*y^6))) + 
             om1*(16*om2^4*q12*q22 + 8*om2^2*q12*(q12 - 3*q22)*q22 + 6*q12*
                (q12 - q22)^2*q22 + 32*om2^8*(-3 + 2*y^2 + 2*QB*y*
                  (-1 + y^2)) + om2^6*(q22*(-51 + 164*y^2 - 112*y^4 + 
                   4*QB*y*(21 - 36*y^2 + 16*y^4)) + q12*(6 - 40*y^2 + 
                   32*y^4 - 2*QB*y*(11 - 60*y^2 + 48*y^4)))) + 
             om1^5*(16*q12*q22 + 32*om2^4*(4 - 11*y^2 - 2*y^4 + 8*y^6 + 
                 QB*(2*y + 10*y^3 - 8*y^5)) + om2^2*(2*q12*(17 - 44*y^2 + 
                   32*y^6 + QB*(-59*y + 132*y^3 - 80*y^5)) + 
                 q22*(5 - 28*y^2 - 112*y^4 + 128*y^6 - 2*QB*(y - 20*y^3 + 
                     16*y^5)))) + 2*om1^2*om2*(-24*om2^2*q12*q22*QB + 4*q12*
                q22*(-3*q12 + q22)*QB + 16*om2^6*(y*(-5 + 4*y^2) + 
                 QB*(-2 - 3*y^2 + 4*y^4)) + om2^4*(2*q22*(y*(17 - 32*y^2 + 
                     16*y^4) + 2*QB*(-5 - 4*y^4 + 8*y^6)) + q12*(-19*y + 
                   68*y^3 - 48*y^5 + QB*(5 - 36*y^2 + 32*y^6)))) - 
             2*om1^3*(24*om2^2*q12*q22 + 4*q12*(3*q12 - q22)*q22 + 16*om2^6*
                (1 + 4*y^2 - 4*y^4 + 3*QB*y*(1 - 2*y^2)^2) + om2^4*
                (q12*(-13 + 44*y^2 - 32*y^6 + 8*QB*y*(3 - 10*y^2 + 8*y^4)) + 
                 2*q22*(10 + 8*y^4 - 16*y^6 + QB*y*(-25 + 20*y^2 - 32*y^4 + 
                     32*y^6))))))*f[15])/(4*w[2]^2*w[5]*w[6]*w[9]^2*w[14]) + 
        (8*eu2*mb^5*om1^2*om2*QB^2*(om1 + om2*QB)*S1*(om1^2 + om2^2 - 
           2*om1*om2*y)*(1 - 3*y^2 + 2*y^4)*
          (2*eq1*om2^2*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + 
             om1^2*(om2 + 2*om2*y^2)) + eu2*(om1^4*(2*om2^2 - q12) + 
             om2^4*(q12 - q22) - om1*om2^3*(q12 - 3*q22)*y + 
             om1^3*om2*(-4*om2^2 + q12 + q22)*y + om1^2*om2^2*
              (2*om2^2 - q22 - 2*q22*y^2)))*f[13])/(w[1]^2*w[2]^2*w[5]*w[6]*
          w[9]^2*w[14]) + (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S3*
          (-4*eq1*om1*om2^2*(om1^2 + om2^2 - 2*om1*om2*y)*(-1 + y^2)*
            (2*om1^3*q12*y + 2*om1*om2^2*y*(q12 + q22 + 2*q22*y^2) - 
             om2^3*(q12 - 2*q12*y^2 + 4*q22*y^2) - om1^2*om2*(q12 + 2*q12*
                y^2 + 4*q22*y^2)) + eu2*(om1^7*q12*(4*om2^2 + q12)*
              (-1 + y^2) + om2^7*q22^2*y*(-7 + 6*y^2) + om1^6*om2*y*
              (q12^2*(3 - 4*y^2) - 8*om2^2*(2*q12 + q22)*(-1 + y^2)) + 
             om1*om2^6*(2*q12*q22 + q22^2*(-5 + 29*y^2 - 24*y^4) + q12^2*
                (-2 + 6*y^2 - 4*y^4)) + om1^5*om2^2*(2*q12*q22 + 8*om2^2*
                (-1 + y^2)*(q12 + 2*q12*y^2 + 4*q22*y^2) + q22^2*
                (-3 + 7*y^2 - 4*y^4) + 2*q12^2*(-3 + y^2 + 2*y^4)) + 
             om1^4*om2^3*y*(q12^2*(6 - 8*y^2) - 16*om2^2*(-1 + y^2)*
                (q12 + q22 + 2*q22*y^2) + q22^2*(5 - 22*y^2 + 16*y^4)) + 
             om1^3*om2^4*(4*q12*q22 + 4*om2^2*(-1 + y^2)*(q12 + 8*q22*y^2) + 
               q12^2*(-7 + 11*y^2 - 4*y^4) - 8*q22^2*(1 - 3*y^2 + 2*y^6)) + 
             om1^2*om2^5*y*(q12^2*(3 - 12*y^2 + 8*y^4) + 2*q22*
                (-4*om2^2*(-1 + y^2) + q22*(-1 - 16*y^2 + 16*y^4)))))*f[13])/
         (w[1]^2*w[2]^2*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S2*(-(eu2*(8*om1^8*q12*y*(-7 + 4*y^2) + 
              4*om1^7*om2*(32*om2^2*y^2 + q22*(-7 + 20*y^2 - 16*y^4) + 
                q12*(-23 + 14*QB*y + 36*y^2 - 8*QB*y^3 + 16*y^4)) - 
              om2^6*(64*om2^4*QB + 16*q12^2*QB*(1 - 3*y^2 + 2*y^4) + 
                16*q22^2*(QB - 6*y - 6*QB*y^2 + 5*y^3 + 6*QB*y^4) + 
                q12*q22*(4*y*(5 - 4*y^2) + QB*(-35 + 116*y^2 - 80*y^4))) - 
              om1^6*(32*q22^2*y*(-1 + y^2)^2 + 64*om2^4*y*(1 + 2*QB*y + 
                  6*y^2) + 8*q12^2*(8*QB*(-1 + y^2)^2 + y*(21 - 24*y^2 + 
                    8*y^4)) - q12*q22*(4*y*(23 - 36*y^2 + 16*y^4) + 
                  QB*(9 - 28*y^2 + 16*y^4)) + 4*om2^2*(2*q12*y*(11 + 
                    52*y^2) - q22*QB*(7 - 20*y^2 + 16*y^4) + q12*QB*
                   (-23 + 36*y^2 + 16*y^4) - 2*q22*y*(21 - 60*y^2 + 
                    32*y^4))) + 2*om1^5*om2*(40*q12*q22 + 32*om2^4*
                 (-5 + 4*y^2 + 4*y^4 + QB*(y + 6*y^3)) + 4*q12^2*
                 (4 + 10*y^2 - 8*y^4 + QB*y*(21 - 24*y^2 + 8*y^4)) + 
                q22^2*(-1 + 52*y^2 - 112*y^4 + 64*y^6 + QB*y*(9 - 28*y^2 + 
                    16*y^4)) + 2*om2^2*(q12*(15 + 108*y^2 - 48*y^4 + 64*y^6 + 
                    2*QB*y*(11 + 52*y^2)) + q22*(21 + 4*y^2 + 112*y^4 - 
                    64*y^6 - 2*QB*y*(21 - 60*y^2 + 32*y^4)))) + 
              om1*om2*(8*om2^2*q12*q22*(13*q12 + 11*q22) + q12*q22*
                 (28*q12^2 + 44*q12*q22 + q22^2) - 128*om2^8*(-1 + QB*y) + 
                8*om2^6*QB*y*(8*q12 + q22*(5 + 4*y^2)) + 2*om2^4*
                 (96*q12*q22 + 8*q22^2*(1 - 6*y^2 + 6*y^4 + QB*y*(-5 + 
                      7*y^2)) + q12^2*(3 - 20*y^2 + 16*y^4 + QB*y*(19 - 
                      68*y^2 + 48*y^4)))) + 4*om1^3*om2*(2*q12*q22*
                 (11*q12 + 4*q22) + 16*om2^6*(-8 - 5*QB*y + 2*y^2 + 
                  2*QB*y^3) + om2^2*(47*q12*q22 + 2*q22^2*y*(QB + 2*y + 
                    6*QB*y^2 - 4*y^3 - 20*QB*y^4 + 8*y^5 + 16*QB*y^6) + 
                  4*q12^2*(1 - 2*y^2 - 2*y^4 + 4*y^6 + QB*y*(7 - 5*y^2 + 
                      2*y^4))) + om2^4*(q22*(-29 + 28*y^2 + 16*y^4 + 
                    10*QB*(y + 4*y^3)) + q12*(-13 + 60*y^2 + 16*y^4 + 
                    QB*(26*y + 8*y^3 + 64*y^5)))) + 4*om1^2*om2^2*(
                -8*q12*q22*(3*q12 + q22)*QB + 48*om2^6*(2*QB + y) - 
                om2^4*(16*q12*y + 6*q22*y*(-1 + 4*y^2) + q22*QB*(-21 + 
                    20*y^2 + 16*y^4) + q12*QB*(-5 + 52*y^2 + 16*y^4)) - 
                om2^2*(51*q12*q22*QB + 4*q22^2*y*(-5 + 7*y^2 + 
                    QB*(y - 2*y^3 + 4*y^5)) + 4*q12^2*(6*y^3*(-1 + y^2) + 
                    QB*(1 - 2*y^2 - 2*y^4 + 4*y^6)))) - 4*om1^4*om2^2*(
                20*q12*q22*QB + 4*q12^2*(QB*(2 + 5*y^2 - 4*y^4) + 
                  y*(7 - 5*y^2 + 2*y^4)) + 16*om2^4*(2*y*(-2 + y^2) + 
                  QB*(-5 + 4*y^2 + 4*y^4)) + 2*q22^2*(y + 6*y^3 - 20*y^5 + 
                  16*y^7 + 2*QB*(1 + 3*y^2 - 12*y^4 + 8*y^6)) + 
                om2^2*(q22*(10*(y + 4*y^3) + QB*(21 + 4*y^2 + 112*y^4 - 
                      64*y^6)) + q12*(26*y + 8*y^3 + 64*y^5 + 
                    QB*(15 + 108*y^2 - 48*y^4 + 64*y^6)))))) + 
           2*eq1*(2*om1^7*(32*om2^2*y^2 + q12*(9 - 28*y^2 + 16*y^4)) - 
             2*om1^6*om2*(32*om2^2*y^2*(QB + 4*y) + q12*QB*(9 - 28*y^2 + 
                 16*y^4) + 2*q22*y*(7 - 20*y^2 + 16*y^4) + q12*y*
                (23 - 84*y^2 + 48*y^4)) - 4*om2^7*(-4*q12*QB*(1 - 3*y^2 + 
                 2*y^4) + q22*(3*QB - 5*y - 20*QB*y^2 + 4*y^3 + 16*QB*y^4) + 
               4*om2^2*(-4*y + QB*(-3 + 2*y^2))) + om1^5*om2^2*
              (64*om2^2*(-3 + y^2 + 4*QB*y^3 + 4*y^4) + q22*(-71 + 132*y^2 - 
                 240*y^4 + 192*y^6 + 4*QB*y*(7 - 20*y^2 + 16*y^4)) + 2*q12*
                (24 - 32*y^2 + QB*y*(23 - 84*y^2 + 48*y^4))) + 
             om1^4*(32*om2*q12*q22*QB - 64*om2^5*(4*y*(-1 + y^2) + 
                 QB*(-3 + y^2 + 4*y^4)) + om2^3*(q22*QB*(71 - 132*y^2 + 
                   240*y^4 - 192*y^6) - 32*q22*y*(-4 + 5*y^2 - 4*y^4 + 
                   4*y^6) + 16*q12*(-3*QB - y + 4*QB*y^2 + 2*y^3 - 8*y^5 + 
                   8*y^7))) + 2*om1*om2^2*(-32*om2^2*q12*q22 + 16*q12*q22*
                (-q12 + q22) + 8*om2^6*(-8 + QB*y + 4*y^2) + om2^4*
                (-(q12*(1 + 4*QB*y)*(3 - 20*y^2 + 16*y^4)) + 
                 q22*(6 - 40*y^2 + 32*y^4 + QB*y*(-29 + 12*y^2 + 16*y^4)))) + 
             om1^3*(64*om2^2*q12*q22 + 16*om2^6*(8 - 11*QB*y - 20*y^2 + 
                 12*QB*y^3 + 16*y^4) - om2^4*(-8*q22*(-7 - 8*y^2 + 16*y^4 + 
                   4*QB*y*(-4 + 5*y^2 - 4*y^4 + 4*y^6)) + q12*(3 + 12*y^2 - 
                   208*y^4 + 192*y^6 + 16*QB*y*(-1 + 2*y^2 - 8*y^4 + 
                     8*y^6)))) + om1^2*(-56*om2^3*q12*q22*QB - 4*om2*q12*
                (7*q12 - 4*q22)*q22*QB - 16*om2^7*(4*y + QB*(3 - 8*y^2 + 
                   8*y^4)) + om2^5*(2*q22*(29*y - 12*y^3 - 16*y^5 + 
                   QB*(28 + 32*y^2 - 64*y^4)) + q12*(8*y*(3 - 20*y^2 + 
                     16*y^4) + QB*(3 + 12*y^2 - 208*y^4 + 192*y^6))))))*f[8])/
         (4*w[2]*w[5]*w[6]*w[9]^2*w[14]) - 
        (eu2*mb^5*QB^2*S0*(-2*eq1*(om1 - om2*QB)*
            (4*om2^6*q22*y*(23 - 36*y^2 + 16*y^4) - 4*om1^6*(32*om2^2*y^3*
                (3 - 2*y^2) + q12*y*(23 - 36*y^2 + 16*y^4)) - 
             om1*om2^5*(3*q22*(11 + 76*y^2 - 144*y^4 + 64*y^6) + 2*q12*
                (-23 + 68*y^2 - 112*y^4 + 64*y^6)) + om1^5*om2*
              (64*om2^2*y^2*(3 + 16*y^2 - 12*y^4) + 3*q12*(11 + 76*y^2 - 
                 144*y^4 + 64*y^6) + 2*q22*(-23 + 68*y^2 - 112*y^4 + 
                 64*y^6)) + 2*om1^2*om2^4*y*(64*om2^2*y^2*(-3 + 2*y^2) - 36*
                q22*(-5 + 4*y^2) + 3*q12*(-43 + 84*y^2 - 112*y^4 + 64*y^6)) + 
             2*om1^4*om2^2*y*(36*q12*(-5 + 4*y^2) + 64*om2^2*y^2*
                (-9 + 4*y^4) - 3*q22*(-43 + 84*y^2 - 112*y^4 + 64*y^6)) - 
             4*om1^3*om2^3*(16*om2^2*y^2*(-3 - 16*y^2 + 12*y^4) + q22*
                (13 + 60*y^2 - 96*y^4 + 96*y^6 - 64*y^8) + q12*
                (-13 - 60*y^2 + 96*y^4 - 96*y^6 + 64*y^8))) + 
           eu2*(-8*om1^8*(16*om2^2*y^2*(3 - 2*y^2) + q12*(23 - 36*y^2 + 
                 16*y^4)) - 8*om1^7*om2*(-(q12*(16*y*(5 - 9*y^2 + 4*y^4) + 
                  QB*(23 - 36*y^2 + 16*y^4))) - 2*y*(-8*om2^2*y*(QB + 4*y)*
                  (-3 + 2*y^2) + q22*(1 - 20*y^2 + 16*y^4))) - 
             2*om2^6*q22*(-3*q12*QB*y*(23 - 36*y^2 + 16*y^4) + 8*q22*
                (6*(-1 + y^2)^2 + QB*y*(25 - 50*y^2 + 24*y^4))) + 
             om1*om2^5*(-64*q12*q22*QB + q12^2*QB*(37 - 44*y^2 + 80*y^4 - 
                 64*y^6) + 16*q22*(om2^2*QB*(-13 + 4*y^2) + q22*y*
                  (25 - 50*y^2 + 24*y^4) + q22*QB*(13 + 11*y^2 - 48*y^4 + 
                   24*y^6))) + 2*om1^6*(16*q22^2*(-1 + y^2)^2*(-1 + 2*y^2) + 
               128*om2^4*y^2*(-3 + 2*y^2)*(1 + 2*QB*y + 2*y^2) + 8*q12^2*
                (-15 + 35*y^2 - 28*y^4 + 8*y^6 + 4*QB*y*(4 - 5*y^2 + 
                   2*y^4)) + q12*q22*(55 - 164*y^2 + 176*y^4 - 64*y^6 + 
                 QB*(-23*y + 36*y^3 - 16*y^5)) - 2*om2^2*
                (q12*(37 - 76*y^2 - 112*y^4 + 64*y^6 + 32*QB*y*(5 - 9*y^2 + 
                     4*y^4)) + 4*q22*(-4 + 8*y^2 - 80*y^4 + 64*y^6 + 
                   QB*(y - 20*y^3 + 16*y^5)))) + 8*om1^2*om2^4*
              (4*q12*(2*q22 + 3*om2^2*QB*y) + 2*q12^2*(4*(-1 + 2*y^2 - 
                   2*y^4 + y^6) + QB*y*(-9 + 20*y^2 - 16*y^4 + 8*y^6)) + q22*
                (om2^2*(26 - 8*y^2 + QB*(113*y - 28*y^3 - 16*y^5)) + 
                 2*q22*(-13 - 11*y^2 + 48*y^4 - 24*y^6 + QB*y*(-27 + 44*y^2 - 
                     24*y^4 + 8*y^6)))) + om1^5*om2*(-64*q12*q22*QB - 256*
                om2^4*y^2*(-3 + 2*y^2)*(QB + 2*y + 2*QB*y^2) + q22^2*
                (4*y*(39 - 116*y^2 + 144*y^4 - 64*y^6) + QB*(9 - 92*y^2 + 
                   144*y^4 - 64*y^6)) - 16*q12^2*(-7*y + 22*y^3 - 8*y^5 + 
                 QB*(-15 + 35*y^2 - 28*y^4 + 8*y^6)) + 4*om2^2*
                (q12*(86*y - 424*y^3 + 352*y^5 - 128*y^7 + QB*(37 - 76*y^2 - 
                     112*y^4 + 64*y^6)) + 2*q22*(8*QB*(-1 + 2*y^2 - 20*y^4 + 
                     16*y^6) + y*(-93 - 4*y^2 - 112*y^4 + 128*y^6)))) + 
             4*om1^4*om2^2*(32*q12*q22 + 32*om2^4*y^2*(1 + 4*QB*y)*
                (-3 + 2*y^2) + 4*q22^2*(-1 + y^2)*(5 + 6*y^2 - 12*y^4 + 
                 16*y^6 + 4*QB*y*(1 - 2*y^2)^2) - 4*q12^2*(19 - 21*y^2 + 
                 6*y^4 - 4*y^6 + QB*y*(7 - 22*y^2 + 8*y^4)) + om2^2*
                (q12*(-9 + 188*y^2 - 144*y^4 + 64*y^6 + 2*QB*y*(-43 + 
                     212*y^2 - 176*y^4 + 64*y^6)) + q22*(59 + 204*y^2 + 
                   112*y^4 - 192*y^6 + QB*(186*y + 8*y^3 + 224*y^5 - 
                     256*y^7)))) - 4*om1^3*om2^3*(32*om2^4*QB*y^2*
                (-3 + 2*y^2) + om2^2*(q22*(226*y - 56*y^3 - 32*y^5 + 
                   QB*(59 + 204*y^2 + 112*y^4 - 192*y^6)) + 
                 q12*(24*y + QB*(-9 + 188*y^2 - 144*y^4 + 64*y^6))) + 4*
                (8*q12*q22*QB + q12^2*(QB*(-19 + 21*y^2 - 6*y^4 + 4*y^6) + 
                   y*(-9 + 20*y^2 - 16*y^4 + 8*y^6)) + q22^2*
                  (y*(-27 + 44*y^2 - 24*y^4 + 8*y^6) + QB*(-5 - y^2 + 
                     18*y^4 - 28*y^6 + 16*y^8))))))*f[8])/
         (8*w[2]*w[5]*w[6]*w[9]^2*w[14]) - (32*eq1*eu2*mb^5*om1*om2^8*QB^3*S1*
          y*f[8])/(w[3]*w[5]*w[6]*w[9]^2*w[14]) - 
        (8*eu2*mb^5*om1*om2^5*q22*QB^2*(om1 + om2*QB)*S0*y*
          (om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 2*y^2)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[15])/
         (w[2]^3*w[3]*w[5]*w[6]*w[9]^2*w[14]) + 
        (8*eu2*mb^5*om2^4*QB^2*S1*(-3 + 2*y^2)*(eu2*om1*q22*(om1 + om2*QB)*y*
            (om1^2 + om2^2 - 2*om1*om2*y)^2 + eq1*(om2^7*QB - 
             2*om1^5*q22*y^2 + om2^5*q22*y*(1 - 4*QB*y) + om1^4*om2*q22*y*
              (1 - 2*QB*y + 6*y^2) + 2*om1*om2^4*q22*y*(QB - 2*y + 3*QB*
                y^2) + om1^3*om2^2*q22*y*(QB - 6*y + 6*QB*y^2 - 4*y^3) + 
             2*om1^2*om2^3*q22*y*(1 + 3*y^2 - QB*y*(3 + 2*y^2))))*f[15])/
         (w[2]^2*w[3]*w[5]*w[6]*w[9]^2*w[14]) - 
        (16*eu2*mb^5*om1*q12*QB^2*S1*y*(eu2*om1^2*(om1 - om2*QB)*
            (om1^2 + om2^2 - 2*om1*om2*y)^2*(-3 + 2*y^2) + 
           eq1*(om2^6*QB + om1*om2^5*(1 + 4*QB*y)*(-3 + 2*y^2) + 
             om1^5*om2*(-3 + 2*y^2)*(1 + 2*QB*y + 6*y^2) - 2*om1^2*om2^4*
              (-3 + 2*y^2)*(QB + 2*y + 3*QB*y^2) + om1^6*(6*y - 4*y^3) - 
             om1^4*om2^2*(-3 + 2*y^2)*(QB + 6*y + 6*QB*y^2 + 4*y^3) + 
             2*om1^3*om2^3*(-3 - 7*y^2 + 6*y^4 + QB*y*(-9 + 4*y^4))))*f[8])/
         (w[4]*w[5]*w[6]*w[9]^2*w[14]) + (8*eu2*mb^5*om1^3*q12*QB^2*
          (om1 + om2*QB)*S1*y*(om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 2*y^2)*
          (eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          f[14])/(w[1]^2*w[4]*w[5]*w[6]*w[9]^2*w[14]) - 
        (8*eu2*mb^5*om1^4*q12*QB^2*(om1 + om2*QB)*S0*y*(om1^2 + om2^2 - 
           2*om1*om2*y)*(-3 + 2*y^2)*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[14])/
         (w[1]*w[4]*w[5]*w[6]*w[9]^2*w[14]) + (16*eu2*mb^5*om1^3*om2*q12*QB^2*
          (om1 - om2*QB)*S0*y*(om1^2 + om2^2 - 2*om1*om2*y)*(-3 + 2*y^2)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[8])/
         (w[2]*w[4]*w[5]*w[6]*w[9]^2*w[14]) - 
        (4*eu2*mb^5*om2*QB^2*S3*(eq1*(-4*om1^2*om2*(2*q12 + q22) + 
             4*om1*(q12*q22*QB + om2^2*(2*q12*QB + q22*QB + q12*y + 
                 2*q22*y)) + 2*om2^3*(2*q12*QB*y - q22*(3 + 4*QB*y))) + 
           eu2*(-(om1^2*(q12^2 + 4*q12*q22 + (4*om2^2 - q22)*q22)) + 
             om1*om2*(4*om2^2*q22*QB + 4*q12*q22*QB + 2*q12^2*(2*QB + y) - 
               q22^2*(QB + 6*y)) + om2^2*(2*q12^2*QB*y + 6*q22^2*(1 + QB*y) - 
               3*q12*(q22 + 2*q22*QB*y))))*f[7])/(w[9]*w[14]) + 
        (eu2*mb^5*QB^2*S0*(eu2*(-32*om1^6*om2*y + 2*om1*om2^2*
              (2*q22^2*(4 + QB*y - 6*y^2) + q12^2*QB*y*(3 - 4*y^2)) + 
             8*om1^5*(4*q22*y^2 + 4*om2^2*(1 + QB*y + 2*y^2) - q12*
                (1 + 2*QB*y + 4*y^2)) + om1^2*om2*(8*q12*q22*QB + 12*om2^2*
                q22*(QB + 4*QB*y^2) - 4*q12^2*(QB + y - 2*y^3) - q22^2*
                (QB + 4*y + 4*QB*y^2 + 16*QB*y^4)) - 8*om1^4*om2*
              (4*om2^2*(QB + y + 2*QB*y^2) - (1 + 4*y^2)*(q12*(QB + y) + 
                 q22*(QB + 2*y))) + om2^3*q22*(q12*QB*(3 - 4*y^2) + 8*q22*
                (y + QB*(-2 + 3*y^2))) + 2*om1^3*(16*om2^4*QB*y + q12^2*
                (2 + 6*QB*y) - 4*om2^2*q12*QB*y*(1 + 4*y^2) - 2*om2^2*q22*
                (3 + 4*QB*y)*(1 + 4*y^2) - 2*q22^2*(2 - 6*y^2 + 4*y^4 + 
                 QB*y*(-3 + 2*y^2)) + q12*q22*(-1 + QB*y*(-13 + 12*y^2)))) + 
           2*eq1*(2*om2^4*q22*QB*(-3 + 4*y^2) + 16*om1^5*(om2 + 2*om2*y^2) + 
             2*om1*om2^3*(2*q12*QB*y*(1 - 4*y^2) - q22*(1 + QB*y)*
                (-3 + 4*y^2)) - om1^2*om2^2*(16*om2^2*(QB + 2*QB*y^2) + q12*
                (QB + 4*y + 4*QB*y^2 - 16*y^3 - 16*QB*y^4) + q22*
                (QB + 6*y + 4*QB*y^2 - 8*y^3 - 16*QB*y^4)) - 
             2*om1^4*(4*q22*y*(-1 + 2*y^2) - q12*(QB + y)*(-3 + 4*y^2) + 8*
                om2^2*(QB + 2*QB*y^2 + 2*(y + y^3))) + om1^3*om2*
              (q22*(1 + 4*QB*y + 4*y^2 - 16*QB*y^3 - 16*y^4) + q12*
                (1 + 6*QB*y + 4*y^2 - 8*QB*y^3 - 16*y^4) + 16*om2^2*
                (1 + 2*y^2 + 2*QB*(y + y^3)))))*f[7])/(w[9]*w[14]) - 
        (4*eu2*mb^5*QB^2*S1*(4*eq1*om2*(-3*om1*om2^3*(QB - 2*y) + 
             4*om1^4*y^2 + om2^4*(1 - 4*QB*y) - 2*om1^3*om2*(QB + y)*
              (1 + 2*y^2) + om1^2*om2^2*(3 + 2*QB*(y + 2*y^3))) + 
           eu2*(-8*om1^5*om2*y + om2^4*(q12*(3 - 6*QB*y) + q22*
                (9 + 8*QB*y)) - om1*(6*om2*q12*q22*QB + om2^3*(9*q12*QB - 
                 q22*QB + 4*q12*y + 8*q22*y + 4*q12*QB*y^2)) + 
             om1^3*om2*(-4*q12*y - 16*om2^2*QB*y^2 + q12*QB*(-2 + 4*y^2) + 
               q22*(QB - 4*y + 4*QB*y^2 + 8*y^3)) + 2*om1^4*
              (q12*(1 - QB*y + 4*y^2) + 2*y*(q22*y + 2*om2^2*(QB + 2*y))) + 
             2*om1^2*om2^2*(2*q12*(2 + QB*y + y^2) - q22*(2 + 
                 QB*(y + 4*y^3)))))*f[7])/(w[9]*w[14]) + 
        (2*eu2*mb^5*QB^2*S2*(2*eq1*(2*om2^4*(-2*q12*QB*y + q22*
                (3 + 6*QB*y)) + om1^4*(16*om2^2 - 8*q22*y^2 + q12*
                (-1 + 4*QB*y + 4*y^2)) - om1^3*om2*(16*om2^2*QB + 2*q22*
                (QB + y)*(1 + 4*y^2) + q12*(-QB + 2*y + 4*QB*y^2 + 8*y^3)) + 
             om1^2*om2^2*(16*om2^2 + 2*q12*(5 + QB*y + 4*y^2 + 4*QB*y^3) + 
               q22*(3 + 2*QB*y + 4*y^2 + 8*QB*y^3)) - 
             om1*(8*om2^5*QB - 8*om2*q12*q22*QB + om2^3*(4*q12*y + 12*q22*y + 
                 q22*QB*(3 + 4*y^2) + 2*q12*QB*(5 + 4*y^2)))) + 
           eu2*(-4*om1^5*(-2*q22*y + q12*(QB + 8*y)) + 
             2*om2^3*(-4*q22^2 - 2*q12^2*QB*y + q12*q22*(3 + 5*QB*y)) + 
             4*om1^4*om2*(-4*om2^2 + 2*q22*(1 + QB*y + 2*y^2) + q12*
                (3 + 2*QB*y + 4*y^2)) + om1^3*(16*om2^4*QB + 6*q12^2*QB - 4*
                q22^2*(QB + 2*y)*(-1 + y^2) + q12*q22*QB*(-7 + 12*y^2) - 4*
                om2^2*(2*q12*y + 2*q22*y + q22*QB*(-1 + 4*y^2) + 
                 q12*QB*(3 + 4*y^2))) - om1*om2^2*(22*q12*q22*QB + 4*
                (2*om2^2 - q22)*q22*QB + q12^2*(4*y + QB*(7 + 4*y^2))) + 
             2*om1^2*om2*(q12*(11*q22 + 4*om2^2*QB*y) + q12^2*(1 + 2*y^2) + 
               q22*(4*om2^2*(1 + QB*y) - q22*(2 + 3*QB*y + 4*QB*y^3)))))*
          f[7])/(w[9]*w[14]) + (16*eu2^2*mb^5*om1^3*om2*q22^2*QB^2*S1*y*f[7])/
         (w[3]*w[9]*w[14]) + (8*eu2*mb^5*om1^2*q22^2*QB^2*S2*
          (4*eq1*om1*om2*y + eu2*(-2*om1^2*om2 - om1*q22*y + 
             om2*q22*y*(QB + 2*y)))*f[7])/(w[3]*w[9]*w[14]) + 
        (4*eu2*mb^5*om1^2*q22^2*QB^2*S0*(4*eq1*om1*om2*(-1 + 2*y^2) + 
           eu2*(-8*om1^2*om2*y + om2*q22*(QB + 2*y)*(-1 + 2*y^2) + 
             om1*(q22 - 2*q22*y^2)))*f[7])/(w[3]*w[9]*w[14]) - 
        (16*eu2*mb^5*om1*om2^3*q12*(2*eq1*om2 + eu2*q12)*QB^3*S1*f[7])/
         (w[4]*w[9]*w[14]) + (8*eu2*mb^5*om1*om2^2*q12^2*
          (2*eq1*om2 + eu2*q12)*QB^3*S2*f[7])/(w[4]*w[9]*w[14]) + 
        (8*eu2*mb^5*om1*om2^2*q12^2*(2*eq1*om2 + eu2*q12)*QB^3*S3*f[7])/
         (w[4]*w[9]*w[14]) - (eu2*mb^5*QB^2*S3*
          (eu2*(-24*om1^7*q12 + 8*om1^6*om2*(3*q12*QB + 8*om2^2*y + 10*q12*
                y) + 8*om2^5*q22^2*QB*(-1 + y^2) + 4*om1*om2^2*q22^2*
              (3*q12 + om2^2*(-2 + 17*QB*y + 2*y^2 - 12*QB*y^3)) - 
             2*om1^4*om2*(-5*q12*q22*QB + 2*q12^2*(-QB - 5*y + 4*QB*y^2 + 
                 2*y^3) + 16*om2^4*(-y + QB*(3 + 2*y^2)) + q22^2*
                (4*QB*(-1 + y^2) + y*(-9 + 4*y^2)) - 4*om2^2*(-4*q12*y - 
                 2*q22*y + 4*q22*y^3 + q12*QB*(-5 + 4*y^2) - q22*QB*
                  (5 + 4*y^2))) + om1^5*(4*q12^2*(1 + 2*QB*y - 4*y^2) + 32*
                om2^4*(-3 + 2*QB*y - 2*y^2) - 8*q22^2*(-1 + y^2) + q12*q22*
                (-7 + 12*y^2) + 8*om2^2*(-(q22*(5 + 4*y^2)) + 
                 q12*(-5 + 10*QB*y + 4*y^2))) + 2*om1^3*om2^2*
              (q12*(5*q22 - 16*om2^2*QB*y) + 2*q12^2*y*(QB*(5 - 2*y^2) + 
                 4*y*(-1 + y^2)) + 2*(8*om2^4*QB*y + 4*om2^2*q22*QB*y*
                  (-1 + 2*y^2) + q22^2*(3 + 6*QB*y - 18*y^2 - 2*QB*y^3 + 
                   12*y^4))) + om1^2*om2*(q12*(21*q12 - q22)*q22*QB + 2*om2^2*
                (5*q12*q22*QB + 8*q12^2*QB*y^2*(-1 + y^2) + 2*q22^2*
                  (17*y - 12*y^3 + 3*QB*(1 - 6*y^2 + 4*y^4))))) - 
           2*eq1*om1*(8*om1^5*(4*om2^2 - q12)*y + 2*om2*q22*(2*q12*q22 + 
               om2^4*QB*y*(5 - 4*y^2)) + 2*om1^4*om2*(-2*q22 + 16*om2^2*
                (-1 + QB*y - 2*y^2) + q12*(-9 - 4*QB*y + 12*y^2)) - 
             2*om1^3*om2^2*(q12*(9*QB + 4*y - 12*QB*y^2) + 16*om2^2*
                (QB - y + 2*QB*y^2) + 2*q22*(QB - 7*y + 4*y^3)) + 
             om1^2*(8*om2*q12*q22 + 32*om2^5*QB*y + om2^3*
                (4*q22*(3 + 7*QB*y - 12*y^2 - 4*QB*y^3 + 8*y^4) - 
                 q12*(3 + 8*QB*y - 20*y^2 + 16*y^4))) + 
             om1*(8*om2^2*q12*q22*QB + om2^4*(q12*QB*(-3 + 20*y^2 - 16*y^4) + 
                 2*q22*(5*y - 4*y^3 + 2*QB*(3 - 12*y^2 + 8*y^4))))))*f[17])/
         (2*w[1]^2*w[5]*w[6]*w[9]*w[14]) - 
        (eu2*mb^5*QB^2*S1*(-256*eq1*om2*(8*om1^6*y^3*(-1 + y^2) + 
             2*om2^6*(2*y + QB*(-1 + y^2)) + om1^3*om2^3*(5 - 18*y^2 + 12*
                y^4 + QB*y*(-5 + 2*y^2)) + om1*(-(om2*q12*q22) + om2^5*
                (-6 + QB*y + 4*y^2)) + om1^2*(-3*q12*q22*QB + om2^4*
                (-2*QB - 3*y - 11*QB*y^2 + 2*y^3 + 8*QB*y^4)) + 
             om1^5*om2*(3 - 4*y^2 + 12*y^4 - 8*y^6 + 4*QB*(y - 3*y^3 + 
                 2*y^5)) - om1^4*om2^2*(y - 2*y^3 + QB*(-7 + 8*y^2 - 12*y^4 + 
                 8*y^6))) + eu2*(512*om2^8*QB + 512*om1^7*om2*y^2*
              (-3 + 2*y^2) - 32*om2^6*(q12 + q22)*(3*y + QB*(-1 + 2*y^2)) + 
             om1*om2*(-1280*om2^2*q12*q22 + q12*q22*(-631*q12 + 823*q22) + 
               512*om2^6*(2 + QB*y) - 96*om2^4*q22*(-1 + 2*y^2 + 
                 4*QB*y*(-1 + y^2))) - 16*om1^4*om2^2*(22*q22*y - 16*q22*
                y^3 - 8*q12*y*(1 - 2*y^2)^2 + q12*QB*(6 - 40*y^2 + 32*y^4) + 
               q22*QB*(-25 + 40*y^2 - 80*y^4 + 64*y^6) + 32*om2^2*
                (-7*y + QB*(-1 + 2*y^2))) + 32*om1^2*(-8*om2^2*q12*q22*QB + 
               16*om2^6*y*(2 + QB*y) + om2^4*(3*q12*y + 19*q22*y - 
                 20*q22*y^3 + 2*q22*QB*(7 - 16*y^2 + 8*y^4) - 2*q12*QB*
                  (2 - 11*y^2 + 8*y^4))) - 16*om1^6*(16*y*(q22 + 2*q22*y^2 - 
                 2*q22*y^4 + om2^2*(4 + 6*QB*y - 16*y^2 - 4*QB*y^3 + 
                   8*y^4)) + q12*(-8*y*(3 - 4*y^2)^2 + QB*(23 - 36*y^2 + 
                   16*y^4))) - 32*om1^5*om2*(q12*(10 - 15*QB*y - 26*y^2 + 
                 24*QB*y^3 + 16*y^4 - 16*QB*y^5) + 8*om2^2*(13 - 8*y^2 + 
                 2*QB*y*(-1 - 8*y^2 + 4*y^4)) - q22*(2 + 16*y^2 + 16*y^4 - 
                 32*y^6 + QB*(y - 20*y^3 + 16*y^5))) + 32*om1^3*
              (52*om2*q12*q22 + 16*om2^5*(5 + QB*y + 2*y^2) + om2^3*
                (q22*(21 - 26*QB*y - 38*y^2 + 20*QB*y^3 + 16*y^4) + 
                 q12*(-6 + 26*y^2 - 16*y^4 + QB*y*(3 - 16*y^2 + 16*y^4))))))*
          f[17])/(32*w[1]^2*w[5]*w[6]*w[9]*w[14]) - 
        (eu2*mb^5*QB^2*S2*(-8*eq1*(-32*om2^8*QB + 128*om1^7*om2*y^2 - 
             4*om1*(8*om2^3*q12*q22 + 4*om2*q12^2*q22 + 8*om2^7*(2 + QB*y) + 
               om2^5*q22*QB*y*(-5 + 4*y^2)) + 2*om1^3*om2^3*
              (-8*om2^2*(-4 - 3*QB*y + 4*y^2 + 4*QB*y^3) + q12*(-1 + 2*QB*y)*
                (3 - 20*y^2 + 16*y^4) + q22*(3 - 20*y^2 + 16*y^4 + 
                 QB*y*(25 - 44*y^2 + 16*y^4))) + 2*om1^6*
              (32*(om2^2*y*(1 + QB*y - 2*y^2) - q22*y^3*(-1 + y^2)) + q12*
                (-5*y + 28*y^3 - 16*y^5 + QB*(9 - 28*y^2 + 16*y^4))) - 
             2*om1^2*(-12*om2^2*q12*q22*QB + 8*om2^6*(4*y + 
                 QB*(-1 + 2*y^2)) + om2^4*(2*q22*y*(-5 + 4*y^2) + 
                 q22*QB*(-3 + 20*y^2 - 16*y^4) + q12*QB*(3 - 20*y^2 + 
                   16*y^4))) - om1^5*om2*(128*om2^2*QB*y^3 + q12*
                (-9 + 28*y^2 - 80*y^4 + 64*y^6 + 2*QB*y*(5 - 28*y^2 + 
                   16*y^4)) + q22*(53 - 76*y^2 + 80*y^4 - 64*y^6 + 
                 4*QB*y*(7 - 20*y^2 + 16*y^4))) + om1^4*om2^2*
              (-64*om2^2*(QB + 2*y*(-1 + y^2)) + q12*(4*y*(3 - 20*y^2 + 
                   16*y^4) + QB*(9 - 28*y^2 + 80*y^4 - 64*y^6)) + q22*
                (50*y - 88*y^3 + 32*y^5 + QB*(-53 + 76*y^2 - 80*y^4 + 
                   64*y^6)))) + eu2*(16*om2^5*QB*(om2^2*(q12 + q22) + 4*q22^2*
                (-1 + y^2)) - 16*om1^3*om2^2*(32*om2^4 + 40*q12*q22 + 8*q12^2*
                y^2*(-1 + QB*y)*(-1 + y^2) + 4*q22^2*y*(-QB - y + 2*QB*y^2) + 
               3*om2^2*(q12 + 6*q12*QB*y + q22*(3 + 4*QB*y - 4*y^2))) + 
             om1^2*(-256*om2^7*QB + om2*q12*(185*q12 - 121*q22)*q22*QB - 16*
                om2^5*(q12*QB - 2*q22*y*(3 + 2*QB*y)) + 64*om2^3*
                (3*q12*q22*QB + q22^2*y*(4 + QB*y - 3*y^2) + 2*q12^2*QB*y^2*
                  (-1 + y^2))) + 16*om1^6*om2*(q22*QB*(-7 + 20*y^2 - 
                 16*y^4) + q12*QB*(7 + 56*y^2 - 16*y^4) + 4*q22*y*
                (7 - 20*y^2 + 8*y^4) - 4*q12*y*(3 - 6*y^2 + 8*y^4) + 16*om2^2*
                (5*y - 2*y^3 + QB*(3 + 2*y^2))) + 32*om1^7*
              (8*y^2*(2*om2^2 + q22 - q22*y^2) + q12*(-7 + 4*y^2 + 16*y^4 + 
                 QB*y*(-7 + 4*y^2))) + 2*om1*om2^2*q22*(5*q12*(11*q12 - 
                 27*q22) + 8*om2^4*(3 + 2*QB*y) + 32*om2^2*(4*q12 + 
                 q22*(-1 + 4*QB*y + y^2 - 3*QB*y^3))) - 4*om1^4*om2*
              (20*q12*q22*QB + 64*om2^4*(3*QB + y) - 16*q12^2*(QB + 2*y^3 - 
                 2*y^5) + q22^2*(16*y*(-1 + 2*y^2) + QB*(11 - 68*y^2 + 
                   112*y^4 - 64*y^6)) - 4*om2^2*(-22*q12*y + q12*QB*
                  (-5 + 16*y^2 + 16*y^4) + q22*(-18*y + QB*(1 - 4*y^2)^2))) - 
             8*om1^5*(-8*q12^2*(1 - 5*QB*y + 3*QB*y^3) - 8*q22^2*(-1 + y^2)*
                (3 + 2*QB*y - 4*y^2 - 2*QB*y^3 + 4*y^4) + q12*q22*
                (-20 - 37*QB*y + 24*y^2 + 44*QB*y^3 - 16*QB*y^5) + 32*om2^4*
                (-3 + QB*(y + 2*y^3)) + 4*om2^2*(q12*(2 - 8*y^2 - 8*y^4 + 
                   QB*y*(9 - 12*y^2 + 16*y^4)) - q22*(5 - 10*y^2 + 8*y^4 + 
                   2*QB*(y - 14*y^3 + 8*y^5))))))*f[17])/
         (16*w[1]^2*w[5]*w[6]*w[9]*w[14]) + 
        (eu2*mb^5*QB^2*S0*(-2*eq1*om1*(128*om1^5*om2*y^3*(-3 + 2*y^2) + 
             4*om2^4*q22*QB*y*(23 - 36*y^2 + 16*y^4) + om1*om2^3*
              (4*q22*y*(23 - 36*y^2 + 16*y^4) - q22*QB*(51 + 44*y^2 - 
                 144*y^4 + 64*y^6) - 2*q12*QB*(-23 + 68*y^2 - 112*y^4 + 
                 64*y^6)) + om1^4*(64*y^2*(om2^2*(-1 + 2*QB*y - 2*y^2)*
                  (-3 + 2*y^2) + q22*(1 - 3*y^2 + 2*y^4)) + q12*
                (51 + 44*y^2 - 144*y^4 + 64*y^6 - 4*QB*y*(23 - 36*y^2 + 
                   16*y^4))) + om1^3*om2*(-64*om2^2*y^2*(-3 + 2*y^2)*
                (QB - 2*y + 2*QB*y^2) + 2*q22*(83*y - 116*y^3 + 112*y^5 - 
                 64*y^7 + QB*(-23 + 68*y^2 - 112*y^4 + 64*y^6)) + q12*
                (QB*(51 + 44*y^2 - 144*y^4 + 64*y^6) + 2*y*(-83 + 116*y^2 - 
                   112*y^4 + 64*y^6))) + om1^2*om2^2*(128*om2^2*QB*y^3*
                (-3 + 2*y^2) + 2*q12*(23 - 68*y^2 + 112*y^4 - 64*y^6 + 
                 QB*y*(-83 + 116*y^2 - 112*y^4 + 64*y^6)) - q22*
                (51 + 44*y^2 - 144*y^4 + 64*y^6 + 2*QB*y*(-83 + 116*y^2 - 
                   112*y^4 + 64*y^6)))) + eu2*(-96*om2^4*q22^2*QB*
              (-1 + y^2)^2 + 128*om1^7*om2*y^2*(-3 + 2*y^2) + 
             16*om1*om2^3*q22^2*(-6*(-1 + y^2)^2 + QB*y*(13 - 26*y^2 + 
                 12*y^4)) - 16*om1^2*om2^2*(-4*q12*q22*QB - 4*q12^2*QB*
                (-1 + 2*y^2 - 2*y^4 + y^6) - q22*(om2^2*QB*(13 - 4*y^2) + 
                 q22*QB*(-5 + 3*y^2 + 2*y^4) + q22*y*(13 - 26*y^2 + 
                   12*y^4))) - 8*om1^6*(-16*y*(om2^2*(QB - 2*y)*y*
                  (-3 + 2*y^2) + q22*(-1 - 2*y^2 + 2*y^4)) + q12*
                (-34*y + 72*y^3 - 32*y^5 + QB*(23 - 36*y^2 + 16*y^4))) - 
             4*om1^5*om2*(32*om2^2*y^2*(-1 + 2*QB*y)*(-3 + 2*y^2) + q12*
                (21 - 140*y^2 + 144*y^4 - 64*y^6 - 4*QB*y*(17 - 36*y^2 + 
                   16*y^4)) + 2*q22*(-17 + 12*y^2 - 80*y^4 + 64*y^6 - 
                 2*QB*(y - 20*y^3 + 16*y^5))) + om1^4*(128*om2^4*QB*y^2*
                (-3 + 2*y^2) - 16*q12^2*(y*(-1 + 4*y^2) + 3*QB*(3 - 5*y^2 + 
                   2*y^4)) + q12*q22*(36*y*(-5 + 4*y^2) + QB*(101 - 236*y^2 + 
                   208*y^4 - 64*y^6)) + 32*q22^2*(QB*(-1 + y^2)^2*
                  (-1 + 2*y^2) + 2*y*(4 - 6*y^2 + 5*y^4 - 2*y^6)) + 4*om2^2*
                (-24*q12*y + 2*q22*y*(-61 + 12*y^2 + 16*y^4) + 2*q22*QB*
                  (17 - 12*y^2 + 80*y^4 - 64*y^6) + q12*QB*(-21 + 140*y^2 - 
                   144*y^4 + 64*y^6))) - 2*om1^3*om2*(q12*(-32*q22 + 
                 48*om2^2*QB*y) + 8*q12^2*(4 - 8*y^2 + 8*y^4 - 4*y^6 + 
                 QB*y*(-1 + 4*y^2)) + q22*(-4*om2^2*(26 - 8*y^2 + 
                   QB*y*(-61 + 12*y^2 + 16*y^4)) + q22*(37 - 12*y^2 - 
                   16*y^4 + QB*y*(-69 + 140*y^2 - 144*y^4 + 64*y^6))))))*
          f[17])/(8*w[1]*w[5]*w[6]*w[9]*w[14]) + 
        (eu2*mb^5*QB^2*S0*(-2*eq1*om2^2*(om1 + om2*QB)*
            (-4*om2^4*q22*y*(23 - 36*y^2 + 16*y^4) + 4*om1^4*(32*om2^2*y^3*
                (-3 + 2*y^2) + q12*y*(23 - 36*y^2 + 16*y^4)) + 
             om1^3*om2*(64*om2^2*y^2*(3 + 4*y^2 - 4*y^4) + 2*q22*
                (23 - 68*y^2 + 112*y^4 - 64*y^6) - q12*(51 + 44*y^2 - 
                 144*y^4 + 64*y^6)) + om1*om2^3*(q22*(51 + 44*y^2 - 144*y^4 + 
                 64*y^6) + 2*q12*(-23 + 68*y^2 - 112*y^4 + 64*y^6)) + 
             2*om1^2*om2^2*y*(64*om2^2*y^2*(-3 + 2*y^2) + q12*(83 - 116*y^2 + 
                 112*y^4 - 64*y^6) + q22*(-83 + 116*y^2 - 112*y^4 + 
                 64*y^6))) + eu2*(8*om1^6*(-4*q12^2*(-1 + y^2)^2 + 16*om2^4*
                y^2*(-3 + 2*y^2) + om2^2*q12*(23 - 36*y^2 + 16*y^4)) + 
             2*om2^6*q22*(48*q22*(-1 + y^2)^2 - 8*q22*QB*y*(13 - 26*y^2 + 
                 12*y^4) + 3*q12*QB*y*(23 - 36*y^2 + 16*y^4)) + 
             om1*om2^5*(-64*q12*q22*QB + q12^2*QB*(37 - 44*y^2 + 80*y^4 - 
                 64*y^6) - 16*q22*(om2^2*QB*(13 - 4*y^2) + q22*QB*
                  (-5 + 3*y^2 + 2*y^4) + q22*y*(13 - 26*y^2 + 12*y^4))) + 
             8*om1^5*om2*(16*om2^4*(QB - 2*y)*y^2*(-3 + 2*y^2) - 4*q12^2*
                (QB*(-1 + y^2)^2 - 2*y*(3 - 3*y^2 + y^4)) + om2^2*
                (-2*q22*y*(1 - 20*y^2 + 16*y^4) + q12*(-34*y + 72*y^3 - 
                   32*y^5 + QB*(23 - 36*y^2 + 16*y^4)))) + 8*om1^2*om2^4*
              (q12*(-8*q22 + 12*om2^2*QB*y) + 2*q12^2*(4 - 8*y^2 + 8*y^4 - 
                 4*y^6 + QB*y*(-1 + 4*y^2)) + q22*(om2^2*(-26 + 8*y^2 + 
                   QB*(61*y - 12*y^3 - 16*y^5)) + 2*q22*(-1 + y^2)*
                  (-5 - 2*y^2 + 4*QB*(y - 2*y^3 + 2*y^5)))) - 
             4*om1^4*om2^2*(16*q12*q22 + 16*q22^2*y^2*(-1 + y^2)^2 + 32*om2^4*
                y^2*(-1 + 2*QB*y)*(-3 + 2*y^2) - 4*q12^2*(9 - 15*y^2 + 
                 6*y^4 + 4*QB*y*(3 - 3*y^2 + y^4)) + om2^2*
                (q12*(-21 + 140*y^2 - 144*y^4 + 64*y^6 + 4*QB*y*(17 - 
                     36*y^2 + 16*y^4)) + 2*q22*(17 - 12*y^2 + 80*y^4 - 
                   64*y^6 + 2*QB*(y - 20*y^3 + 16*y^5)))) + 
             4*om1^3*om2^3*(32*om2^4*QB*y^2*(-3 + 2*y^2) + 4*(-4*q12*q22*QB + 
                 4*q22^2*y*(-1 + y^2)*(1 + QB*y - 2*y^2 - QB*y^3 + 2*y^4) + 
                 q12^2*(9*QB - y - 15*QB*y^2 + 4*y^3 + 6*QB*y^4)) + om2^2*
                (q12*(24*y + QB*(21 - 140*y^2 + 144*y^4 - 64*y^6)) + 
                 2*q22*(61*y - 12*y^3 - 16*y^5 + QB*(-17 + 12*y^2 - 80*y^4 + 
                     64*y^6))))))*f[16])/(8*w[2]^3*w[5]*w[6]*w[9]*w[14]) - 
        (eu2*mb^5*QB^2*S2*(eu2*(24*om1^7*om2*q12*(-1 + QB*y + 2*y^2) + 
             4*om1^6*(2*q12^2*y*(-3 + 2*y^2) + om2^2*(-3*q22*(QB + 2*y) + 
                 2*q12*(-3*QB - 2*y + 6*QB*y^2 + 8*y^3))) - 
             4*om1^5*om2*(32*om2^4*y^2 + om2^2*(q22*(-13 + 6*QB*y + 32*y^2 - 
                   16*y^4) + 4*q12*(1 + QB*y + 14*y^2 - 4*QB*y^3 - 4*y^4)) - 
               q12*(q22 + 2*q12*(-7 - 3*QB*y + 10*y^2 + 2*QB*y^3 - 4*y^4))) + 
             om2^6*(64*om2^4*QB - 16*q22^2*y*(4 + QB*y - 3*y^2) - 16*q12^2*QB*
                (1 - 3*y^2 + 2*y^4) - 4*om2^2*(q12 + q22)*(6*y + 
                 QB*(-1 + 4*y^2)) + q12*q22*(4*y*(5 - 4*y^2) + 
                 QB*(29 - 76*y^2 + 48*y^4))) - 4*om1^4*om2^2*
              (-(q12*q22*QB) - 16*om2^4*y*(1 - 2*QB*y + 2*y^2) - 2*q22^2*y*
                (1 - 6*y^2 + 4*y^4) + 2*q12^2*(7*QB - 10*y - 10*QB*y^2 + 
                 6*y^3 + 4*QB*y^4) + om2^2*(-2*q12*(-2*QB + 9*y - 28*QB*y^2 - 
                   12*y^3 + 8*QB*y^4 + 16*y^5) + q22*(-13*QB + 10*y + 
                   32*QB*y^2 - 56*y^3 - 16*QB*y^4 + 32*y^5))) + 
             2*om1^2*om2^2*(-(q12*q22*(7*q12 + 9*q22)*QB) + 32*om2^6*
                (3*QB + y) - 4*om2^4*(-11*q12*y + q12*QB*(-2 + 8*y^2 + 
                   8*y^4) + 2*q22*(QB - 3*y - 2*QB*y^2 + 4*QB*y^4)) - 2*om2^2*
                (19*q12*q22*QB + 4*q12^2*(QB + 2*y^3 - 2*y^5) + 2*q22^2*
                  (QB + 2*y + 4*QB*y^2 - 4*y^3 - 12*QB*y^4 + 8*QB*y^6))) + 
             om1*om2*(128*om2^8 - 14*om2^2*q12*q22*(3*q12 + q22) + q12*q22*
                (-23*q12^2 + 2*q12*q22 - 14*q22^2) + 8*om2^6*(8*q12*QB*y + 
                 q22*(3 + 6*QB*y - 6*y^2)) + 2*om2^4*(-16*q12*q22 + 
                 8*q22^2*y*(-y + QB*(-1 + 2*y^2)) + q12^2*(-3 + 20*y^2 - 
                   16*y^4 + QB*y*(13 - 28*y^2 + 16*y^4)))) + 
             2*om1^3*om2*(-(q12*q22*(7*q12 + 9*q22)) + 32*om2^6*
                (3 + QB*(y + 2*y^3)) + 2*om2^4*(-2*q22*(2 - 4*y^2 + 8*y^4 + 
                   QB*y*(5 - 28*y^2 + 16*y^4)) + q12*(7 - 16*y^2 - 16*y^4 + 
                   2*QB*y*(9 - 12*y^2 + 16*y^4))) - 2*om2^2*(19*q12*q22 + 
                 4*q12^2*(1 + QB*y*(-5 + 3*y^2)) + 2*q22^2*(1 + 4*y^2 - 
                   12*y^4 + 8*y^6 - QB*(y - 6*y^3 + 4*y^5))))) - 
           2*eq1*om2*(-2*om1^5*om2*(32*om2^2*y^2 + q12*(9 - 28*y^2 + 
                 16*y^4)) + 2*om2^6*(8*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*
                (-3*QB - 10*y + 20*QB*y^2 + 8*y^3 - 16*QB*y^4) + 8*om2^2*
                (4*y + QB*(-1 + 2*y^2))) - 2*om1^4*om2^2*
              (q12*(-5*y + 28*y^3 - 16*y^5 + QB*(9 - 28*y^2 + 16*y^4)) - 2*y*
                (16*om2^2*y*(-QB + 2*y) + q22*(7 - 20*y^2 + 16*y^4))) + 
             2*om1*om2*(-16*om2^2*q12*q22 + 8*q12*q22*(-q12 + q22) + 8*om2^6*
                (-4 - 3*QB*y + 4*y^2 + 4*QB*y^3) - om2^4*(q12*(-1 + 2*QB*y)*
                  (3 - 20*y^2 + 16*y^4) + q22*(3 - 20*y^2 + 16*y^4 + 
                   QB*y*(25 - 44*y^2 + 16*y^4)))) + om1^3*(32*om2*q12*q22 + 
               64*om2^5*(1 + 2*QB*y^3) + om2^3*(q12*(-9 + 28*y^2 - 80*y^4 + 
                   64*y^6 + 2*QB*y*(5 - 28*y^2 + 16*y^4)) + 
                 q22*(53 - 76*y^2 + 80*y^4 - 64*y^6 + 4*QB*y*(7 - 20*y^2 + 
                     16*y^4)))) + om1^2*(32*om2^2*q12*q22*QB + 16*q12^2*q22*
                QB + 64*om2^6*(QB + 2*y*(-1 + y^2)) + om2^4*
                (q22*(-50*y + 88*y^3 - 32*y^5 + QB*(53 - 76*y^2 + 80*y^4 - 
                     64*y^6)) + q12*(-4*y*(3 - 20*y^2 + 16*y^4) + 
                   QB*(-9 + 28*y^2 - 80*y^4 + 64*y^6))))))*f[16])/
         (4*w[2]^3*w[5]*w[6]*w[9]*w[14]) + (2*eu2*mb^5*QB^2*S0*
          (4*eq1*om1*om2^2*(om1 - om2*QB)*(-1 + 2*y^2)*(q12 + 2*om1*om2*y - 
             q12*y^2 + q22*(-1 + y^2))*(2*om1^2*y + 2*om2^2*y - 
             om1*(om2 + 2*om2*y^2)) + eu2*(8*om1^6*om2^3*y*(1 - 2*y^2) + 
             om1^5*(8*om2^4*y*(QB + 2*y)*(-1 + 2*y^2) - 8*om2^2*(-1 + 2*y^2)*
                (q12 + q22*(-1 + y^2)) + q12*(q12*(-2 + 3*QB*y + 6*y^2 - 
                   2*QB*y^3 - 4*y^4) + 2*q22*(1 - 3*y^2 + 2*y^4))) + 
             om2^5*q22*(2*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*(3*y - 2*y^3 - 
                 6*QB*(1 - 3*y^2 + 2*y^4))) + om1^3*om2^2*(-2*q12*q22 + 8*
                om2^4*QB*y*(-1 + 2*y^2) + q12^2*(4 - 12*y^2 + 8*y^4 + 
                 QB*y*(-3 + 2*y^2)) + 4*om2^2*(-1 + 2*y^2)*
                (q22*(1 + 2*QB*y - 4*y^2 - 4*QB*y^3) + q12*(-2 - 5*QB*y + 
                   2*QB*y^3)) + q22^2*(2 - 2*y^2 - 8*y^4 + 8*y^6 + 
                 QB*y*(5 - 8*y^2 + 4*y^4))) + om1^4*om2*(-2*q12*q22*QB - 8*
                om2^4*y*(1 + 2*QB*y)*(-1 + 2*y^2) - 2*q22^2*y*(1 - 3*y^2 + 
                 2*y^4) + 4*om2^2*(-1 + 2*y^2)*(q12*(2*QB + 5*y - 2*y^3) + 
                 2*q22*(-QB - y + QB*y^2 + 2*y^3)) + q12^2*(3*y - 2*y^3 + 
                 QB*(2 - 6*y^2 + 4*y^4))) + om1*om2^4*(-2*q12*q22 + 2*q12^2*
                QB*y*(1 - 3*y^2 + 2*y^4) + q22*(8*om2^2*QB*y*(1 - 2*y^2) + 
                 6*q22*(1 - 3*y^2 + 2*y^4) + q22*QB*y*(5 - 22*y^2 + 
                   16*y^4))) + om1^2*om2^3*(2*q12*q22*QB + 4*om2^2*
                (-1 + 2*y^2)*(2*q12*QB + 2*q22*y + q22*QB*(-1 + 4*y^2)) + 
               q12^2*(y + 4*y^3 - 4*y^5 - 4*QB*(1 - 3*y^2 + 2*y^4)) + q22^2*
                (-5*y + 22*y^3 - 16*y^5 + QB*(-2 + 2*y^2 + 8*y^4 - 8*y^6)))))*
          f[10])/(w[2]^2*w[5]*w[6]*w[9]*w[14]) + 
        (eu2*mb^5*om2*QB^2*S3*(-2*eq1*(8*om1^4*om2*(4*om2^2 - q12)*y + 
             2*om1^3*(-4*q12*q22 + 16*om2^4*(-1 + QB*y - 2*y^2) - om2^2*
                (2*q22 + q12*(9 + 4*QB*y - 12*y^2))) - 
             2*om1^2*(4*om2*q12*q22*QB + 16*om2^5*(QB - y + 2*QB*y^2) + om2^3*
                (4*q12*y + q12*QB*(9 - 12*y^2) + 2*q22*(QB - 7*y + 4*y^3))) + 
             2*om2^5*(-4*q12*QB*(1 - 3*y^2 + 2*y^4) + q22*(5*y - 4*y^3 + 
                 2*QB*(3 - 12*y^2 + 8*y^4))) + om1*(8*om2^2*q12*q22 + 4*q12*
                (q12 - q22)*q22 + 32*om2^6*QB*y + om2^4*(4*q22*(3 + 7*QB*y - 
                   12*y^2 - 4*QB*y^3 + 8*y^4) - q12*(3 + 8*QB*y - 20*y^2 + 
                   16*y^4)))) + eu2*(24*om1^5*om2*q12 + 
             8*om1^4*(8*om2^4*y + q12^2*y + om2^2*q12*(3*QB + 10*y)) + 
             2*om1^3*om2*(5*q12*q22 + q12^2*(2 + 4*QB*y - 8*y^2) + 16*om2^4*
                (-3 + 2*QB*y - 2*y^2) - 4*q22^2*(-1 + y^2) + 4*om2^2*
                (-(q22*(5 + 4*y^2)) + q12*(-5 + 10*QB*y + 4*y^2))) + 
             2*om2^4*(4*q12^2*QB*(1 - 3*y^2 + 2*y^4) + 2*q22^2*(17*y - 
                 12*y^3 + 3*QB*(1 - 6*y^2 + 4*y^4)) + q12*q22*
                (y*(-5 + 4*y^2) - 2*QB*(7 - 20*y^2 + 12*y^4))) + 
             om1*om2*(q12*(21*q12 - q22)*q22 + 32*om2^6*QB*y - 16*om2^4*QB*y*
                (2*q12 + q22 - 2*q22*y^2) + om2^2*(10*q12*q22 + 4*q22^2*
                  (3 + 6*QB*y - 18*y^2 - 2*QB*y^3 + 12*y^4) + q12^2*
                  (3 - 8*QB*y - 20*y^2 + 16*QB*y^3 + 16*y^4))) - 
             om1^2*(q12*(q12 - 9*q22)*q22*QB + 32*om2^6*(-y + 
                 QB*(3 + 2*y^2)) - 8*om2^4*(-4*q12*y - 2*q22*y + 4*q22*y^3 + 
                 q12*QB*(-5 + 4*y^2) - q22*QB*(5 + 4*y^2)) + 2*om2^2*
                (-5*q12*q22*QB + 2*q12^2*(-QB - 5*y + 4*QB*y^2 + 2*y^3) + 
                 4*q22^2*(y*(-3 + y^2) + QB*(-1 + y^2))))))*f[16])/
         (2*w[2]^2*w[5]*w[6]*w[9]*w[14]) + (eu2*mb^5*om2*QB^2*S1*
          (16*eq1*(4*om1^4*om2^2*y*(-1 - 3*y^2 + 2*y^4) + 
             om2^6*(3*y - 2*y^3 + QB*(5 + 9*y^2 - 8*y^4)) + 
             om1^3*om2^3*(-7 + 20*y^2 + 4*y^4 - 8*y^6 + 4*QB*y*(-1 - 3*y^2 + 
                 2*y^4)) + om1*(3*om2*q12*q22 + om2^5*(-1 + 30*y^2 - 20*y^4 + 
                 QB*y*(5 - 26*y^2 + 16*y^4))) + om1^2*(-(q12*q22*QB) + om2^4*
                (y*(5 - 26*y^2 + 16*y^4) + QB*(-7 + 20*y^2 + 4*y^4 - 
                   8*y^6)))) - eu2*(8*om1^5*(q12*(-1 + y^2)*(-4 + 3*QB*y + 
                 8*y^2) + 2*om2^2*(-3 - 6*y^2 + 4*y^4)) - 
             om2^5*(50*q22*y - 40*q22*y^3 + 32*om2^2*y*(2 + QB*y) + 6*q12*y*
                (5 - 4*y^2) + q12*QB*(-15 + 64*y^2 - 48*y^4) + q22*QB*
                (30 - 60*y^2 + 32*y^4)) + 4*om1^4*om2*(q12*QB*(3 - 4*y^2)^2 - 
               2*q12*y*(3 - 6*y^2 + 4*y^4) + q22*(7*y + 4*y^3 - 8*y^5 - 
                 3*QB*(-1 + y^2)) + 8*om2^2*y*(2 + 4*y^2 - 4*y^4 + 
                 QB*y*(-3 + 2*y^2))) + om1^3*(40*q12*q22 - 64*om2^4*
                (-1 + 2*y^2 - 2*y^4 + QB*y*(-1 - 2*y^2 + 2*y^4)) + om2^2*
                (q12*(14 - 22*QB*y - 40*y^2 + 48*QB*y^3 + 32*y^4 - 
                   32*QB*y^5) + q22*(-13 + 22*QB*y + 28*y^2 + 16*QB*y^3 - 
                   80*y^4 - 32*QB*y^5 + 64*y^6))) - 2*om1*(16*om2^2*q12*q22 + 
               2*q12*(4*q12 - 5*q22)*q22 + 16*om2^6*(-1 + QB*y + 2*y^2) + 
               om2^4*(2*q22*(9 - 16*y^2 + 8*y^4 + QB*y*(-11 + 10*y^2)) + 
                 q12*(-3 + 20*y^2 - 16*y^4 + QB*y*(5 - 20*y^2 + 16*y^4)))) + 
             om1^2*(16*om2*q12*q22*QB + 32*om2^5*(-y + QB*(2 - 4*y^2 + 
                   4*y^4)) + om2^3*(4*q12*(y + 8*y^3 - 8*y^5 + 
                   QB*(2 - 9*y^2 + 8*y^4)) + q22*(46*y - 40*y^3 + 
                   QB*(-17 + 28*y^2 - 80*y^4 + 64*y^6))))))*f[16])/
         (2*w[2]^2*w[5]*w[6]*w[9]*w[14]) + (8*eu2*mb^5*om2*QB^2*
          (om1 - om2*QB)*S1*(-1 + 2*y^2)*(2*eq1*om1*om2*y*
            (om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)) + 
           eu2*(om2^4*q22 + 2*om1^5*om2*y - om1*om2^3*(q12 + 2*q22)*y + 
             om1^3*om2*y*(2*om2^2 - 3*q12 - 2*q22*y^2) + 
             om1^4*(q12 - q22 - 4*om2^2*y^2 + q12*y^2 + q22*y^2) + 
             om1^2*om2^2*(q12 + q12*y^2 + 3*q22*y^2)))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[9]*w[14]) - (16*eu2*mb^5*om1*om2^5*q22*QB^2*
          (om1 + om2*QB)*S0*y*(-3 + 2*y^2)*
          (eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[16])/
         (w[2]^3*w[3]*w[5]*w[6]*w[9]*w[14]) + (16*eu2*mb^5*om2^4*QB^2*S1*
          (-3 + 2*y^2)*(eu2*om1*q22*(om1 + om2*QB)*y*(om1^2 + om2^2 - 
             2*om1*om2*y) + eq1*(om2^5*QB - 2*om1^3*q22*y^2 + 
             om2^3*q22*y*(1 - 2*QB*y) + om1^2*om2*q22*y*(1 - 2*QB*y + 2*
                y^2) + om1*om2^2*q22*y*(QB - 2*y + 2*QB*y^2)))*f[16])/
         (w[2]^2*w[3]*w[5]*w[6]*w[9]*w[14]) + (16*eu2*mb^5*om1^3*q12*QB^2*
          (om1 + om2*QB)*S1*y*(-3 + 2*y^2)*(eu2*om1^2*(om1^2 + om2^2 - 
             2*om1*om2*y) + eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + 
             om1^2*(om2 + 2*om2*y^2)))*f[17])/(w[1]^2*w[4]*w[5]*w[6]*w[9]*
          w[14]) - (16*eu2*mb^5*om1^4*q12*QB^2*(om1 + om2*QB)*S0*y*
          (-3 + 2*y^2)*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(-2*om1^2*y - 2*om2^2*y + om1*(om2 + 2*om2*y^2)))*f[17])/
         (w[1]*w[4]*w[5]*w[6]*w[9]*w[14]) + (16*eu2*mb^5*om1^3*om2^2*q12*QB^2*
          (om1 - om2*QB)*S0*(-1 + 2*y^2)*(eu2*om1*(om1^2 + om2^2 - 
             2*om1*om2*y) + eq1*(-2*om1^2*y - 2*om2^2*y + 
             om1*(om2 + 2*om2*y^2)))*f[10])/(w[2]^2*w[4]*w[5]*w[6]*w[9]*
          w[14]) - (16*eu2*mb^5*om1^2*om2*q12*QB^2*(om1 - om2*QB)*S1*
          (-1 + 2*y^2)*(eu2*om1^2*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eq1*(om2^3 - 2*om1^3*y - 2*om1*om2^2*y + om1^2*(om2 + 2*om2*y^2)))*
          f[10])/(w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[14]) + 
        (eq1*eu2*mb^5*q22*QB^3*S1*(om2*(1883*q12^3 - 1721*q12^2*q22 + 
             3*q12*q22*(4*om1^2 + 309*q22) - 8*q22*(6*om1^4 + 20*om1^2*q22 + 
               37*q22^2)) + 2*om1*q12*q22*(12*om1^2 - 3*q12 + 37*q22)*y)*
          f[8])/(32*w[5]*w[6]*w[9]^2*w[10]*w[14]) + 
        (eq1*eu2*mb^5*QB^3*S1*(32*om1^6*om2*(12*om2^2 + 38*q12 - 5*q22) - 
           om2*q22*(192*om2^6 + 144*q12^3 - 70*q12^2*q22 - 176*q12*q22^2 + 
             251*q22^3 + 32*om2^4*(3*q12 + 7*q22) - 4*om2^2*(18*q12^2 - 70*
                q12*q22 + 123*q22^2)) + 32*om1^5*(16*om2^4 + 
             om2^2*(6*q12 - 8*q22) + q12*(17*q12 - 3*q22))*y + 
           2*om1*y*(64*om2^4*q12^2 - 48*om2^2*q12^3 + 
             q12*(238*q12^3 - 413*q12^2*q22 + 361*q12*q22^2 - 185*q22^3) - 
             128*om2^6*(q12 + q22 - 2*q12*y^2)) + 16*om1^4*om2*
            (13*q12^2 + 31*q12*q22 - 18*q22^2 + 8*om2^4*(-9 + 4*y^2) + 
             2*om2^2*(17*q22 + 8*q12*(-9 + y^2))) - 8*om1^3*y*
            (64*om2^6 + 104*om2^2*q12^2 + q12*q22*(-85*q12 + 31*q22) - 
             16*om2^4*(7*q22 + 2*q12*(-3 + y^2))) + 4*om1^2*om2*
            (152*q12^3 - 347*q12^2*q22 + 75*q12*q22^2 - 73*q22^3 + 
             4*om2^2*(24*q12^2 + q12*q22 + 37*q22^2) + 64*om2^6*
              (3 - 10*y^2 + 8*y^4) - 8*om2^4*(5*q22 + 8*q12*(-2 + y^2))))*
          f[8])/(32*w[5]*w[6]*w[9]^2*w[11]*w[14]) + 
        (eq1*eu2*mb^5*om2*QB^3*S1*(48*om1^4*q22^3 + 124*om1^2*q22^4 + 
           185*q22^5 + 1024*om1^3*om2^7*y)*f[8])/(32*w[3]*w[5]*w[6]*w[9]^2*
          w[11]*w[14]) + (eq1*eu2*mb^5*om1^2*om2*q22*(-1883*q12^3 + 
           1718*q12^2*q22 - 881*q12*q22^2 + q22*(48*om1^4 + 124*om1^2*q22 + 
             185*q22^2))*QB^3*S1*f[8])/(32*w[5]*w[6]*w[9]^2*w[10]*w[11]*
          w[14]) + (eu2*mb^5*QB^2*S3*(-2*eq1*(64*om1^6 + 64*om2^6 - 
             (q12 - q22)^2*(21*q12 + 22*q22)*QB*y - 32*om1^5*om2*(QB + 6*y) + 
             8*om2^4*(8*q12*QB*y - q22*(3 + 4*QB*y)) - 48*om2^2*
              (2*q12^2*QB*y + 2*q22^2*(1 + QB*y) - q12*(q22 + 4*q22*QB*y)) + 
             8*om1^4*(-6*q12 + 3*q22 + 4*om2^2*(11 + 6*y^2)) - 
             8*om1^2*(q22^2*QB*y - 2*q12*q22*(3 + QB*y) + q12^2*(12 + QB*y) + 
               4*om2^4*(-17 + 6*QB*y - 18*y^2 + 4*QB*y^3) - 2*om2^2*
                (q22*(27 - 2*QB*y) + 2*q12*(9 + 2*QB*y))) + 
             4*om1*om2*(-96*om2^2*(q12 + q22)*QB + 4*q22^2*(-5*QB + 6*y) - 8*
                q12*q22*(7*QB + 6*y) + 3*q12^2*(QB + 8*y) + 16*om2^4*
                (-6*y + QB*(-4 + y^2))) + 16*om1^3*(-3*om2*q22*QB + 2*om2^3*
                (-4*y*(4 + y^2) + QB*(-7 + 6*y^2)))) - 
           eu2*(128*om1^6*om2 - 64*om1^5*((q12 - q22)*y + om2^2*(QB + 2*y)) - 
             16*om1^4*om2*(om2^2*(-38 + 8*QB*y - 8*y^2) + 2*q22*(-3 + QB*y + 
                 2*y^2) - q12*(19 + 2*QB*y + 4*y^2)) + 
             om2*(64*om2^4*(q12 - q22) - 54*q12^3*QB*y + q22^3*
                (25 - 2*QB*y) - q12*q22^2*(53 + 50*QB*y) + q12^2*q22*
                (27 + 106*QB*y) + 4*om2^2*(q12^2*(-3 + 4*QB*y) + 2*q12*q22*
                  (2 + 5*QB*y) - q22^2*(7 + 8*QB*y))) + 
             om1*(96*om2^6*QB - q12*q22^2*(QB - 50*y) + 2*q22^3*y + q12^3*
                (53*QB + 54*y) - q12^2*q22*(25*QB + 106*y) - 4*om2^2*
                (q12^2*(39*QB - 14*y) - q22^2*(15*QB + 14*y) + q12*q22*
                  (73*QB + 28*y)) + 16*om2^4*(-20*q12*y + 20*q22*y + 
                 q22*QB*(3 - 4*y^2) + q12*QB*(-22 + 4*y^2))) + 
             4*om1^3*(2*q22^2*(QB + 7*y) + 2*q12^2*(10*QB + 7*y) - q12*q22*
                (13*QB + 28*y) + 8*om2^4*(-18*y + QB*(-11 + 4*y^2)) + 4*om2^2*
                (-2*q12*y*(7 + 2*y^2) + q12*QB*(-23 + 4*y^2) + 
                 q22*(-7*QB + 14*y - 4*QB*y^2 + 4*y^3))) + 
             4*om1^2*om2*(q12^2*(21 - 8*QB*y) + 8*om2^4*(1 + 2*QB*y) - 3*
                q22^2*(7 + 4*QB*y) + q12*q22*(91 + 22*QB*y) - 8*om2^2*
                (q12*(2*QB*y*(-1 + y^2) - 5*(3 + 2*y^2)) + q22*(6 + 10*y^2 - 
                   QB*(y + 2*y^3))))))*f[5])/(4*w[9]^2*w[15]) + 
        (eu2*mb^5*QB^2*S3*(2*eq1*(128*om1^7 + 128*om1^6*om2*(QB - 3*y) - 
             16*om1^5*(6*q12 - 3*q22 + 4*om2^2*(-11 + 6*QB*y - 6*y^2)) + 
             om2*(128*om2^6*QB - 48*om2^4*q22*QB + 22*q12^3*y + q12^2*q22*
                (21*QB + 76*y) - 2*q12*q22^2*(10*QB + 109*y) + q22^3*
                (-23*QB + 120*y) + 16*om2^2*(2*q12*q22*(3*QB - 5*y) + 
                 5*q12^2*y + q22^2*(-12*QB + 5*y))) + 
             om1*(16*om2^4*(20*q12 + 17*q22) + 44*q22^3*QB*y + 2*q12*q22^2*
                (30 - 23*QB*y) - 128*om2^6*(-1 + 5*QB*y) - q12^2*q22*
                (109 + 40*QB*y) + q12^3*(38 + 42*QB*y) + 8*om2^2*
                (8*q12*q22*(11 - 6*QB*y) + 12*q22^2*(3 + 2*QB*y) + 
                 q12^2*(1 + 24*QB*y))) - 16*om1^3*(-18*om2^2*(2*q12 + 
                 3*q22) - q22^2*QB*y + q12^2*(12 - QB*y) + 2*q12*q22*
                (-3 + QB*y) + 4*om2^4*(-17 - 18*y^2 + 2*QB*y*(7 + 2*y^2))) + 
             16*om1^4*om2*(-2*q12*QB + 7*q22*QB + 4*om2^2*(-4*y*(4 + y^2) + 
                 QB*(11 + 6*y^2))) + 8*om1^2*om2*(36*om2^2*(2*q12 + 3*q22)*
                QB - 3*q12^2*(QB - 8*y) + 8*q12*q22*(7*QB - 6*y) + 4*q22^2*
                (5*QB + 6*y) + 8*om2^4*(-12*y + QB*(17 + 14*y^2)))) + 
           eu2*(256*om1^7*om2 + 128*om2^6*(q12 - q22)*QB + (q12 - q22)^2*
              (57*q12^2 + 36*q12*q22 - 65*q22^2)*y + 128*om1^6*
              (2*om2^2*(QB - y) + (-q12 + q22)*y) - 8*om2^4*(-4*q12*q22*
                (QB + y) + q12^2*(3*QB + 2*y) + q22^2*(7*QB + 2*y)) + 
             2*om2^2*(q12^2*q22*(27*QB - 100*y) + q22^3*(25*QB - 32*y) + 34*
                q12^3*y + q12*q22^2*(-53*QB + 98*y)) - 32*om1^5*om2*
              (om2^2*(-38 + 8*QB*y - 8*y^2) + q12*(-19 + 4*QB*y - 4*y^2) - 2*
                q22*(3 + 2*QB*y - 2*y^2)) - 2*om1*om2*(q12*q22^2*
                (127 - 50*QB*y) + q22^3*(105 - 2*QB*y) - 2*q12^3*
                (32 + 27*QB*y) + 2*q12^2*q22*(-131 + 53*QB*y) - 32*om2^4*
                (q12 - 8*q12*QB*y + q22*(-3 + 8*QB*y)) - 4*om2^2*
                (q12*q22*(5 - 28*QB*y) + q22^2*(-39 + 14*QB*y) + 
                 q12^2*(33 + 14*QB*y))) + 2*om1^2*(32*om2^6*QB + q12^2*q22*
                (25*QB - 106*y) + 2*q22^3*y + q12*q22^2*(QB + 50*y) + q12^3*
                (-53*QB + 54*y) + 28*om2^2*(q12*q22*(13*QB - 4*y) + 
                 q22^2*(-3*QB + 2*y) + q12^2*(3*QB + 2*y)) + 32*om2^4*
                (-10*q12*y + 10*q22*y - 2*q22*QB*(3 + 4*y^2) + q12*QB*
                  (15 + 8*y^2))) + 8*om1^4*(q12*q22*(13*QB - 28*y) - 2*q22^2*
                (QB - 7*y) + q12^2*(-20*QB + 14*y) + 8*om2^4*(-18*y + 
                 QB*(19 + 4*y^2)) + 4*om2^2*(-2*q12*y*(7 + 2*y^2) + 
                 q12*QB*(19 + 4*y^2) + 2*q22*(3*QB + 7*y - 2*QB*y^2 + 
                   2*y^3))) - 8*om1^3*(8*om2^5*(-1 + 14*QB*y) - 7*om2*
                (q12*q22*(13 - 4*QB*y) + q22^2*(-3 + 2*QB*y) + 
                 q12^2*(3 + 2*QB*y)) + 8*om2^3*(q22*(6 - 7*QB*y + 10*y^2 - 
                   2*QB*y^3) + q12*(-15 + 7*QB*y - 10*y^2 + 2*QB*y^3)))))*
          f[18])/(4*w[1]*w[9]^2*w[15]) - (eu2*mb^5*QB^2*S2*
          (eq1*(256*om1^7*om2*y + (q12 - q22)^2*(119*q12^2 + 20*q12*q22 - 52*
                q22^2)*QB*y - 128*om2^8*(-4 + QB*y) - 256*om1^6*om2^2*
              (-1 + QB*y + 2*y^2) + 64*om2^6*(8*q12*QB*y - q22*
                (3 + 4*QB*y)) + 4*om2^2*(24*q12^3*QB*y + 32*q12*q22^2*
                (1 + QB*y) - q22^3*(19 + 4*QB*y) - q12^2*q22*
                (15 + 52*QB*y)) - 48*om2^4*(5*q12^2*QB*y + q22^2*
                (4 + 5*QB*y) - 2*q12*(q22 + 5*q22*QB*y)) + 256*om1^5*om2^3*
              (-5*y + 2*QB*(-1 + y^2)) + 64*om1^4*(2*q12*(2*q12 - q22) - 
               om2^2*(22*q12 + 13*q22) + 4*om2^4*(3 + 7*QB*y + 6*y^2)) - 
             32*om1^3*om2*(-4*om2^2*(10*q12 + 7*q22)*QB + 2*q22^2*
                (QB + 4*y) + q12^2*(-15*QB + 8*y) - q12*q22*(25*QB + 16*y) + 
               2*om2^4*(11*QB + 76*y + 8*QB*y^2 + 16*y^3)) - 
             4*om1^2*(4*q22^3*QB*y - 2*q12^3*(16 + 23*QB*y) - 2*q12*q22^2*
                (1 + 27*QB*y) + q12^2*q22*(19 + 96*QB*y) - 32*om2^4*
                (4*q12*QB*y + q22*(9 - 2*QB*y)) - 8*om2^2*
                (2*q22^2*(5 + 4*QB*y) + q12^2*(-21 + 8*QB*y) - 2*q12*q22*
                  (7 + 8*QB*y)) + 256*om2^6*(-3 - 5*y^2 + QB*y*(-1 + y^2))) + 
             4*om1*om2*(-240*om2^4*(q12 + q22)*QB + q12^3*(93*QB - 30*y) + 
               q22^3*(-25*QB + 4*y) - 2*q12*q22^2*(41*QB + 19*y) + 2*q12^2*
                q22*(89*QB + 32*y) + 2*om2^2*(q12*q22*(41*QB - 48*y) + 
                 8*q22^2*(-5*QB + 3*y) + 6*q12^2*(13*QB + 4*y)) + 16*om2^6*
                (-44*y + QB*(-25 + 4*y^2)))) - eu2*(256*om1^7*om2^2*y - 
             128*om1^6*om2*(-2*q12 + q22 + om2^2*(9 + 4*QB*y - 2*y^2)) + 
             om2*(-256*om2^6*(q12 - q22) - 196*q12^4*QB*y + q12*q22^3*
                (171 - 122*QB*y) + 3*q22^4*(21 + 44*QB*y) - 3*q12^2*q22^2*
                (89 + 116*QB*y) + 3*q12^3*q22*(33 + 178*QB*y) + 16*om2^4*
                (q12^2*(3 + 14*QB*y) + q22^2*(21 + 26*QB*y) - q12*q22*
                  (11 + 46*QB*y)) + 4*om2^2*(27*q12^3*QB*y + q12^2*q22*
                  (-11 + 40*QB*y) + q22^3*(81 + 94*QB*y) - q12*q22^2*
                  (24 + 161*QB*y))) + 32*om1^4*om2*(24*q12^2 - 11*q12*q22 - 
               13*q22^2 + 8*om2^4*(-9 + 2*QB*y - y^2) - 2*om2^2*
                (q22*(23 - 8*QB*y - 4*y^2) + 4*q12*(3 + 2*QB*y + y^2))) + 
             128*om1^5*om2^2*(-2*q12*QB + q22*QB + 2*q12*y - 2*q22*y + om2^2*
                (-8*y + QB*(21 + 2*y^2))) + om1*(-768*om2^8*QB - 132*q22^4*
                y + 6*q12*q22^3*(11*QB + 21*y) + 3*q12^4*(89*QB + 66*y) - 6*
                q12^3*q22*(29*QB + 89*y) + q12^2*q22^2*(-61*QB + 342*y) - 16*
                om2^4*(q22^2*(-71*QB + 28*y) + q12^2*(6*QB + 28*y) - 
                 2*q12*q22*(75*QB + 28*y)) - 2*om2^2*(44*q12^3*(8*QB + y) + 
                 3*q12^2*q22*(97*QB + 32*y) - 6*q12*q22^2*(119*QB + 54*y) + 
                 2*q22^3*(-93*QB + 92*y)) + 32*om2^6*(40*q12*y - 40*q22*y + 
                 q12*QB*(83 - 8*y^2) + q22*QB*(33 + 8*y^2))) - 
             4*om1^3*(28*q22^3*y - 2*q12^3*(18*QB + 11*y) - 2*q12*q22^2*
                (7*QB + 39*y) + q12^2*q22*(39*QB + 72*y) + 8*om2^2*
                (q12 - q22)*(24*q12*QB + 13*q22*QB + 10*q12*y - 10*q22*y) + 
               64*om2^6*(-4*y + QB*(-4 + 5*y^2)) + 32*om2^4*
                (q12*(-17*QB - 7*y + 2*QB*y^2 - 2*y^3) + q22*(-3*QB + 7*y - 
                   2*QB*y^2 + 2*y^3))) + 4*om1^2*om2*(q12^3*(174 - 22*QB*y) + 
               8*q12^2*q22*(19 + 9*QB*y) + 32*om2^6*(3 + 10*QB*y) + q22^3*
                (-93 + 28*QB*y) - 2*q12*q22^2*(176 + 39*QB*y) + 4*om2^2*
                (9*q22^2*(-7 + 2*QB*y) + q12^2*(25 + 14*QB*y) - q12*q22*
                  (159 + 34*QB*y)) + 32*om2^4*(q22*(-5 + 10*y^2 - 
                   2*QB*y*(-4 + y^2)) + q12*(-10*(2 + y^2) + QB*y*(-11 + 
                     2*y^2))))))*f[5])/(16*w[2]^2*w[9]^2*w[15]) - 
        (eu2*mb^5*QB^2*S2*(-(eq1*(512*om1^8*om2*y + 512*om1^7*om2^2*(1 + 
                QB*y - 2*y^2) - 128*om1^5*(2*q12*(-2*q12 + q22) + 
                om2^2*(22*q12 + 13*q22) + 4*om2^4*(-3 + 5*QB*y - 6*y^2)) - 
              512*om1^6*om2^3*(5*y + QB*(-1 + 2*y^2)) + om2*(1024*om2^8*QB - 
                384*om2^6*q22*QB - 72*q12^4*y - 9*q12*q22^3*(3*QB + 56*y) + 
                4*q22^4*(-31*QB + 60*y) + 2*q12^2*q22^2*(109*QB + 108*y) + 
                q12^3*q22*(-119*QB + 120*y) + 16*om2^2*(q12*q22^2*(13*QB - 
                    37*y) - 8*q22^3*(QB - 3*y) + 11*q12^3*y + 2*q12^2*q22*
                   (-3*QB + y)) + 80*om2^4*(q12*q22*(3*QB - 16*y) + 
                  8*q12^2*y + 2*q22^2*(-3*QB + 4*y))) + 2*om1*(64*om2^6*
                 (20*q12 + 17*q22) + 52*q22^4*QB*y + q12^4*(30 - 119*QB*y) + 
                4*q12*q22^3*(15 - 31*QB*y) - 9*q12^2*q22^2*(14 + 3*QB*y) - 
                128*om2^8*(-4 + 19*QB*y) + 2*q12^3*q22*(27 + 109*QB*y) + 
                16*om2^4*(q12*q22*(86 - 30*QB*y) + 3*q22^2*(12 + 5*QB*y) + 
                  q12^2*(2 + 15*QB*y)) - 4*om2^2*(4*q12^2*q22*(25 - 
                    13*QB*y) - q22^3*(101 + 4*QB*y) + 4*q12*q22^2*
                   (-41 + 8*QB*y) + q12^3*(34 + 24*QB*y))) - 
              8*om1^3*(-288*om2^4*q22 - 4*q22^3*QB*y + q12^2*q22*
                 (19 - 96*QB*y) + 2*q12*q22^2*(-1 + 27*QB*y) + 
                q12^3*(-32 + 46*QB*y) + 8*om2^2*(2*q22^2*(-5 + 4*QB*y) - 
                  2*q12*q22*(-7 + 8*QB*y) + q12^2*(21 + 8*QB*y)) + 
                256*om2^6*(-3 - 5*y^2 + QB*y*(4 + y^2))) + 64*om1^4*om2*(
                -2*om2^2*(22*q12 + 13*q22)*QB + 2*q22^2*(QB - 4*y) - 
                q12^2*(15*QB + 8*y) + q12*q22*(-25*QB + 16*y) + 
                2*om2^4*(-4*y*(19 + 4*y^2) + QB*(11 + 24*y^2))) + 
              8*om1^2*om2*(48*om2^4*(q12 + 7*q22)*QB + 2*q12*q22^2*
                 (41*QB - 19*y) + q22^3*(25*QB + 4*y) - 3*q12^3*(31*QB + 
                  10*y) + q12^2*q22*(-178*QB + 64*y) + om2^2*
                 (16*q22^2*(5*QB + 3*y) + q12^2*(-156*QB + 48*y) - 
                  2*q12*q22*(41*QB + 48*y)) + 16*om2^6*(-44*y + 
                  QB*(53 + 60*y^2))))) + eu2*(-512*om2^8*(q12 - q22)*QB + 
             512*om1^8*om2^2*y - (q12 - q22)^2*(20*q12^3 - 254*q12^2*q22 + 
               335*q12*q22^2 + 96*q22^3)*y + 32*om2^6*(q12^2*(3*QB + 2*y) + 
               q22^2*(25*QB + 2*y) - q12*q22*(13*QB + 4*y)) - 
             4*om2^4*(q12^2*q22*(27*QB - 64*y) + 4*q12*q22^2*(10*QB - 7*y) + 
               52*q12^3*y + q22^3*(-161*QB + 40*y)) - 
             2*om2^2*(36*q12^4*y - 2*q12^3*q22*(49*QB + 8*y) + q12^2*q22^2*
                (267*QB + 74*y) - 2*q12*q22^3*(87*QB + 122*y) + q22^4*
                (-61*QB + 150*y)) + 256*om1^7*om2*(2*q12 - q22 + om2^2*
                (-9 + 2*QB*y + 2*y^2)) + 2*om1*om2*(q12^3*q22*(530 - 
                 534*QB*y) - 3*q22^4*(43 + 44*QB*y) + 4*q12^4*
                (-8 + 49*QB*y) + 2*q12*q22^3*(-383 + 61*QB*y) + q12^2*q22^2*
                (-307 + 348*QB*y) - 128*om2^6*(q12 - 8*q12*QB*y + 
                 q22*(-3 + 8*QB*y)) - 16*om2^4*(-8*q12*q22*(-7 + 8*QB*y) + 
                 q22^2*(-1 + 32*QB*y) + q12^2*(25 + 32*QB*y)) - 4*om2^2*
                (q12*q22^2*(240 - 161*QB*y) + 8*q12^2*q22*(12 + 5*QB*y) + 
                 q12^3*(20 + 27*QB*y) + q22^3*(69 + 94*QB*y))) - 
             64*om1^5*om2*(-24*q12^2 + 11*q12*q22 + 13*q22^2 + 8*om2^4*
                (9 + 4*QB*y + y^2) + om2^2*(2*q22*(23 + 4*QB*y - 4*y^2) + 
                 8*q12*(3 - QB*y + y^2))) + 256*om1^6*om2^2*(2*q12*(QB + y) - 
               q22*(QB + 2*y) + om2^2*(-8*y + QB*(-9 + 2*y^2))) - 
             2*om1^2*(-6*q12^3*q22*(29*QB - 89*y) + 3*q12^4*(89*QB - 66*y) + 
               6*q12*q22^3*(11*QB - 21*y) + 132*q22^4*y - q12^2*q22^2*
                (61*QB + 342*y) - 16*om2^4*(4*q12^2*(6*QB - 7*y) - 
                 56*q12*q22*(3*QB - y) - q22^2*(65*QB + 28*y)) + om2^2*
                (12*q12*q22^2*(119*QB - 54*y) - 6*q12^2*q22*(97*QB - 32*y) - 
                 88*q12^3*(8*QB - y) + 4*q22^3*(93*QB + 92*y)) + 32*om2^6*
                (-40*q12*y + 40*q22*y + q22*QB*(27 - 32*y^2) + q12*QB*
                  (87 + 32*y^2))) - 8*om1^4*(2*q12*q22^2*(7*QB - 39*y) + 
               q12^3*(36*QB - 22*y) + 28*q22^3*y + q12^2*q22*(-39*QB + 
                 72*y) - 8*om2^2*(q12 - q22)*(24*q12*QB + 13*q22*QB - 
                 10*q12*y + 10*q22*y) + 64*om2^6*(-4*y + QB*(10 + y^2)) + 16*
                om2^4*(4*q12*QB*(3 + y^2) - 2*q12*y*(7 + 2*y^2) + 
                 q22*(23*QB + 14*y - 4*QB*y^2 + 4*y^3))) + 
             8*om1^3*om2*(32*om2^6*(3 + 8*QB*y) - 8*q12^2*q22*(-19 + 
                 9*QB*y) + 2*q12^3*(87 + 11*QB*y) - q22^3*(93 + 28*QB*y) + 2*
                q12*q22^2*(-176 + 39*QB*y) - 4*om2^2*(q12*q22*(159 - 
                   40*QB*y) + 5*q12^2*(-5 + 4*QB*y) + q22^2*(63 + 20*QB*y)) + 
               32*om2^4*(-(q22*(5 - 10*y^2 + QB*y*(7 + 2*y^2))) + 
                 q12*(-10*(2 + y^2) + QB*y*(7 + 2*y^2))))))*f[18])/
         (16*w[1]*w[2]^2*w[9]^2*w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*(-64*om1^6*om2*(2 + y^2) + 32*om1^5*om2^2*(11*y - 2*y^3 + 4*QB*
                (1 + y^2)) - 4*om1^3*(-8*om2^2*(q12 + 4*q22)*QB + 6*q22^2*
                y + 6*q12^2*(QB + y) - 3*q12*q22*(QB + 4*y) + 8*om2^4*
                (-20*QB - 25*y + 14*QB*y^2 - 6*y^3)) - 16*om1^4*
              (9*om2*q22 + 2*om2^3*(24 + 7*QB*y + 2*y^2 + 2*QB*y^3)) + 
             om2*(36*q12^3*QB*y + 2*q12*q22^2*(7 - 30*QB*y) - 32*om2^6*
                (4 + QB*y) - q12^2*q22*(19 + 24*QB*y) + q22^3*
                (29 + 48*QB*y) + 16*om2^4*(-8*q12*QB*y + q22*(3 + 4*QB*y)) + 
               4*om2^2*(45*q12^2*QB*y + q22^2*(46 + 45*QB*y) - q12*q22*
                  (23 + 90*QB*y))) - 2*om1*(-360*om2^4*(q12 + q22)*QB + q12^2*
                q22*(15*QB - 14*y) + 24*q22^3*y + q12^3*(6*QB + 19*y) - q12*
                q22^2*(12*QB + 29*y) + om2^2*(4*q22^2*(-21*QB + 23*y) + 
                 2*q12^2*(9*QB + 46*y) - q12*q22*(219*QB + 184*y)) + 32*om2^6*
                (-13*y + QB*(-8 + 5*y^2))) + 8*om1^2*om2*(3*q22^2*
                (-7 + QB*y) + q12^2*(4 + 3*QB*y) - 2*q12*q22*(28 + 3*QB*y) - 
               4*om2^2*(17*q12 + 26*q22 + 4*q12*QB*y - 2*q22*QB*y) + 4*om2^4*
                (-34 - 28*y^2 + QB*y*(9 + 14*y^2)))) + 
           2*eq1*(-2*(q12 - q22)^2*(6*q12 + q22)*QB*y + 
             16*om1^6*(-1 + 2*y^2) - 16*om1^5*om2*(-QB - y + 2*QB*y^2 + 4*
                y^3) + 8*om1^4*om2^2*(3 - 4*QB*y + 14*y^2 + 8*QB*y^3) + 
             om2^2*(-24*q12^2*QB*y - 2*q22^2*(11 + 12*QB*y) + q12*q22*
                (11 + 48*QB*y)) + 8*om2^6*(-1 - 2*y^2 + 7*QB*y*
                (-5 + 4*y^2)) - 8*om1^3*(2*om2*(q12 + q22)*QB + om2^3*
                (-3*QB - 4*y + 10*QB*y^2 + 16*y^3)) + 
             om1^2*(88*om2^2*(q12 + q22) - 4*q22^2*QB*y - 2*q12^2*
                (11 + 2*QB*y) + q12*q22*(11 + 8*QB*y) + 8*om2^4*
                (-4 + 12*y^2 + 8*y^4 + 3*QB*y*(-11 + 8*y^2))) - 
             2*om1*om2*(48*om2^2*(q12 + q22)*QB + q22^2*(2*QB - 11*y) + q12^2*
                (12*QB - 11*y) + q12*q22*(35*QB + 22*y) + 8*om2^4*
                (y*(-7 + 8*y^2) + 2*QB*(-3 - 4*y^2 + 6*y^4)))))*f[5])/
         (4*w[2]*w[9]^2*w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*(256*om2^8*QB - 96*om2^6*q22*QB - (q12 - q22)^2*
              (47*q12^2 - 62*q12*q22 - 76*q22^2)*y + 128*om1^7*om2*
              (2 + y^2) + 12*om2^4*(q12*q22*(15*QB - 16*y) + 8*q12^2*y + 2*
                q22^2*(-15*QB + 4*y)) + 4*om2^2*(3*q12^3*y + q12^2*q22*
                (9*QB + 52*y) + q22^3*(-15*QB + 58*y) - q12*q22^2*
                (6*QB + 113*y)) + 64*om1^6*om2^2*(2*QB*(2 + y^2) + y*
                (-11 + 2*y^2)) + 32*om1^5*(9*om2*q22 + om2^3*(48 - 22*QB*y + 
                 4*y^2 + 4*QB*y^3)) + 2*om1*om2*(48*om2^4*(4*q12 + 3*q22) + 
               20*q12*q22^2*(16 - 3*QB*y) - 8*q12^2*q22*(8 + 3*QB*y) + 6*
                q12^3*(-7 + 6*QB*y) + 3*q22^3*(41 + 16*QB*y) - 32*om2^6*
                (-4 + 21*QB*y) + 4*om2^2*(q12*q22*(151 - 90*QB*y) + 
                 5*q22^2*(14 + 9*QB*y) + q12^2*(-6 + 45*QB*y))) + 
             4*om1^2*(24*om2^4*(11*q12 + 17*q22)*QB + q12*q22^2*
                (12*QB - 29*y) + 24*q22^3*y - q12^2*q22*(15*QB + 14*y) + 
               q12^3*(-6*QB + 19*y) + om2^2*(q12*q22*(219*QB - 184*y) + 
                 4*q22^2*(21*QB + 23*y) + q12^2*(-18*QB + 92*y)) + 32*om2^6*
                (-13*y + 4*QB*(4 + 3*y^2))) - 16*om1^3*om2*(-4*om2^2*
                (17*q12 + 26*q22) + q12^2*(4 - 3*QB*y) - 3*q22^2*(7 + QB*y) + 
               2*q12*q22*(-28 + 3*QB*y) + 4*om2^4*(-34 - 28*y^2 + 
                 QB*y*(23 + 6*y^2))) + 8*om1^4*(36*om2^2*q22*QB + 3*q12*q22*
                (QB - 4*y) - 6*q12^2*(QB - y) + 6*q22^2*y + 8*om2^4*
                (2*QB*(12 + y^2) - y*(25 + 6*y^2)))) - 
           2*eq1*(32*om1^7*(-1 + 2*y^2) - 16*om1^5*om2^2*(-3 - 2*QB*y - 14*
                y^2 + 8*QB*y^3) + 32*om1^6*om2*(y - 4*y^3 + QB*
                (-1 + 2*y^2)) + 2*om1^3*(88*om2^2*(q12 + q22) + 4*q22^2*QB*
                y + q12*q22*(11 - 8*QB*y) + q12^2*(-22 + 4*QB*y) + 8*om2^4*
                (-4 + 5*QB*y + 12*y^2 - 16*QB*y^3 + 8*y^4)) + 
             2*om2*(12*om2^2*(q12 - 2*q22)*q22*QB - 8*om2^6*(3*QB + 4*y) + 
               q22*(-11*q12*q22*(QB + 2*y) + q22^2*(4*QB + 11*y) + 
                 q12^2*(6*QB + 11*y))) + om1*(2*om2^2*(24*q12^2*QB*y + 
                 q12*q22*(55 - 48*QB*y) + 2*q22^2*(11 + 12*QB*y)) + 
               (q12 - q22)^2*(4*q22*QB*y + q12*(11 + 24*QB*y)) - 16*om2^6*
                (1 + 2*y^2 + QB*y*(-7 + 12*y^2))) + 16*om1^4*om2*
              (2*(q12 + q22)*QB + om2^2*(4*y - 16*y^3 + QB*(3 + 14*y^2))) + 
             4*om1^2*om2*(48*om2^2*(q12 + q22)*QB + q12*q22*(35*QB - 22*y) + 
               q22^2*(2*QB + 11*y) + q12^2*(12*QB + 11*y) + 8*om2^4*y*
                (7 - 8*y^2 + 4*QB*(y + y^3)))))*f[18])/(4*w[1]*w[2]*w[9]^2*
          w[15]) - (8*eu2*mb^5*om1*om2^3*QB^3*S2*
          (2*eq1*(2*om2^2 + q22)*(om1^2 + om2^2 - 2*om1*om2*y)^2 + 
           eu2*(-(om2^3*q22*(2*om2^2 + q22)) + 2*om1^4*om2*(6*om2^2 + q22) + 
             3*om1*om2^2*q22*(2*om2^2 + q22)*y + om1^3*(-8*om2^4 + 6*om2^2*
                q22 + q22^2)*y + om1^2*(4*om2^5 - 3*om2*q22^2 - 4*om2^3*q22*
                (2 + y^2))))*f[5])/(w[2]^2*w[3]*w[9]^2*w[15]) + 
        (16*eu2*mb^5*om2^3*QB^3*S1*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y)*
            (2*om1^2*om2 + 2*om2^3 + om1*(-2*om2^2 + q22)*y - om2*q22*y^2) + 
           eq1*(2*om1^5 - 12*om1^4*om2*y - 4*om2^3*y*(4*om2^2 + q22 - q22*
                y^2) - 4*om1^2*om2*y*(q22 - q22*y^2 + 4*om2^2*(2 + y^2)) + 
             om1^3*(q22 - q22*y^2 + 8*om2^2*(1 + 3*y^2)) + 
             2*om1*om2^2*(om2^2*(5 + 16*y^2) + q22*(1 + y^2 - 2*y^4))))*f[5])/
         (w[2]*w[3]*w[9]^2*w[15]) + (2*eu2*mb^5*om2*QB^3*S3*
          (2*eq1*(-6*om1*om2^2*q12^2 + om1^3*(16*om2^4 - 16*om2^2*q12 - q12^
                2) + 4*om2^3*q12^2*y + 4*om1^2*om2*q12*(4*om2^2 + q12)*y) + 
           eu2*q12*(-(om1*om2*q12*(2*om2^2 + 3*q12)) + 
             2*om1^3*(4*om2^3 - 5*om2*q12) + 3*om2^2*q12^2*y + 
             om1^2*q12*(12*om2^2 + q12)*y))*f[5])/(w[4]*w[9]^2*w[15]) - 
        (2*eu2*mb^5*om2^3*QB^3*S2*(eu2*(16*om1^7*om2 + 3*om1*om2*q12^2*
              (2*om2^2 + q12) + 2*om1^3*om2*q12*(4*om2^2 + 11*q12) - 
             3*om2^2*q12^3*y - 8*om1^6*(4*om2^2 + q12)*y - 
             4*om1^4*q12*(18*om2^2 + q12)*y - om1^2*q12^2*(24*om2^2 + q12)*
              y - 16*om1^5*om2*(om2^2 - q12*(3 + y^2))) + 
           2*eq1*(8*om1^7 + 2*om1*om2^2*q12*(2*om2^2 + 3*q12) - 
             32*om1^6*om2*y - 4*om2^3*q12^2*y - 16*om1^4*om2*(2*om2^2 + q12)*
              y - 4*om1^2*om2*q12*(8*om2^2 + q12)*y + 
             om1^3*(-8*om2^4 + q12^2 + 8*om2^2*q12*(3 + 2*y^2)) + 
             4*om1^5*(q12 + om2^2*(4 + 8*y^2))))*f[5])/(w[2]^2*w[4]*w[9]^2*
          w[15]) - (4*eu2*mb^5*om2^2*QB^3*S1*
          (2*eq1*(4*om1^6*y + 5*om2^4*q12*y - 2*om1^5*(om2 + 8*om2*y^2) - 
             2*om1*om2^3*(om2^2 + q12 + 4*q12*y^2) + om1^4*y*(q12 + 16*om2^2*
                (1 + y^2)) + 2*om1^2*om2^2*y*(6*om2^2 + q12*(3 + 2*y^2)) - 
             om1^3*om2*(q12 + 4*q12*y^2 + 4*om2^2*(1 + 6*y^2))) + 
           eu2*(-2*om1*om2^2*q12*(2*om2^2 + 3*q12) + 8*om1^6*om2*y + 
             4*om2^3*q12^2*y + 4*om1^2*om2*q12*(9*om2^2 + q12)*y - 
             4*om1^5*(q12 + 4*om2^2*y^2 + q12*y^2) + 4*om1^4*om2*y*
              (2*om2^2 + q12*(5 + 2*y^2)) + om1^3*(16*om2^4 - q12^2 - 4*om2^2*
                q12*(6 + 7*y^2))))*f[5])/(w[2]*w[4]*w[9]^2*w[15]) + 
        (64*eq1*eu2*mb^5*om1*om2^9*QB^3*S1*f[5])/(w[2]*w[3]*w[4]*w[9]^2*
          w[15]) + (eu2*mb^5*QB^2*S3*
          (-4*eq1*(-((q12 - 2*q22)*(q12 - q22)^2*y) + 2*om2^4*(-2*q12 + q22)*
              y - 32*om2^6*y*(-1 + y^2) + 8*om1^6*y*(-1 + 2*y^2) - 
             2*om2^2*(q12*q22*(QB - 2*y) + q12^2*y + q22^2*(-2*QB + y)) - 
             8*om1^5*om2*(2 + 8*y^2 + QB*y*(-3 + 4*y^2)) + 
             2*om1^4*((-2*q12 + q22)*y + 8*om2^2*(QB + 8*y - 3*QB*y^2 + 
                 11*y^3 + 6*QB*y^4 - 6*y^5)) + 8*om1^3*om2*(4*q12 + q22 + 2*
                om2^2*(-1 - 27*y^2 - QB*y^3 + 10*y^4 - 6*QB*y^5 + 4*y^6)) + 
             om1*om2*(8*om2^2*(q12 - 2*q22) - 4*q22^2*(-1 + QB*y) - 2*q12^2*
                (1 + 2*QB*y) + q12*q22*(5 + 8*QB*y) - 8*om2^4*(4 + 26*y^2 - 
                 24*y^4 + QB*y*(-1 - 2*y^2 + 4*y^4))) + 
             2*om1^2*(2*q22^2*y + 2*q12^2*(QB + y) - q12*q22*(QB + 4*y) - 2*
                om2^2*(4*q12*QB + 4*q22*QB + 6*q12*y - 3*q22*y) + 4*om2^4*
                (21*y + 32*y^3 - 36*y^5 + 2*QB*(-1 + y^2 + 4*y^6)))) + 
           eu2*(32*om1^7 - 32*om1^6*om2*y*(7 + 2*y^2) + 
             16*om1^5*(om2^2*(64 - 4*QB*y + 6*y^2 + 8*QB*y^3 - 8*y^4) - q22*
                (2 + y^2 + 2*y^4) + q12*(3 + y^2 + 2*y^4)) + 
             om2*(-48*om2^6*QB + 2*q12*q22^2*(12*QB - 413*y) + 194*q12^3*y + 
               q12^2*q22*(-13*QB + 122*y) + 3*q22^3*(-3*QB + 170*y) + 64*
                om2^4*(q12 - q22)*y*(-1 + y^2) + 2*om2^2*(48*q12^2*y + 
                 2*q22^2*(13*QB + 22*y) - q12*q22*(13*QB + 90*y))) - 
             8*om1^4*om2*(4*q12*(QB + 8*y - QB*y^2 + 5*y^3 + 2*QB*y^4 - 
                 2*y^5) + q22*(4*QB - 23*y + 4*QB*y^2 - 20*y^3 - 8*QB*y^4 + 
                 8*y^5) + 2*om2^2*(3*y - 38*y^3 - 8*y^5 + QB*(7 - 24*y^2 + 
                   8*y^4))) + om1*(q12^3*(160 - 26*QB*y) + q22^3*
                (121 - 4*QB*y) - 2*q12*q22^2*(32 + 9*QB*y) + 2*q12^2*q22*
                (-113 + 24*QB*y) + 4*om2^2*(q12^2*(138 - 13*QB*y) + 
                 q22^2*(456 - 13*QB*y) + 2*q12*q22*(400 + 13*QB*y)) - 16*
                om2^6*(5 + QB*(y + 2*y^3)) + 32*om2^4*(q22*(8 - 10*y^2 + 
                   QB*y^3 + 10*y^4 - 2*QB*y^5) + q12*(14 + 10*y^2 - QB*y^3 - 
                   10*y^4 + 2*QB*y^5))) + 2*om1^3*(q12^2*(8 - 4*QB*y) + 2*
                q22^2*(19 - 2*QB*y) + q12*q22*(-61 + 8*QB*y) + 8*om2^4*
                (17 - 20*y^2 - 36*y^4 + QB*y*(-35 - 22*y^2 + 8*y^4)) - 8*
                om2^2*(q22*(-81 + 23*y^2 + 2*QB*y^3 - 8*y^4 + 4*QB*y^5 - 
                   4*y^6) + q12*(-111 - 23*y^2 - 2*QB*y^3 + 8*y^4 - 
                   4*QB*y^5 + 4*y^6))) + 2*om1^2*om2*(-4*q22^2*(QB - 48*y) - 
               15*q12*q22*(5*QB + 26*y) + q12^2*(-26*QB + 204*y) + 8*om2^4*
                (y*(27 + 10*y^2) + 2*QB*(2 + 5*y^2 + 2*y^4)) - 4*om2^2*
                (8*q12*y*(7 + 3*y^2 - 5*y^4) + q22*y*(-47 - 24*y^2 + 
                   40*y^4) + q22*QB*(22 + 4*y^2 - 4*y^4 - 8*y^6) + 
                 q12*QB*(30 - 4*y^2 + 4*y^4 + 8*y^6)))))*f[8])/
         (2*w[5]*w[6]*w[9]^2*w[15]) - (eu2*mb^5*QB^2*S1*
          (-16*eu2*(-((q12 - 3*q22)*(q12 - q22)^2*y) + 2*om2^4*(-2*q12 + q22)*
              y + 8*om1^6*y*(-2 - y^2 + 4*y^4) + om2^2*(2*q22^2*(3*QB - y) - 
               2*q12^2*y + q12*q22*(-3*QB + 4*y)) - 8*om2^6*(y + 2*y^3 + QB*
                (-1 + y^2)^2) - 8*om1^5*om2*(4 - 8*y^2 + 11*y^4 + 2*y^6 + 2*
                QB*y*(-2 + y^2 + y^4)) - 4*om1^3*(-2*om2*(5*q12 + 2*q22) + 
               om2^3*(6 + 78*y^2 - 22*y^4 - 12*y^6 + QB*y*(5 - 16*y^2 + 
                   32*y^4))) - 2*om1*om2*(-4*om2^2*(q12 - 2*q22) + 3*q22^2*
                (-1 + QB*y) + q12^2*(1 + 3*QB*y) - q12*q22*(5 + 6*QB*y) + 2*
                om2^4*(2 + 62*y^2 - 52*y^4 + QB*(y - 22*y^3 + 20*y^5))) - 
             2*om1^4*((2*q12 - q22)*y + 2*om2^2*(-4*y*(7 + 5*y^2) + 
                 QB*(-9 + 38*y^2 - 42*y^4 + 4*y^6))) + 
             om1^2*(6*q22^2*y + 6*q12^2*(QB + y) - 3*q12*q22*(QB + 4*y) - 12*
                om2^2*(q22*(2*QB - y) + 2*q12*(QB + y)) + 4*om2^4*
                (50*y + 38*y^3 - 56*y^5 + QB*(-5 + 2*y^2 - 14*y^4 + 
                   28*y^6)))) + eq1*(-64*om1^5*(-5 + 12*y^2 - 14*y^4 + 8*
                y^6 + QB*(6*y - 8*y^3 + 4*y^5)) + 32*om1^3*om2^2*
              (QB*y*(87 - 76*y^2 + 4*y^4) + 4*(-2 + 7*y^2 - 18*y^4 + 
                 8*y^6)) + 8*om1^4*om2*(-8*y*(14 - 21*y^2 + 6*y^4) + QB*
                (-123 + 176*y^2 - 128*y^4 + 64*y^6)) + 
             2*om1*(128*om2^2*(q12 + q22) + 27*q22^2*QB*y + 2*q12*q22*
                (8 - 27*QB*y) + q12^2*(-32 + 27*QB*y) + 16*om2^4*
                (-6 + 32*y^2 - 68*y^4 + 32*y^6 + QB*y*(27 + 2*y^2 - 96*y^4 + 
                   48*y^6))) + om2*(-8*om2^2*(3*q12 - 20*q22)*QB + q12*q22*
                (333*QB - 128*y) + q22^2*(-537*QB + 64*y) + q12^2*
                (489*QB + 64*y) - 32*om2^4*(-28*y + 22*y^3 - 4*y^5 + 
                 QB*(4 + 91*y^2 - 146*y^4 + 56*y^6))) - 4*om1^2*om2*
              (-((97*q12 + 7*q22)*QB) + 2*om2^2*(16*y*(4 - 17*y^2 + 2*y^4 + 
                   4*y^6) + QB*(-91 + 524*y^2 - 664*y^4 + 192*y^6)))))*f[8])/
         (8*w[5]*w[6]*w[9]^2*w[15]) + (eu2*mb^5*QB^2*S1*
          (eu2*((q12 - q22)^2*(4*q12^2 + 2*q12*q22 - 5*q22^2)*y - 
             32*om1^8*y*(-2 - y^2 + 4*y^4) + 2*om2^2*(2*q12^2*q22*
                (QB - 5*y) + 6*q12^3*y + 2*q22^3*(4*QB + y) + q12*q22^2*
                (-7*QB + 2*y)) + 8*om2^4*(q12*q22*(QB - 6*y) + 3*q12^2*y + 
               q22^2*(-2*QB + 3*y)) - 32*om2^8*(2*y + QB*(-1 + y^2)) - 
             16*om1^7*om2*(QB*y*(-5 - 2*y^2 + 8*y^4) - 2*(4 - 8*y^2 + 
                 11*y^4 + 2*y^6)) + 2*om1*om2*(-14*q12^2*q22*(-1 + QB*y) - 3*
                q22^3*(1 + 2*QB*y) + q12^3*(3 + 4*QB*y) + 2*q12*q22^2*
                (-5 + 8*QB*y) + om2^4*(-4*q22*(-12 + QB*y) + 8*q12*
                  (6 + QB*y)) + 4*om2^2*(2*q12*q22*(5 - 2*QB*y) + 
                 q22^2*(1 + 2*QB*y) + q12^2*(3 + 2*QB*y)) + 16*om2^6*
                (2 - 2*y^2 + QB*y*(-2 + 3*y^2))) - 8*om1^5*om2*
              (q12*(20 - 2*QB*y) + q22*(8 + QB*y) + 2*om2^2*(-6 - 78*y^2 + 
                 22*y^4 + 12*y^6 + QB*y*(15 + 14*y^2))) - 
             4*om1^4*(3*q12*q22*(QB - 4*y) - 6*q12^2*(QB - y) + 6*q22^2*y + 4*
                om2^2*(10*q12*QB + 4*q22*QB - 6*q12*y + 3*q22*y) + 4*om2^4*y*
                (50 + 38*y^2 - 56*y^4 + QB*y*(-55 + 18*y^2 + 12*y^4))) - 
             2*om1^2*(q12*q22^2*(3*QB - 14*y) + q12^3*(7*QB - 2*y) + 6*q22^3*
                y + q12^2*q22*(-8*QB + 10*y) + om2^4*(-48*q22*QB - 8*q12*y + 
                 4*q22*y) - 2*om2^2*(2*q22^2*(-3*QB + y) + 2*q12^2*
                  (2*QB + y) - q12*q22*(5*QB + 4*y)) + 16*om2^6*
                (-(y*(1 + 2*y^2)) + QB*(-3 - 22*y^2 + 21*y^4))) + 
             8*om1^3*om2*(q12^2*(1 - 3*QB*y) - 3*q22^2*(1 + QB*y) + q12*q22*
                (-5 + 6*QB*y) + 2*om2^2*(q22*(4 - 3*QB*y) + 
                 q12*(-2 + 6*QB*y)) + 4*om2^4*(1 + 31*y^2 - 26*y^4 + 
                 QB*y*(-15 - 16*y^2 + 24*y^4))) + 8*om1^6*((2*q12 - q22)*y + 
               2*om2^2*(-4*y*(7 + 5*y^2) + QB*(6 - 21*y^2 + 22*y^4 + 
                   4*y^6)))) + 2*eq1*(-8*om1^5*om2^2*(4 - 14*y^2 + 36*y^4 - 
               16*y^6 + QB*y*(17 - 20*y^2 + 6*y^4)) + 
             8*om1^7*(5 - 12*y^2 + 14*y^4 - 8*y^6 + QB*(6*y - 8*y^3 + 
                 4*y^5)) - 8*om1^6*om2*(y*(14 - 21*y^2 + 6*y^4) + QB*
                (-8 + 19*y^2 - 18*y^4 + 8*y^6)) + 2*om1*(16*om2^4*
                (q12 + q22) - 4*q22^3*QB*y + q12^3*(-1 + 5*QB*y) + q12*q22^2*
                (1 + 13*QB*y) - q12^2*(q22 + 14*q22*QB*y) + om2^6*
                (40 + 8*QB*y - 56*y^2 - 12*QB*y^3 + 16*y^4) + 2*om2^2*
                (-10*q12*q22*(-1 + QB*y) + q12^2*(2 + 5*QB*y) + 
                 q22^2*(2 + 5*QB*y))) + om2*(q12^2*q22*(5*QB - 4*y) + 4*q12^3*
                y - 2*q12*q22^2*(7*QB + 2*y) + q22^3*(13*QB + 4*y) + 2*om2^2*
                (q12*q22*(5*QB - 8*y) + 4*q12^2*y + 2*q22^2*(-5*QB + 2*y)) + 
               16*om2^6*(y*(-7 + 2*y^2) + QB*(2 - 3*y^2 + y^4))) - 
             4*om1^3*(-8*om2^2*(q12 + q22) + 4*q22^2*QB*y + q12^2*
                (2 + 4*QB*y) - q12*(q22 + 8*q22*QB*y) + 2*om2^4*(3 - 16*y^2 + 
                 34*y^4 - 16*y^6 + QB*y*(-11 - 17*y^2 + 8*y^6))) + 
             8*om1^4*om2*(-8*(q12 + q22)*QB + om2^2*(-2*y*(4 - 17*y^2 + 
                   2*y^4 + 4*y^6) + QB*(-12 + 17*y^2 - 31*y^4 + 16*y^6))) + 
             2*om1^2*om2*(40*om2^2*(q12 + q22)*QB + q12*q22*(5*QB - 8*y) + 4*
                q22^2*(-2*QB + y) + 2*q12^2*(5*QB + 2*y) + om2^4*
                (56*y - 44*y^3 + 8*y^5 + QB*(8 + 8*y^2 - 84*y^4 + 48*y^6)))))*
          f[14])/(4*w[1]^2*w[5]*w[6]*w[9]^2*w[15]) + 
        (eu2*mb^5*QB^2*S3*(-4*eq1*(8*om2^4*(q12 - 2*q22)*q22*QB - 
             (q12 - q22)^2*(q12^2 - 4*q12*q22 + 7*q22^2)*y + 
             16*om1^8*(3*QB + 4*y - 8*y^3) - 32*om1^7*om2*(-4 + 3*QB*y - 16*
                y^2 + 4*QB*y^3) + 4*om2^2*q22*(-4*q12*q22*(QB + y) + q12^2*
                (QB + 2*y) + q22^2*(5*QB + 2*y)) + 8*om1*om2*(q12^3*QB*y + 2*
                om2^4*(2*q12 - q22)*QB*y - q22^3*(1 + 2*QB*y) + q12*q22^2*
                (-3 + 5*QB*y) + q12^2*(q22 - 4*q22*QB*y) + 32*om2^6*QB*y*
                (-1 + y^2) + om2^2*(2*q12^2*QB*y + q12*q22*(5 - 4*QB*y) + 
                 2*q22^2*(1 + QB*y))) - 4*om1^2*(2*q12*q22^2*(QB - 5*y) + 
               q12^3*(4*QB - 2*y) + 4*q22^3*y + q12^2*q22*(-5*QB + 8*y) + 4*
                om2^4*(4*q12*QB - 8*q22*QB - 2*q12*y + q22*y) + om2^2*
                (4*q22^2*(2*QB - y) - 4*q12^2*(QB + y) + 2*q12*q22*
                  (5*QB + 4*y)) + 64*om2^6*(y - y^3 + QB*(-1 - 5*y^2 + 
                   5*y^4))) + 16*om1^6*((2*q12 - q22)*y + 2*om2^2*
                (7*QB*(1 + 2*y^2) + 4*y*(-8 - 11*y^2 + 6*y^4))) + 
             16*om1^5*om2*(2*q12*(-8 + QB*y) - q22*(4 + QB*y) + 8*om2^2*
                (1 + 27*y^2 - 10*y^4 - 4*y^6 + QB*y*(-7 - 8*y^2 + 6*y^4))) + 
             8*om1^3*om2*(q12^2*(2 - 4*QB*y) - 4*q22^2*(1 + QB*y) + q12*q22*
                (-5 + 8*QB*y) + 4*om2^2*(q22*(4 - 3*QB*y) + 
                 q12*(-2 + 6*QB*y)) + 4*om2^4*(8 + 52*y^2 - 48*y^4 + 
                 QB*y*(-33 - 40*y^2 + 56*y^4))) - 16*om1^4*
              (q12*q22*(QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y + 2*om2^2*
                (8*q12*QB + 2*q22*QB - 6*q12*y + 3*q22*y) + om2^4*
                (4*y*(21 + 32*y^2 - 36*y^4) + QB*(-11 - 144*y^2 + 64*y^4 + 
                   32*y^6)))) - eu2*(256*om1^9 - 256*om1^8*om2*y*
              (7 + 2*y^2) - 128*om1^7*(q22*(2 + y^2 + 2*y^4) - q12*
                (3 + y^2 + 2*y^4) + om2^2*(-64 - 6*y^2 + 4*QB*y^3 + 8*y^4)) + 
             om2*(48*om2^4*(4*q12^2 - 5*q12*q22 - 2*q22^2)*QB + q12*q22^3*
                (1307*QB - 7600*y) + q12^4*(-84*QB + 78*y) - 2*q12^2*q22^2*
                (264*QB + 227*y) + 6*q22^4*(-119*QB + 874*y) + q12^3*q22*
                (26*QB + 2732*y) - 8*om2^2*(114*q12^3*QB - 33*q12^2*q22*
                  (13*QB + 2*y) - q22^3*(175*QB + 66*y) + q12*q22^2*
                  (503*QB + 132*y))) + om1*(2*q22^4*(648 - 397*QB*y) + q12^4*
                (782 - 212*QB*y) + 17*q12^3*q22*(29 - 24*QB*y) + 2*q12^2*
                q22^2*(-1000 + 329*QB*y) + 2*q12*q22^3*(-281 + 378*QB*y) + 
               512*om2^6*(q12 - q22)*QB*y*(-1 + y^2) + 16*om2^4*
                (36*q12^2*QB*y + 3*q12*q22*(47 - 22*QB*y) + 2*q22^2*
                  (57 + 16*QB*y)) + 8*om2^2*(2*q12*q22^2*(2187 - 170*QB*y) + 
                 48*q12^3*(1 + 2*QB*y) + 2*q12^2*q22*(661 + 13*QB*y) + 
                 q22^3*(2453 + 218*QB*y))) - 4*om1^2*om2*(160*om2^6*QB + 
               q12^2*q22*(1289*QB - 244*y) + 5*q22^3*(109*QB - 204*y) + 28*
                q12*q22^2*(67*QB + 59*y) - 4*q12^3*(3*QB + 97*y) - 4*om2^2*
                (q12*q22*(734*QB - 90*y) + 3*q12^2*(41*QB + 16*y) + 
                 q22^2*(371*QB + 44*y)) + 64*om2^4*(-2*q12*y*(-1 + y^2) + 
                 2*q22*y*(-1 + y^2) + q22*QB*(-5 + 7*y^2 - 8*y^4) + 
                 q12*QB*(-11 - 7*y^2 + 8*y^4))) - 64*om1^6*om2*
              (4*q12*y*(8 + 5*y^2 - 2*y^4) - 2*q12*QB*(5 - y^2 + 2*y^4) + q22*
                y*(-23 - 2*QB*y - 20*y^2 + 4*QB*y^3 + 8*y^4) + 2*om2^2*
                (3*y - 38*y^3 - 8*y^5 + QB*(-21 + 18*y^2 + 8*y^4))) + 
             8*om1^3*(q22^3*(121 - 26*QB*y) + 2*q12^3*(80 + 13*QB*y) + 2*q12*
                q22^2*(-32 + 39*QB*y) - 2*q12^2*q22*(113 + 39*QB*y) + 4*om2^2*
                (q12*q22*(800 - 95*QB*y) + 2*q22^2*(228 + 23*QB*y) + 
                 2*q12^2*(69 + 26*QB*y)) + 16*om2^6*(-5 + QB*y*(27 + 
                   10*y^2)) + 8*om2^4*(8*q12*(7 + 5*y^2 - 5*y^4) + 
                 8*q22*(4 - 5*y^2 + 5*y^4) + 4*q12*QB*y*(-11 - 3*y^2 + 
                   8*y^4) + q22*QB*(35*y + 12*y^3 - 32*y^5))) + 
             16*om1^5*(4*q12^2*(2 + QB*y) + 2*q22^2*(19 + 2*QB*y) - q12*q22*
                (61 + 8*QB*y) + 8*om2^4*(17 - 20*y^2 - 36*y^4 + 
                 QB*y*(45 + 38*y^2 + 8*y^4)) + 4*om2^2*(q22*(162 + 19*QB*y - 
                   46*y^2 + 8*QB*y^3 + 16*y^4 - 8*QB*y^5 + 8*y^6) + 
                 2*q12*(111 + 23*y^2 - 8*y^4 - 4*y^6 + 2*QB*y*(-7 - 2*y^2 + 
                     2*y^4)))) - 16*om1^4*om2*(4*q22^2*(7*QB - 48*y) + 39*q12*
                q22*(QB + 10*y) - 2*q12^2*(25*QB + 102*y) + 8*om2^4*
                (-(y*(27 + 10*y^2)) + 2*QB*(5 + 16*y^2 + 14*y^4)) + 4*om2^2*
                (2*q12*(4*y*(7 + 3*y^2 - 5*y^4) + QB*(-61 - 11*y^2 + 8*y^4 + 
                     4*y^6)) - q22*(47*y + 24*y^3 - 40*y^5 + 2*QB*
                    (31 - 11*y^2 + 8*y^4 + 4*y^6))))))*f[14])/
         (32*w[1]^2*w[5]*w[6]*w[9]^2*w[15]) - 
        (eu2*mb^5*QB^2*S2*(-8*eq1*((q12 - q22)^2*(8*q12^2 - 8*q12*q22 + 5*
                q22^2)*y + 8*om2^4*(4*q12^2*y + 2*q22^2*(QB + 2*y) - q12*q22*
                (QB + 8*y)) + om2^2*(16*q12^3*y - 2*q22^3*(9*QB + 8*y) - 4*
                q12^2*q22*(QB + 12*y) + 3*q12*q22^2*(5*QB + 16*y)) - 
             32*om2^8*(2*y + QB*(-1 + y^2)) - 32*om1^7*om2*(2 + 18*y^2 - 6*
                y^4 + QB*y*(-3 - 4*y^2 + 4*y^4)) + 8*om1^8*
              (4*y*(3 + 2*y^2 - 4*y^4) + QB*(-3 - 8*y^2 + 8*y^4)) - 
             2*om1*om2*(18*q12*q22^2*QB*y + 4*q12^3*(-1 + QB*y) - q22^3*
                (2 + 7*QB*y) - q12^2*q22*(8 + 15*QB*y) + 8*om2^6*
                (-4 - 13*QB*y + 4*y^2 + 10*QB*y^3) + 8*om2^2*(q12 - q22)*
                (q12*(-2 + QB*y) - q22*(2 + QB*y)) + om2^4*
                (8*q12*(-8 + QB*y) - 4*q22*(16 + QB*y))) + 
             8*om1^6*((-2*q12 + q22)*y + om2^2*(16*y*(5 + 6*y^2 - 3*y^4) + 
                 QB*(-24 - 50*y^2 + 24*y^4))) + om1^2*(q12*q22^2*
                (7*QB - 32*y) + q12^3*(15*QB - 16*y) + 8*q22^3*y + q12^2*q22*
                (-18*QB + 40*y) - 8*om2^4*(12*q22*QB + 2*q12*y - q22*y) + 
               om2^2*(4*q22^2*(7*QB - 8*y) - 16*q12^2*(QB + 2*y) + 
                 q12*q22*(30*QB + 64*y)) + 16*om2^6*(4*y*(5 - 3*y^2) + 
                 QB*(-11 - 35*y^2 + 38*y^4))) - 4*om1^3*om2*
              (q12^2*(8 - 7*QB*y) - q22^2*(4 + 7*QB*y) + 2*q12*q22*
                (5 + 7*QB*y) + 4*om2^2*(q22*(10 - 3*QB*y) + 
                 q12*(4 + 6*QB*y)) + 4*om2^4*(16 + 40*y^2 - 44*y^4 + 
                 QB*y*(-27 - 49*y^2 + 60*y^4))) - 8*om1^5*om2*
              (2*q12*(-8 + QB*y) - q22*(4 + QB*y) + om2^2*
                (QB*(-76*y - 62*y^3 + 48*y^5) - 8*(1 - 32*y^2 + 11*y^4 + 
                   4*y^6))) + 2*om1^4*(q12*q22*(7*QB - 16*y) + 8*q22^2*y + 
               q12^2*(-14*QB + 8*y) + 8*om2^2*(11*q12*QB + 5*q22*QB - 
                 6*q12*y + 3*q22*y) + 4*om2^4*(4*y*(13 + 42*y^2 - 40*y^4) + 
                 QB*(-7 - 156*y^2 + 64*y^4 + 32*y^6)))) + 
           eu2*(256*om1^9*(1 + 3*y^2 + 4*y^4) - 256*om1^8*om2*
              (QB*(3 - 3*y^2 - 4*y^4) + y*(7 + 23*y^2 + 2*y^4)) - 
             2*om2*(16*om2^4*(4*q12^2*y + 2*q22^2*(5*QB + 2*y) - 
                 q12*q22*(5*QB + 8*y)) - 8*om2^2*(q12*q22^2*(89*QB - 46*y) + 
                 q12^3*(27*QB - 4*y) + q22^3*(-40*QB + 21*y) + q12^2*q22*
                  (-82*QB + 29*y)) + (q12 - q22)^2*(4*q22^2*(183*QB - 
                   253*y) + 3*q12^2*(98*QB + 3*y) - 3*q12*q22*(95*QB + 
                   188*y))) - 128*om1^7*(-((q12 - q22)*(1 + y^2 + 2*y^4)) + 
               om2^2*(QB*y*(-3 + 46*y^2 + 4*y^4) - 4*(9 + 11*y^2 + 5*y^4))) - 
             8*om1^2*om2*(q22^3*(719*QB - 210*y) + q12^3*(26*QB - 90*y) + 5*
                q12^2*q22*(73*QB - 6*y) + 10*q12*q22^2*(128*QB + 33*y) + 4*
                om2^2*(4*q12^2*(2*QB - 5*y) + 18*q22^2*(3*QB - y) + 
                 q12*q22*(20*QB + 37*y)) + 16*om2^6*(4*y + QB*(3 + 2*y^2)) + 
               16*om2^4*(-4*q12*y*(-1 + y^2) + 4*q22*y*(-1 + y^2) + 
                 q22*QB*(-5 + 14*y^2 - 16*y^4) + q12*QB*(-17 - 14*y^2 + 
                   16*y^4))) + 64*om1^6*om2*(q22*(17*y + 20*y^3 - 8*y^5 + 
                 QB*(-36 + 2*y^2 - 4*y^4)) + q12*(4*y*(-5 - 5*y^2 + 2*y^4) + 
                 QB*(-32 - 2*y^2 + 4*y^4)) + 2*om2^2*(y*(9 - 8*y^2 + 4*y^4) + 
                 QB*(-8 + 26*y^2 + 20*y^4))) + 4*om1^3*(q22^3*
                (94 - 263*QB*y) + q12^3*(96 - 90*QB*y) - q12^2*q22*
                (176 + 83*QB*y) + 4*q12*q22^2*(-10 + 109*QB*y) + 32*om2^6*
                (-1 + 30*QB*y - 4*y^2) + 4*om2^2*(2*q12*q22*(349 - 6*QB*y) + 
                 q22^2*(364 + 3*QB*y) + 3*q12^2*(36 + 5*QB*y)) + 16*om2^4*
                (8*q12*(6 + 5*y^2 - 5*y^4) + 8*q22*(3 - 5*y^2 + 5*y^4) + 
                 4*q12*QB*y*(-10 - 3*y^2 + 8*y^4) + q22*QB*(33*y + 12*y^3 - 
                   32*y^5))) + om1*(366*q12^4 - 256*om2^8*QB*y + q12^3*q22*
                (115 - 864*QB*y) + 8*q22^4*(62 - 189*QB*y) + 12*q12^2*q22^2*
                (-61 + 18*QB*y) + 20*q12*q22^3*(-11 + 108*QB*y) + 16*om2^4*
                (q12*q22*(77 - 46*QB*y) + 2*q22^2*(29 + 11*QB*y) + 
                 q12^2*(-8 + 26*QB*y)) + 8*om2^2*(q12^2*q22*(482 - 58*QB*y) + 
                 q22^3*(947 - 42*QB*y) + 4*q12^3*(3 + 2*QB*y) + 2*q12*q22^2*
                  (843 + 46*QB*y)) + 512*om2^6*(q12*(-1 + QB*y*(-1 + y^2)) + 
                 q22*(-1 + QB*(y - y^3)))) + 16*om1^5*(2*q22^2*
                (7 - 17*QB*y) - 2*q12^2*(6 + 17*QB*y) + q12*q22*
                (-15 + 68*QB*y) + 8*om2^4*(-11 - 4*y^2 - 16*y^4 + 
                 QB*y*(37 - 4*y^2 + 4*y^4)) + 4*om2^2*(2*q12*(55 + 23*y^2 - 
                   8*y^4 - 4*y^6 + 4*QB*y*(-2 - y^2 + y^4)) + 
                 q22*(68 - 46*y^2 + 16*y^4 + 8*y^6 + QB*(13*y + 8*y^3 - 
                     8*y^5)))) - 16*om1^4*om2*(q12^2*(99*QB - 104*y) + 4*
                q22^2*(63*QB - 23*y) + q12*q22*(373*QB + 190*y) + 8*om2^4*
                (y*(-43 + 10*y^2) + QB*(21 + 14*y^2 + 16*y^4)) + 4*om2^2*
                (q22*(y*(-45 - 24*y^2 + 40*y^4) + QB*(21 + 22*y^2 - 16*y^4 - 
                     8*y^6)) + q12*(52*y + 24*y^3 - 40*y^5 + QB*(-21 - 
                     22*y^2 + 16*y^4 + 8*y^6))))))*f[14])/
         (32*w[1]^2*w[5]*w[6]*w[9]^2*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eq1*(-512*om1^7*om2^2*y^2*(-1 + y^2) + 
             256*om1^6*om2^3*y*(-3 - 2*y^2 + 4*y^4 - 2*QB*y*(-1 + y^2)) + 
             om2*(64*q12^4*y + 8*q22^4*(3*QB + 5*y) + 2*q12^2*q22^2*
                (33*QB + 116*y) - q12*q22^3*(61*QB + 144*y) - q12^3*q22*
                (25*QB + 192*y) + 16*om2^4*(16*q12^2*y + 2*q22^2*(7*QB + 
                   8*y) - q12*q22*(7*QB + 32*y)) + 8*om2^2*(16*q12^3*y + 
                 6*q12*q22^2*(3*QB + 8*y) - q22^3*(15*QB + 16*y) - 
                 q12^2*q22*(7*QB + 48*y)) + 128*om2^8*(4*y*(-3 + y^2) + 
                 QB*(3 - 5*y^2 + 2*y^4))) + 8*om1^2*om2*(-112*om2^4*
                (q12 + q22)*QB + 8*q12*q22^2*(QB - 4*y) - 20*q12^2*q22*
                (QB - 2*y) + 8*q22^3*y - q12^3*(7*QB + 16*y) - 2*om2^2*
                (q12*q22*(15*QB - 32*y) - 8*q22^2*(QB - 2*y) + 2*q12^2*
                  (7*QB + 8*y)) + 32*om2^6*y*(1 - 16*y^2 + 8*y^4 + 
                 2*QB*y*(7 - 8*y^2 + 4*y^4))) - 2*om1*(-512*om2^6*
                (q12 + q22) + 4*q22^4*QB*y - 2*q12*q22^3*(5 + 12*QB*y) + 
               q12^4*(48 + 25*QB*y) - 2*q12^3*q22*(29 + 33*QB*y) + q12^2*
                q22^2*(36 + 61*QB*y) + 16*om2^4*(q12 - q22)*
                (q12*(-8 + 7*QB*y) - q22*(8 + 7*QB*y)) + 8*om2^2*
                (15*q12*q22^2*QB*y - 2*q22^3*(1 + 2*QB*y) + q12^3*
                  (-4 + 7*QB*y) - 2*q12^2*q22*(4 + 9*QB*y)) + 64*om2^8*
                (4*(-2 + y^4) + QB*y*(-2 - 3*y^2 + 4*y^4))) + 
             64*om1^5*(q12*(-2*q12 + q22) + 8*om2^2*(q12 + q22) + 2*om2^4*
                (4*(4 + 8*y^2 - 5*y^4) + QB*y*(-3 - 4*y^2 + 8*y^4))) + 
             32*om1^3*(-32*om2^4*(q12 + q22) + 2*om2^2*(2*q12^2*(-2 + QB*y) + 
                 2*q22^2*(1 + QB*y) - q12*q22*(5 + 4*QB*y)) + q12*
                (q22^2*(1 + 2*QB*y) + q12^2*(5 + 2*QB*y) - 4*q12*
                  (q22 + q22*QB*y)) + 4*om2^6*(-4 + 80*y^2 - 44*y^4 + 
                 16*y^6 + QB*y*(-34 + y^2 + 8*y^4))) - 64*om1^4*om2*
              (-8*om2^2*(q12 + q22)*QB - 2*q22^2*y - 2*q12^2*(QB + y) + q12*
                q22*(-5*QB + 4*y) + 2*om2^4*(52*y + 16*y^3 - 8*y^5 + 
                 QB*(-15 - 17*y^2 + 20*y^4)))) + 
           eu2*((q12 - q22)^2*(2478*q12^3 + 5497*q12^2*q22 + 3254*q12*q22^2 + 
               456*q22^3)*y + 512*om1^7*om2^3*(-1 + y^2 + y^4) - 
             96*om2^6*(q12^2*(4*QB - y) + q22^2*(8*QB - y) + 2*q12*q22*
                (-5*QB + y)) - 16*om2^4*(q22^3*(43*QB - 7*y) + 3*q12^3*
                (3*QB - 5*y) - q12*q22^2*(71*QB + y) + q12^2*q22*
                (21*QB + 23*y)) - 2*om2^2*(q12^4*(234*QB - 514*y) + q22^4*
                (156*QB - 319*y) + 2*q12*q22^3*(22*QB - 163*y) - 15*q12^2*
                q22^2*(22*QB - 73*y) + q12^3*q22*(-106*QB + 64*y)) - 
             128*om2^10*(4*y + QB*(-5 + 2*y^2)) + 256*om1^6*om2^4*
              (y*(5 - 17*y^2 + 2*y^4) + QB*(-1 + 2*y^2 + 2*y^4)) + 
             32*om1^4*(-8*q22^3*y - 6*q12*q22^2*(QB + 4*y) - 8*q12^3*
                (QB + 5*y) + q12^2*q22*(13*QB + 72*y) - 2*om2^2*
                (q12*q22*(73*QB - 30*y) + 5*q12^2*(11*QB + 3*y) + 
                 3*q22^2*(3*QB + 5*y)) + 4*om2^4*(2*q22*QB*(-11 + y^2 - 
                   2*y^4) + 4*q22*y*(2 + 2*y^2 + y^4) + q12*QB*(-19 - 2*y^2 + 
                   4*y^4) - q12*y*(5 + 8*y^2 + 4*y^4)) + 4*om2^6*
                (27*y - 20*y^3 - 20*y^5 + QB*(-11 + 22*y^2 + 12*y^4))) + 
             64*om1^5*om2*(-78*q12^2 - 103*q12*q22 - 12*q22^2 + om2^2*
                (-8*q22*(8 + y^4) + q12*(-58 + 8*y^4)) + om2^4*
                (-66 + 44*y^2 + 24*y^4 + QB*(8*y - 68*y^3 + 8*y^5))) + 
             2*om1*om2*(q12^4*(3758 - 880*QB*y) + q12*q22^3*(6665 - 
                 552*QB*y) + 4*q22^4*(99 - 7*QB*y) + 2*q12^2*q22^2*
                (9699 + 154*QB*y) + q12^3*q22*(16511 + 1152*QB*y) - 16*om2^4*
                (-8*q12*q22*(13 + 3*QB*y) + 3*q22^2*(7 + 4*QB*y) + 
                 q12^2*(7 + 12*QB*y)) + 4*om2^2*(4*q22^3*(19 - 22*QB*y) - 
                 9*q12^3*(-33 + 16*QB*y) + 2*q12*q22^2*(783 + 16*QB*y) + 
                 2*q12^2*q22*(819 + 100*QB*y)) - 64*om2^8*(-7 + 4*y^2 + 
                 2*QB*y*(-1 + 6*y^2)) - 64*om2^6*(-(q22*(3 - 6*y^2 + 4*y^4 + 
                    2*QB*(y - y^3 + 2*y^5))) + q12*(-3 - 6*y^2 + 4*y^4 + 
                   QB*(y - 2*y^3 + 4*y^5)))) - 8*om1^3*om2*
              (8*q22^3*(11 + 3*QB*y) + 8*q12*q22^2*(123 + 8*QB*y) - 4*q12^2*
                q22*(-767 + 50*QB*y) + q12^3*(1725 + 112*QB*y) + 2*om2^2*
                (5*q12*q22*(205 - 16*QB*y) + 8*q22^2*(34 + 5*QB*y) + 
                 q12^2*(606 + 40*QB*y)) + 32*om2^6*(-2*(-8 + 6*y^2 + 5*y^4) + 
                 QB*y*(-7 + 8*y^2 + 10*y^4)) + 16*om2^4*(q22*(49 + 10*y^2 + 
                   2*y^4 + 4*y^6 - 2*QB*y*(3 + y^2 + 2*y^4)) + 
                 q12*(QB*y*(3 + 2*y^2 + 4*y^4) - 2*(-18 + 5*y^2 + y^4 + 
                     2*y^6)))) + 2*om1^2*(-44*q22^4*y + 5*q12^2*q22^2*
                (-108*QB + 77*y) - 2*q12*q22^3*(13*QB + 508*y) - 3*q12^4*
                (208*QB + 593*y) + 2*q12^3*q22*(587*QB + 1227*y) - 16*om2^4*
                (q12*q22*(248*QB - 82*y) + q22^2*(80*QB + 41*y) + 
                 q12^2*(144*QB + 41*y)) - 8*om2^2*(q12^2*q22*(788*QB - 
                   238*y) + q12*q22^2*(269*QB + 2*y) + 6*q22^3*(5*QB + 
                   13*y) + q12^3*(435*QB + 158*y)) + 64*om2^8*(15*y - 
                 22*y^3 + 2*QB*(-3 + 7*y^2 + 10*y^4)) + 64*om2^6*
                (-2*q22*(2 + y^2)*(-2*y + QB*(5 - 3*y^2 + 2*y^4)) + 
                 q12*(-(y*(7 + 4*y^2)) + QB*(-7 - 2*y^2 + 2*y^4 + 4*y^6))))))*
          f[15])/(32*w[2]^3*w[5]*w[6]*w[9]^2*w[15]) + 
        (eu2*mb^5*om2^2*QB^2*S2*(-2*eq1*(4*om2^7*(q12 - q22)*QB*
              (-1 + 2*y^2) + 16*om1^9*(-1 + y^2)*(3 + 4*y^2) - 
             4*om1^8*om2*(8*QB - 63*y + 3*QB*y^2 - 16*y^3 - 8*QB*y^4 + 80*
                y^5) + 2*om1^4*om2^3*(2*om2^2*(30*QB + 15*y + 77*QB*y^2 + 
                 24*y^3 + 48*QB*y^4 + 32*y^5) + 2*q12*(-31*QB + 30*y + 
                 8*QB*y^2 - 24*y^3 + 8*QB*y^4 - 48*y^5 + 32*y^7) - 2*q22*
                (-21*QB + 30*y + 8*QB*y^2 - 24*y^3 + 8*QB*y^4 - 48*y^5 + 
                 32*y^7)) + om1*om2^6*(32*om2^2*QB*y*(-1 + y^2) - 4*q12*
                (1 - 6*QB*y - 2*y^2 + 9*QB*y^3) + 4*q22*(1 - 2*y^2 + 
                 QB*y*(-5 + 9*y^2))) + om1^6*om2*(4*q12*QB*(-7 + 17*y^2 - 
                 28*y^4 + 16*y^6) - 4*q22*QB*(-6 + 17*y^2 - 28*y^4 + 
                 16*y^6) + 4*q12*y*(25 - 18*y^2 - 40*y^4 + 32*y^6) - 4*q22*y*
                (25 - 18*y^2 - 40*y^4 + 32*y^6) + 4*om2^2*(78*y + 92*y^3 - 
                 80*y^5 - 64*y^7 + QB*(1 + 2*y^2)^2*(-13 + 16*y^2))) - 
             2*om1^7*(4*(q12 - q22)*(-1 + y^2)*(-3 - y^2 + 4*y^4 + 
                 QB*y*(-1 + 2*y^2)) + 4*om2^2*(12 + 59*y^2 - 6*y^4 - 64*y^6 + 
                 2*QB*y*(-9 - 2*y^2 + 10*y^4))) + 2*om1^3*om2^4*
              (-4*q22*(-4 + 13*y^4 - 4*y^6 + 4*QB*y*(4 - 5*y^2 + y^4)) + 4*
                q12*(-4 + 13*y^4 - 4*y^6 + QB*y*(21 - 20*y^2 + 4*y^4)) + 
               om2^2*(8*QB*y*(-14 - 23*y^2 + 14*y^4) - 4*(y^2 + 18*y^4))) + 
             om1^2*om2^5*(4*q12*(-17*QB + 5*y + 9*QB*y^2 - 10*y^3 + 
                 8*QB*y^4) - 4*q22*(-12*QB + 5*y + 9*QB*y^2 - 10*y^3 + 
                 8*QB*y^4) - 4*om2^2*(-8*y^3 + QB*(-19 - 50*y^2 + 40*y^4))) + 
             om1^5*om2^2*(-16*om2^2*(3 + 17*y^2 + 8*y^4 - 12*y^6 + 
                 QB*y*(3 + 11*y^2 + 8*y^4 + 8*y^6)) + 4*q22*(13 + 18*y^2 - 
                 44*y^4 - 24*y^6 + 32*y^8 + QB*y*(-21 + 33*y^2 - 32*y^4 + 
                   16*y^6)) - 2*q12*(26 + 36*y^2 - 88*y^4 - 48*y^6 + 64*y^8 + 
                 QB*(-52*y + 66*y^3 - 64*y^5 + 32*y^7)))) + 
           eu2*(-4*om2^6*(q12^2 + 8*om2^2*q22 - 2*q12*q22 + q22^2)*QB - 
             8*om1^9*om2*(-18 - 15*y^2 + 20*y^4) - 2*om1^6*om2^2*
              (-4*q22*QB*(-31 + 14*y^2 - 10*y^4 + 8*y^6) + 4*q22*y*
                (-67 - 52*y^2 + 74*y^4 + 32*y^6) + 2*q12*y*(-79 - 72*y^2 + 
                 12*y^4 + 64*y^6) + 2*q12*QB*(-103 + 48*y^2 - 20*y^4 + 
                 80*y^6) + 4*om2^2*(85*QB + 270*y + 176*QB*y^2 + 208*y^3 + 
                 80*QB*y^4 - 32*y^5 + 16*QB*y^6)) + om1*om2^5*
              (4*q12^2*(-1 + QB*y) + q12*(-4*q22*(-2 + 5*QB*y) - 32*om2^2*QB*
                  y*(-2 + y^2)) + 4*q22*(q22*(-1 + 3*QB*y) + 4*om2^2*
                  (-2 + 7*QB*y + 2*QB*y^3))) - 4*om1^8*(-4*om2^2*
                (3*QB - 51*y - 9*QB*y^2 - 31*y^3 - 6*QB*y^4 + 36*y^5) + 2*y*
                (2*q22*(-1 + y^2)*(3 + 4*y^2) + q12*(-6 - 4*QB*y - 2*y^2 + 
                   8*QB*y^3 + 8*y^4))) + om1^2*om2^4*(32*om2^4*QB - 8*q22^2*
                (QB - 2*y) - 32*q12*q22*y + q12^2*(24*QB + 16*y) + 4*om2^2*
                (8*q22*y*(5 + y^2) - 8*q12*(-y + y^3) + q22*QB*(-35 + 6*y^2 - 
                   32*y^4) + q12*QB*(-20 - 74*y^2 + 32*y^4))) + 
             2*om1^7*om2*(4*om2^2*(82 + 225*y^2 + 44*y^4 - 64*y^6 + 
                 QB*y*(87 + 76*y^2 + 32*y^4)) + 2*q12*(-13 - 52*y^2 - 
                 18*y^4 + 64*y^6 + QB*y*(-10 - 37*y^2 + 68*y^4)) + 2*q22*
                (-24 - 60*y^2 + 18*y^4 + 64*y^6 + QB*(10*y + 5*y^3 - 
                   4*y^5))) + om1^4*om2^2*(q12*q22*(-40*QB - 32*y) + q22^2*
                (12*QB + 16*y) + q12^2*(44*QB + 16*y) + 8*om2^4*(-111*QB - 
                 88*y - 76*QB*y^2 - 20*y^3 + 36*QB*y^4) - 2*om2^2*
                (2*q12*y*(-89 - 32*y^2 + 32*y^4) + 4*q22*y*(-91 - 52*y^2 + 
                   64*y^4) + 2*q12*QB*(-101 + 188*y^2 + 10*y^4 + 8*y^6) - 
                 2*q22*QB*(-87 + 28*y^2 + 42*y^4 + 8*y^6))) + 
             om1^3*om2^3*(-8*q22^2*(3 + QB*y) + 8*q12*q22*(6 + 5*QB*y) - 8*
                q12^2*(3 + 7*QB*y) - 16*om2^4*(-8 + QB*y*(-1 + 6*y^2)) - 2*
                om2^2*(4*q12*(6 + 15*y^2 - 12*y^4 + QB*y*(-37 - 43*y^2 + 
                     16*y^4)) - 2*q22*(-58 - 82*y^2 + 8*y^4 + 
                   QB*(90*y - 86*y^3 + 32*y^5)))) + om1^5*om2*
              (-4*q22^2*(1 + QB*y) - 4*q12^2*(1 + 3*QB*y) + 4*q12*q22*
                (2 + 3*QB*y) - 8*om2^4*(-108 - 219*QB*y - 190*y^2 - 
                 140*QB*y^3 - 40*y^4 + 16*QB*y^5) + 2*om2^2*
                (-2*q22*(62 + 214*y^2 + 6*y^4 - 192*y^6 + QB*y*(-110 + 
                     77*y^2 - 16*y^4 + 16*y^6)) + 2*q12*(-75 - 90*y^2 - 
                   26*y^4 + 64*y^6 + QB*y*(-86 + 45*y^2 + 48*y^4 + 
                     16*y^6))))))*f[13])/(w[1]^2*w[2]^3*w[5]*w[6]*w[9]^2*
          w[15]) + (eu2*mb^5*QB^2*S3*
          (-4*eq1*(-((q12 - q22)^2*(5*q12^2 - 8*q12*q22 + 5*q22^2)*y) + 
             64*om1^6*om2^2*y*(-1 + 4*y^2) - 16*om2^4*(q12^2*y + q22^2*
                (2*QB + y) - q12*q22*(QB + 2*y)) - 4*om2^2*(2*q12^3*y - 4*
                q22^3*(QB + y) + 5*q12*q22^2*(QB + 2*y) - 2*q12^2*q22*
                (QB + 4*y)) - 8*om1^4*(8*om2^2*(q12 + q22)*QB + q12*q22*
                (QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y + 16*om2^4*
                (QB - 4*y - 3*QB*y^2 - 7*y^3 + 6*QB*y^4 - 6*y^5)) + 
             8*om1^3*om2*(16*om2^2*(q12 + q22) + q12^2*(4 - 2*QB*y) - 2*q22^2*
                (1 + QB*y) + q12*q22*(5 + 4*QB*y) - 16*om2^4*(-1 + 13*y^2 - 
                 QB*y^3 - 2*y^4 - 6*QB*y^5 + 4*y^6)) + 4*om1*om2*
              (-16*om2^4*(q12 + q22) - 10*q12^2*q22*QB*y + 8*q12*q22^2*QB*
                y - q22^3*(1 + 2*QB*y) + q12^3*(-1 + 4*QB*y) + 2*om2^2*
                (q12*q22*(5 - 8*QB*y) + 4*q22^2*(1 + QB*y) + q12^2*
                  (-2 + 4*QB*y)) + 16*om2^6*y*(-6*y + 4*y^3 + 
                 QB*(-1 - 2*y^2 + 4*y^4))) + 64*om1^5*om2*(-q12 - q22 + om2^2*
                (QB*y*(-3 + 4*y^2) - 2*(1 + 2*y^2 + 6*y^4))) - 
             4*om1^2*(-32*om2^4*(q12 + q22)*QB + q12*q22^2*(QB - 8*y) + q12^3*
                (5*QB - 4*y) + 2*q22^3*y + q12^2*q22*(-4*QB + 10*y) - 2*om2^2*
                (q12*q22*(5*QB - 8*y) - 2*q22^2*(QB - 2*y) + 4*q12^2*
                  (QB + y)) + 16*om2^6*(y*(-5 - 10*y^2 + 4*y^4) + 
                 2*QB*(-1 + y^2 + 4*y^6)))) + eu2*(-1024*om1^6*om2^3*y^3 - 
             32*om1^5*(q12*(2*q12 - q22) + 4*om2^4*(-7 - 4*QB*y + 12*y^2 + 
                 8*QB*y^3 - 8*y^4) - 8*om2^2*(q12 + q22 + 2*q12*y^4 - 
                 2*q22*y^4)) + om2*(384*om2^8*QB + 2*q22^4*(6*QB - 7*y) + 28*
                q12^4*y + q12^3*q22*(37*QB + 48*y) - 2*q12^2*q22^2*
                (33*QB + 97*y) + q12*q22^3*(19*QB + 132*y) + 16*om2^4*
                (q12*q22*(13*QB - 36*y) + 18*q12^2*y + 2*q22^2*(-13*QB + 
                   9*y)) + 8*om2^2*(q12^2*q22*(13*QB - 10*y) + 18*q12^3*y - 
                 2*q12*q22^2*(12*QB + 17*y) + q22^3*(9*QB + 26*y))) + 
             32*om1^4*om2*(q12*q22*(5*QB - 4*y) + 2*q22^2*y + 2*q12^2*
                (QB + y) + 4*om2^4*(23*y + 22*y^3 - 8*y^5 + QB*(7 - 24*y^2 + 
                   8*y^4)) + 8*om2^2*(q12*(QB - y - QB*y^2 - 4*y^3 + 
                   2*QB*y^4 - 2*y^5) + q22*(QB + y + QB*y^2 + 4*y^3 - 
                   2*QB*y^4 + 2*y^5))) + om1*(-4*q22^4*QB*y + 2*q12^2*q22^2*
                (33 + 19*QB*y) + q12*q22^3*(-7 + 24*QB*y) + q12^4*
                (24 + 74*QB*y) - q12^3*q22*(97 + 132*QB*y) + 32*om2^4*
                (q12*q22*(55 - 26*QB*y) + 13*q22^2*(1 + QB*y) + 
                 q12^2*(9 + 13*QB*y)) + 8*om2^2*(q12^2*q22*(62 - 48*QB*y) + 
                 2*q22^3*(1 + 2*QB*y) + 2*q12*q22^2*(17 + 9*QB*y) + 
                 q12^3*(9 + 26*QB*y)) + 128*om2^8*(3 + QB*(y + 2*y^3)) - 128*
                om2^6*(q22*(-9 + 6*y^2 + 2*QB*y^3 - 4*y^4 - 4*QB*y^5) + 
                 q12*(-9 - 6*y^2 - 2*QB*y^3 + 4*y^4 + 4*QB*y^5))) - 
             8*om1^2*om2*(-8*q12^2*q22*(7*QB - 6*y) - 4*q22^3*y - 13*q12^3*
                (QB + 2*y) - 2*q12*q22^2*(2*QB + 9*y) - 2*om2^2*
                (q12*q22*(75*QB - 52*y) + 26*q12^2*(QB + y) + 2*q22^2*
                  (2*QB + 13*y)) + 16*om2^6*(1 + 2*y^2)*(-y + 
                 2*QB*(2 + y^2)) - 16*om2^4*(6*q22*y + 4*q22*y^3 - 
                 2*q12*y*(3 + 2*y^2) + q22*QB*(11 + 2*y^2 - 2*y^4 - 4*y^6) + 
                 q12*QB*(15 - 2*y^2 + 2*y^4 + 4*y^6))) - 
             8*om1^3*(-(q12*(q12*q22*(9 - 8*QB*y) + 4*q12^2*(-6 + QB*y) + 
                  2*q22^2*(1 + 2*QB*y))) - 2*om2^2*(q12*q22*(75 - 8*QB*y) + 
                 4*q22^2*(1 + QB*y) + q12^2*(26 + 4*QB*y)) + 16*om2^6*
                (4 - 2*y^2 + 12*y^4 + QB*y*(-35 - 22*y^2 + 8*y^4)) - 16*om2^4*
                (q22*(11 - 10*y^2 + 2*QB*y^3 - 2*y^4 + 4*QB*y^5 - 4*y^6) + 
                 q12*(15 + 10*y^2 - 2*QB*y^3 + 2*y^4 - 4*QB*y^5 + 4*y^6)))))*
          f[15])/(32*w[2]^2*w[5]*w[6]*w[9]^2*w[15]) + 
        (eu2*mb^5*QB^2*S1*(-2*eq1*(16*om1^6*om2*y*(3 - 4*y^2 + 2*y^4) + 
             8*om1^5*om2^2*(13 - 21*y^2 + 16*y^4 - 8*y^6 + QB*(6*y - 8*y^3 + 
                 4*y^5)) - 4*om1^3*(16*om2^2*(q12 + q22) - q22^2*QB*y - q12^2*
                (4 + QB*y) + 2*q12*(q22 + q22*QB*y) + 4*om2^4*(4 - 30*y^2 + 
                 38*y^4 - 12*y^6 + QB*y*(22 - 19*y^2 + y^4))) - 
             8*om1^4*om2*(-2*(q12 + q22)*QB + om2^2*(y*(39 - 33*y^2 + 
                   2*y^4) + 2*QB*(-7 + 11*y^2 - 8*y^4 + 4*y^6))) + 
             2*om1^2*om2*(-32*om2^2*(q12 + q22)*QB + 2*q22^2*(QB - 4*y) - 8*
                q12^2*(QB + y) + q12*q22*(-15*QB + 16*y) + 4*om2^4*
                (2*y*(-7 + y^2 + 22*y^4 - 12*y^6) + QB*(-6 + 65*y^2 - 
                   83*y^4 + 24*y^6))) - 2*om1*(-32*om2^4*(q12 + q22) - q22^3*
                QB*y + 2*q12*q22^2*(1 + 3*QB*y) - 3*q12^2*q22*(2 + 3*QB*y) + 
               q12^3*(6 + 4*QB*y) + 8*om2^2*(q12 - q22)*(q12*(-1 + QB*y) - 
                 q22*(1 + QB*y)) + 4*om2^6*(7 - 59*y^2 + 84*y^4 - 32*y^6 + 
                 QB*y*(13 + y^2 - 48*y^4 + 24*y^6))) + 
             om2*(8*q12^3*y - 2*q22^3*(3*QB + 4*y) - 4*q12^2*q22*(QB + 6*y) + 
               3*q12*q22^2*(3*QB + 8*y) + 8*om2^2*(2*q12^2*y + 2*q22^2*
                  (QB + y) - q12*q22*(QB + 4*y)) + 8*om2^6*(5*y + y^3 - 
                 2*y^5 + QB*(-1 + 46*y^2 - 73*y^4 + 28*y^6)))) + 
           eu2*(-3*(q12 - q22)^4*y + 32*om1^6*om2^2*y*(-3 + 2*y^2 + 2*y^4) - 
             4*om2^4*(2*q12^2*y + 2*q22^2*(3*QB + y) - q12*q22*(3*QB + 
                 4*y)) - 2*om2^2*(2*q12^3*y + 7*q12*q22^2*(QB + 2*y) - q22^3*
                (5*QB + 6*y) - q12^2*q22*(3*QB + 10*y)) + 
             32*om2^8*(QB*(-1 + y^2)^2 + y*(-5 + 2*y^2)) + 32*om1^5*om2*
              (-q12 - q22 + om2^2*(-5 + 14*y^2 - 21*y^4 + 2*y^6 + 
                 2*QB*y*(-2 + y^2 + y^4))) + 8*om1^3*om2*(12*om2^2*
                (q12 + q22) + q12^2*(3 - QB*y) - q22^2*(1 + QB*y) + q12*q22*
                (5 + 2*QB*y) + 2*om2^4*(2 - 26*y^2 + 18*y^4 - 28*y^6 + 
                 QB*y*(5 - 16*y^2 + 32*y^4))) + 2*om1*om2*(-16*om2^4*
                (q12 + q22) + 2*q12^2*q22*(1 - 7*QB*y) - q22^3*(1 + 2*QB*y) + 
               2*q12*q22^2*(1 + 5*QB*y) + q12^3*(-1 + 6*QB*y) + 4*om2^2*
                (q12*q22*(5 - 6*QB*y) + 3*q22^2*(1 + QB*y) + q12^2*
                  (-1 + 3*QB*y)) + 8*om2^6*(8 - 22*y^2 + 12*y^4 + 
                 QB*(y - 22*y^3 + 20*y^5))) + 4*om1^4*(-8*om2^2*(q12 + q22)*
                QB - q12*q22*(QB - 4*y) + 2*q12^2*(QB - y) - 2*q22^2*y + 4*
                om2^4*(4*y*(4 - y^2 + 8*y^4) + QB*(-9 + 38*y^2 - 42*y^4 + 
                   4*y^6))) + 2*om1^2*(48*om2^4*(q12 + q22)*QB + q12^2*q22*
                (5*QB - 14*y) - q12*q22^2*(QB - 10*y) - 2*q22^3*y + q12^3*
                (-7*QB + 6*y) + 4*om2^2*(q12*q22*(5*QB - 6*y) - 
                 q22^2*(QB - 3*y) + 3*q12^2*(QB + y)) - 8*om2^6*
                (-4*y*(4 - 4*y^2 + 3*y^4) + QB*(-5 + 2*y^2 - 14*y^4 + 
                   28*y^6)))))*f[15])/(4*w[2]^2*w[5]*w[6]*w[9]^2*w[15]) - 
        (2*eu2*mb^5*om2*QB^2*S1*(2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)^2*
            (-4*om2^4*QB*(-1 + 2*y^2) + 8*om1^4*y*(-1 + y^2)*(-3 + 4*y^2) - 
             4*om1*om2^3*(-1 + 2*y^2 + QB*y*(3 - 6*y^2 + 2*y^4)) + 
             2*om1^3*om2*(4 - 19*y^2 + 29*y^4 - 16*y^6 + QB*y*(9 - 19*y^2 + 
                 8*y^4)) + om1^2*(-4*(q12 - q22)*(-1 + y^2)^2*(-QB - 3*y + 
                 2*QB*y^2 + 4*y^3) - 2*om2^2*(2*y*(5 - 9*y^2 + 2*y^4) + 
                 QB*(2 + 3*y^2 - 15*y^4 + 8*y^6)))) + 
           eu2*(-4*om2^7*(q12 - q22)*QB*(-1 + 2*y^2) + 4*om1^8*om2*y*
              (16 - 39*y^2 + 20*y^4) + om1*om2^6*(-32*om2^2*QB*y*(-1 + y^2) + 
               4*q12*(1 - 6*QB*y - 2*y^2 + 9*QB*y^3) - 4*q22*(1 - 2*y^2 + 
                 QB*y*(-5 + 9*y^2))) + 4*om1^7*(y*(-1 + y^2)*
                (2*q22*y*(-3 + 4*y^2) + 2*q12*(-2*QB - 3*y + 4*QB*y^2 + 
                   4*y^3)) + om2^2*(-62*y^2 + 154*y^4 - 72*y^6 + 
                 3*QB*y*(3 - 2*y^2 + 4*y^4))) + om1^2*om2^5*
              (-4*q12*y*(5 - 10*y^2) - 4*q22*y*(7 - 18*y^2 + 16*y^4) + 2*q22*
                QB*(-19 + 23*y^2 - 2*y^4 + 8*y^6) - 2*q12*QB*(-21 - y^2 + 
                 14*y^4 + 8*y^6) + 4*om2^2*(-8*y^3 + QB*(-19 - 50*y^2 + 
                   40*y^4))) + 2*om1^3*om2^4*(2*om2^2*(2*y^2 + 36*y^4 + 
                 QB*y*(64 + 101*y^2 - 68*y^4)) - 4*q22*(1 - 25*y^2 + 55*y^4 - 
                 36*y^6 + QB*y*(-11 + 24*y^2 - 19*y^4 + 6*y^6)) + 4*q12*
                (1 + 5*y^2 - 15*y^4 + 4*y^6 + QB*y*(-6 - 6*y^2 + y^4 + 
                   6*y^6))) + 2*om1^4*om2^3*(-4*q12*y*(3 + 8*y^2 - 32*y^4 + 
                 16*y^6) - 4*q22*y*(9 + 12*y^2 - 64*y^4 + 48*y^6) + q12*QB*
                (35 - 48*y^2 + 135*y^4 - 76*y^6 - 16*y^8) + q22*QB*
                (-31 + 32*y^2 + 25*y^4 - 52*y^6 + 16*y^8) + 2*om2^2*
                (y*(14 - 51*y^2 - 40*y^4) + QB*(-37 - 121*y^2 - 54*y^4 + 
                   32*y^6))) + om1^6*om2*(2*q22*QB*(-6 + 17*y^2 - 17*y^4 + 
                 4*y^6) - 4*q12*y*(1 + 22*y^2 - 56*y^4 + 32*y^6) - 4*q22*y*
                (11 - 2*y^2 - 40*y^4 + 32*y^6) - 2*q12*QB*(25*y^2 - 97*y^4 + 
                 68*y^6) - 4*om2^2*(2*y*(-15 + 9*y^2 + 66*y^4 - 32*y^6) + 
                 QB*(2 + 53*y^2 - 16*y^4 + 32*y^6))) + om1^5*om2^2*
              (4*om2^2*(-56*y^2 + 174*y^4 - 32*y^6 + QB*y*(63 + 105*y^2 - 
                   16*y^4 + 16*y^6)) + 4*q12*(1 + 14*y^2 - 12*y^4 - 40*y^6 + 
                 32*y^8 + QB*y*(7 - 23*y^2 - 33*y^4 + 40*y^6)) + 4*q22*
                (-1 + 58*y^2 - 108*y^4 + 24*y^6 + 32*y^8 + QB*(12*y - 
                   33*y^3 + 33*y^5 - 8*y^7)))))*f[13])/(w[1]^2*w[2]^2*w[5]*
          w[6]*w[9]^2*w[15]) + (eu2*mb^5*om2*QB^2*S3*
          (-2*eq1*(4*om2^7*(q12 - q22)*QB*(-1 + 2*y^2) + 4*om1^8*om2*y*
              (-23 + 20*y^2) + 2*om1^7*(-4*(q12 - q22)*(-1 + y^2)*
                (-3 + 2*y^2) - 4*om2^2*(-5 + 14*QB*y - 48*y^2 - 10*QB*y^3 + 
                 48*y^4)) + om1*om2^6*(32*om2^2*QB*y*(-1 + y^2) - 4*q12*
                (1 - 6*QB*y - 2*y^2 + 9*QB*y^3) + 4*q22*(1 - 2*y^2 + 
                 QB*y*(-5 + 9*y^2))) + om1^6*om2*(-4*q22*(-8*QB + 19*y + 
                 15*QB*y^2 - 28*y^3 - 8*QB*y^4 + 8*y^5) + 8*om2^2*
                (8*QB - 43*y + 62*QB*y^2 - 30*y^3 - 48*QB*y^4 + 72*y^5) + q12*
                (76*y - 112*y^3 + 32*y^5 - 4*QB*(9 - 15*y^2 + 8*y^4))) + 
             om1^2*om2^5*(4*q12*QB*(-19 + 15*y^2 + 4*y^4) - 4*q22*QB*
                (-14 + 15*y^2 + 4*y^4) - 4*q12*y*(1 - 4*y^2 + 8*y^4) + 4*q22*
                y*(1 - 4*y^2 + 8*y^4) - 2*om2^2*(-16*y^3 + 8*QB*
                  (-8 - 11*y^2 + 12*y^4))) + om1^5*om2^2*(16*om2^2*
                (5 + 35*y^2 - 32*y^4 - 16*y^6 + 4*QB*y*(-10 - 7*y^2 + 
                   9*y^4)) - 4*q22*(-13 + 18*y^2 - 16*y^4 + 16*y^6 + 
                 QB*y*(33 - 61*y^2 + 32*y^4)) + 4*q12*(-13 + 18*y^2 - 
                 16*y^4 + 16*y^6 + QB*y*(38 - 61*y^2 + 32*y^4))) + 
             2*om1^3*om2^4*(-4*q22*(-4 + 15*y^2 - 22*y^4 + 16*y^6 + 
                 7*QB*y*(3 - 5*y^2 + 2*y^4)) + 2*q12*(-8 + 30*y^2 - 44*y^4 + 
                 32*y^6 + QB*(52*y - 70*y^3 + 28*y^5)) + 4*om2^2*
                (5 + 2*y^2 - 24*y^4 + QB*(-70*y - 22*y^3 + 48*y^5))) - 
             2*om1^4*om2^3*(q22*y*(36 - 88*y^2 + 96*y^4 - 64*y^6) + q22*QB*
                (-50 + 8*y^2 + 96*y^4 - 64*y^6) + 4*q12*y*(-9 + 22*y^2 - 
                 24*y^4 + 16*y^6) + q12*QB*(70 - 8*y^2 - 96*y^4 + 64*y^6) + 2*
                om2^2*(63*y - 20*y^3 - 96*y^5 + 8*QB*(-8 - 31*y^2 + 12*y^4 + 
                   8*y^6)))) + eu2*(-4*om2^6*(q12^2 + 8*om2^2*q22 - 2*q12*
                q22 + q22^2)*QB - 8*om1^8*y*(4*q12*(-3 + 2*y^2) + om2^2*
                (-1 + 16*y^2)) + 2*om1^6*om2^2*(4*q12*y*(79 + 2*y^4) - 2*q22*
                QB*(43 - 59*y^2 + 6*y^4) + 2*q22*y*(15 - 32*y^2 + 60*y^4) + 2*
                q12*QB*(60 - 143*y^2 + 134*y^4) + 4*om2^2*(-64*QB - 98*y - 
                 99*QB*y^2 - 46*y^3 + 32*QB*y^4 - 64*y^5)) - 
             4*om1^7*om2*(q22*(7 - 16*y^2 + 14*y^4) - 2*om2^2*(14 + y^2 + 
                 64*y^4 - 8*QB*y*(-9 + y^2)) + q12*(26 + 80*y^2 - 46*y^4 + 
                 4*QB*y*(-5 + 8*y^2))) + om1*om2^5*(4*q12^2*(-1 + QB*y) + q12*
                (-4*q22*(-2 + 5*QB*y) - 32*om2^2*QB*y*(-2 + y^2)) + 4*q22*
                (q22*(-1 + 3*QB*y) + 4*om2^2*(-2 + 7*QB*y + 2*QB*y^3))) + 
             om1^2*om2^4*(32*om2^4*QB - 8*q22^2*(QB - 2*y) - 32*q12*q22*y + 
               q12^2*(24*QB + 16*y) + 2*om2^2*(16*q22*y*(2 + 5*y^2) - 
                 16*q12*(-y + y^3) - 4*q22*QB*(15 - 8*y^2 + 20*y^4) + 
                 2*q12*QB*(-33 - 68*y^2 + 40*y^4))) + om1^4*om2^2*
              (q12*q22*(-40*QB - 32*y) + q22^2*(12*QB + 16*y) + q12^2*
                (44*QB + 16*y) + 8*om2^4*(-92*QB - 59*y - 17*QB*y^2 - 
                 24*y^3 + 32*QB*y^4) + 2*om2^2*(4*q12*y*(81 - 34*y^2 + 
                   24*y^4) + q22*y*(90 - 88*y^2 + 416*y^4) - 2*q22*QB*
                  (69 - 95*y^2 - 74*y^4 + 32*y^6) + 2*q12*QB*(51 - 327*y^2 + 
                   166*y^4 + 32*y^6))) + om1^5*om2*(-4*q22^2*(1 + QB*y) - 4*
                q12^2*(1 + 3*QB*y) + 4*q12*q22*(2 + 3*QB*y) - 8*om2^4*
                (-82 - 57*y^2 - 80*y^4 + QB*y*(-167 - 22*y^2 + 32*y^4)) - 2*
                om2^2*(-2*q22*(1 + 34*y^2 - 102*y^4 - 64*y^6 + 2*QB*y*
                    (29 - 69*y^2 + 14*y^4)) + 4*q12*(57 + 73*y^2 - 51*y^4 + 
                   32*y^6 + QB*y*(-27 - 37*y^2 + 78*y^4)))) + 
             om1^3*om2^3*(-8*q22^2*(3 + QB*y) + 8*q12*q22*(6 + 5*QB*y) - 8*
                q12^2*(3 + 7*QB*y) - 8*om2^4*(-16 + QB*y*(9 + 8*y^2)) - 2*
                om2^2*(4*q12*(14 + 5*y^2 - 4*y^4 + 2*QB*y*(-39 - 7*y^2 + 
                     16*y^4)) - 4*q22*(-19 + 21*y^2 - 84*y^4 + 
                   QB*(30*y - 62*y^3 + 32*y^5))))))*f[13])/
         (w[1]^2*w[2]^2*w[5]*w[6]*w[9]^2*w[15]) - 
        (eu2*mb^5*QB^2*S2*(4*eq1*(64*om1^7*y^2*(-1 + y^2) - 
             32*om1^6*om2*y*(-1 - 4*y^2 + 4*y^4 + 2*QB*y*(-1 + y^2)) + 
             16*om1^5*om2^2*(4*(-2 - 8*y^2 + 3*y^4) + QB*y*(-3 - 4*y^2 + 
                 8*y^4)) + om2*(6*q12*q22^2*(3*QB - 8*y) - 16*q12^3*y + 8*
                om2^4*(-2*q12 + q22)*y + q22^3*(-15*QB + 16*y) + q12^2*q22*
                (-7*QB + 48*y) - 2*om2^2*(q12*q22*(7*QB - 32*y) + 
                 16*q12^2*y + 2*q22^2*(-7*QB + 8*y)) + 16*om2^6*
                (4*y*(5 - 3*y^2) + QB*(3 - 5*y^2 + 2*y^4))) + 
             2*om1^2*om2*(-2*q12^2*(7*QB - 8*y) + 8*q22^2*(QB + 2*y) - q12*
                q22*(15*QB + 32*y) - 8*om2^2*(7*q12*QB + 7*q22*QB + 6*q12*y - 
                 3*q22*y) + 16*om2^4*y*(13 + 42*y^2 - 40*y^4 + 2*QB*y*
                  (7 - 8*y^2 + 4*y^4))) - 2*om1*(16*om2^4*(2*q12 + 5*q22) - 4*
                q22^3*QB*y - 6*q12^2*q22*(-2 + 3*QB*y) + q12^3*
                (-12 + 7*QB*y) + q12*q22^2*(-4 + 15*QB*y) + 2*om2^2*
                (q12 - q22)*(q22*(8 - 7*QB*y) + q12*(8 + 7*QB*y)) + 8*om2^6*
                (16 + 40*y^2 - 44*y^4 + QB*y*(-2 - 3*y^2 + 4*y^4))) - 
             8*om1^4*om2*(-(q22*(8*QB + y)) + q12*(-8*QB + 2*y) + om2^2*
                (8*y*(-11 - 12*y^2 + 6*y^4) + QB*(-30 - 34*y^2 + 40*y^4))) + 
             16*om1^3*(6*om2^2*(2*q12 + q22) + q22^2*QB*y + q12^2*
                (-2 + QB*y) + q12*(q22 - 2*q22*QB*y) + om2^4*
                (QB*y*(-34 + y^2 + 8*y^4) + 4*(1 - 32*y^2 + 11*y^4 + 
                   4*y^6)))) - eu2*(-((q12 - q22)^2*(40*q12^2 - 44*q12*q22 - 
                197*q22^2)*y) + 256*om2^6*(q12 - q22)*y*(-1 + y^2) + 
             128*om1^7*om2*(1 + 3*y^2 + 4*y^4) + 16*om2^4*(6*q22^2*
                (4*QB + 3*y) + 4*q12^2*(3*QB + 5*y) - q12*q22*(30*QB + 
                 37*y)) + 8*om2^2*(9*q12^3*(QB + 5*y) + 3*q12^2*q22*
                (7*QB + 5*y) + q22^3*(43*QB + 105*y) - q12*q22^2*
                (71*QB + 165*y)) + 64*om2^8*(-4*y + QB*(-5 + 2*y^2)) - 
             128*om1^6*om2^2*(QB*(-1 + 2*y^2 + 2*y^4) + y*(7 + 23*y^2 + 
                 2*y^4)) - 64*om1^5*om2*(q22*(-15 + y^2 + 2*y^4) - q12*
                (17 + y^2 + 2*y^4) + om2^2*(-4*(9 + 11*y^2 + 5*y^4) + 
                 QB*(4*y - 34*y^3 + 4*y^5))) + 4*om1*om2*(2*q12*q22^2*
                (103 - 16*QB*y) + 2*q22^3*(131 + 44*QB*y) - 4*q12^2*q22*
                (31 + 50*QB*y) + q12^3*(41 + 144*QB*y) + 4*om2^2*
                (q12*q22*(349 - 24*QB*y) + 6*q12^2*(9 + 2*QB*y) + 
                 2*q22^2*(91 + 6*QB*y)) + 16*om2^6*(-1 - 4*y^2 + 
                 2*QB*y*(-1 + 6*y^2)) + 16*om2^4*(4*q12*(6 + 5*y^2 - 5*y^4) + 
                 4*q22*(3 - 5*y^2 + 5*y^4) - 2*q22*QB*(y - y^3 + 2*y^5) + 
                 q12*QB*(y - 2*y^3 + 4*y^5))) + 8*om1^3*om2*
              (q12*q22*(289 - 80*QB*y) + 40*q12^2*(3 + QB*y) + 2*q22^2*
                (71 + 20*QB*y) + 8*om2^4*(-11 - 4*y^2 - 16*y^4 + 
                 2*QB*y*(-7 + 8*y^2 + 10*y^4)) + 8*om2^2*
                (q22*(34 - 23*y^2 + 8*y^4 + 4*y^6 - 2*QB*y*(3 + y^2 + 
                     2*y^4)) + q12*(55 + 23*y^2 - 8*y^4 - 4*y^6 + 
                   QB*y*(3 + 2*y^2 + 4*y^4)))) - 32*om1^4*(-8*q22^2*y - 2*
                q12^2*(QB + 4*y) + q12*q22*(QB + 16*y) + 2*om2^4*
                (-9*y + 8*y^3 - 4*y^5 + QB*(-11 + 22*y^2 + 12*y^4)) + om2^2*
                (q12*(4*y*(5 + 5*y^2 - 2*y^4) + QB*(-38 - 4*y^2 + 8*y^4)) - 
                 q22*(17*y + 20*y^3 - 8*y^5 + QB*(44 - 4*y^2 + 8*y^4)))) - 
             8*om1^2*(-36*q22^3*y + q12^2*q22*(98*QB + 34*y) - q12^3*
                (58*QB + 35*y) + q12*q22^2*(-46*QB + 37*y) - 2*om2^2*
                (q12*q22*(248*QB - 95*y) + 4*q12^2*(36*QB + 13*y) + 
                 2*q22^2*(40*QB + 23*y)) + 8*om2^6*(y*(-43 + 10*y^2) + 
                 2*QB*(-3 + 7*y^2 + 10*y^4)) + 4*om2^4*
                (-(q22*(45*y + 24*y^3 - 40*y^5 + 4*QB*(10 - y^2 + y^4 + 
                      2*y^6))) + 2*q12*(26*y + 12*y^3 - 20*y^5 + 
                   QB*(-7 - 2*y^2 + 2*y^4 + 4*y^6))))))*f[8])/
         (8*w[2]*w[5]*w[6]*w[9]^2*w[15]) - (16*eu2*mb^5*om2^2*QB^3*S1*y*
          (-3 + 2*y^2)*(eu2*om1*(om1^2 + om2^2 - 2*om1*om2*y)*
            (2*om1^2*om2 + 2*om2^3 + om1*(-2*om2^2 + q22)*y - om2*q22*y^2) + 
           eq1*(2*om1^5 - 12*om1^4*om2*y - 4*om2^3*y*(4*om2^2 + q22 - q22*
                y^2) - 4*om1^2*om2*y*(q22 - q22*y^2 + 4*om2^2*(2 + y^2)) + 
             om1^3*(q22 - q22*y^2 + 8*om2^2*(1 + 3*y^2)) + 
             2*om1*om2^2*(om2^2*(5 + 16*y^2) + q22*(1 + y^2 - 2*y^4))))*f[8])/
         (w[3]*w[5]*w[6]*w[9]^2*w[15]) + (4*eu2*mb^5*om1*om2^3*QB^2*
          (om1 + om2*QB)*S2*(-2*eq1*(2*om2^2 + q22)*y*
            (om1^2 + om2^2 - 2*om1*om2*y)^2*(-3 + 2*y^2) + 
           eu2*(4*om1^5*om2^2*(-1 + 2*y^2) + 2*om1^4*om2*y*(q22 + 2*q22*y^2 + 
               om2^2*(6 - 12*y^2)) + om2^3*q22*y*(-q22 + om2^2*(2 + 4*y^2)) + 
             om1^2*om2*y*(-3*q22^2 + om2^4*(4 - 8*y^2) + 4*om2^2*q22*
                (-3 + 7*y^2 + 2*y^4)) + om1*om2^2*q22*(3*q22 - 2*om2^2*
                (-6 + 7*y^2 + 6*y^4)) + om1^3*(q22^2 + 4*om2^4*(-3 + 4*y^4) - 
               2*om2^2*q22*(-2 + 7*y^2 + 6*y^4))))*f[15])/
         (w[2]^3*w[3]*w[5]*w[6]*w[9]^2*w[15]) - 
        (4*eu2*mb^5*om1^3*om2^3*QB^2*S2*(-2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)^
             2*(2*om2^3*QB*y*(3 - 4*y^2) + 4*om1^2*om2*(-1 + 2*y^2) + 
             om2*q22*(2 + 3*QB*y - 2*y^2 - 4*QB*y^3 - 4*y^4) - 
             om1*y*(q22 - 4*q22*y^2 + om2^2*(-6 + 8*y^2))) - 
           eu2*(-20*om1^6*om2^2 + 2*om1^5*(-9*om2*q22*y + 2*om2^3*
                (QB + 23*y + 4*QB*y^2)) + om2^4*q22*(q22*(4 + QB*y) + 2*om2^2*
                (12 + 5*QB*y + 8*y^2 + 4*QB*y^3)) + om1^4*(3*q22^2 + 2*om2^2*
                q22*(10 + 5*QB*y + 43*y^2 + 4*QB*y^3) - 4*om2^4*
                (25 + 3*QB*y + 30*y^2 + 12*QB*y^3)) - om1*om2^3*q22*
              (3*q22*(QB + 5*y) + 2*om2^2*(6*QB + 59*y + 23*QB*y^2 + 28*y^3 + 
                 12*QB*y^4)) + om1^2*(3*om2^2*q22^2*(7 + QB*y) - 4*om2^6*
                (6 + 4*y^2 + QB*(y + 4*y^3)) + 2*om2^4*q22*(50 + 103*y^2 + 
                 24*y^4 + 2*QB*y*(9 + 17*y^2 + 4*y^4))) + 
             om1^3*(-(om2*q22^2*(QB + 13*y)) + 4*om2^5*(y*(25 + 8*y^2) + 
                 QB*(3 + 6*y^2 + 8*y^4)) - 2*om2^3*q22*(92*y + 62*y^3 + 
                 QB*(2 + 23*y^2 + 12*y^4)))))*f[13])/(w[1]^2*w[2]^3*w[3]*w[5]*
          w[6]*w[9]^2*w[15]) - (8*eu2*mb^5*om2^3*QB^2*S1*(-3 + 2*y^2)*
          (-(eu2*om1*(om1 + om2*QB)*y*(om1^2 + om2^2 - 2*om1*om2*y)*
             (2*om1^2*om2 + 2*om2^3 + om1*(-2*om2^2 + q22)*y - 
              om2*q22*y^2)) + eq1*(-(om1^4*y*(2*om1^2 + q22 - q22*y^2)) + 
             om1^3*om2*y*(-2*om1^2*(QB - 6*y) + q22*(QB - 4*y)*(-1 + y^2)) - 
             2*om1^2*om2^2*y*(q22*(-1 + 2*QB*y - 2*y^2)*(-1 + y^2) + om1^2*
                (4 - 6*QB*y + 12*y^2)) - 2*om1*om2^5*y*(-10*y + QB*
                (5 + 16*y^2)) + om2^6*(-4*y + QB*(-1 + 17*y^2)) - 
             2*om1*om2^3*y*(-(q22*(-1 + y^2)*(QB - 2*y + 2*QB*y^2)) + 4*om1^2*
                (QB + 3*QB*y^2 - 2*y*(2 + y^2))) + om2^4*y*
              (-(q22*(-1 + 4*QB*y)*(-1 + y^2)) + 2*om1^2*(-5 - 16*y^2 + 
                 8*QB*y*(2 + y^2)))))*f[15])/(w[2]^2*w[3]*w[5]*w[6]*w[9]^2*
          w[15]) + (8*eu2*mb^5*om1*om2^2*QB^2*S1*(om1^2 + om2^2 - 
           2*om1*om2*y)*(eu2*om1^2*om2*(-2*om1^3*om2*y + 2*om2^4*QB*y*
              (-3 + 4*y^2) + om2^2*q22*(2 - 2*y^2 + 3*QB*y^3 - 4*y^4 - 4*QB*
                y^5) + om1^2*(q22*(2 - 5*y^2) + 2*om2^2*y*(-3*QB + y + 
                 4*QB*y^2)) + om1*om2*y*(-2*om2^2*(-1 + QB*y)*(-3 + 4*y^2) + 
               q22*(-6 - 3*QB*y + 13*y^2 + 4*QB*y^3))) + 
           eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(2*om1^3*om2*y*(-3 + 4*y^2) + 
             om2^2*QB*y*(-3 + 4*y^2)*(4*om2^2 + q22 - q22*y^2) - 
             om1*om2*y*(-3 + 4*y^2)*(4*om2^2*(-1 + QB*y) + q22*(-1 + y^2)) + 
             2*om1^2*(om2^2*(2 - 3*QB*y + 4*QB*y^3 - 4*y^4) + q22*
                (1 - 3*y^2 + 2*y^4))))*f[13])/(w[1]^2*w[2]^2*w[3]*w[5]*w[6]*
          w[9]^2*w[15]) - (8*eu2*mb^5*om1*om2^2*QB^3*S2*
          (-2*eq1*(2*om2^2 + q22)*y*(om1^2 + om2^2 - 2*om1*om2*y)^2*
            (-3 + 2*y^2) + eu2*(4*om1^5*om2^2*(-1 + 2*y^2) + 
             2*om1^4*om2*y*(q22 + 2*q22*y^2 + om2^2*(6 - 12*y^2)) + 
             om2^3*q22*y*(-q22 + om2^2*(2 + 4*y^2)) + om1^2*om2*y*
              (-3*q22^2 + om2^4*(4 - 8*y^2) + 4*om2^2*q22*(-3 + 7*y^2 + 
                 2*y^4)) + om1*om2^2*q22*(3*q22 - 2*om2^2*(-6 + 7*y^2 + 
                 6*y^4)) + om1^3*(q22^2 + 4*om2^4*(-3 + 4*y^4) - 2*om2^2*q22*
                (-2 + 7*y^2 + 6*y^4))))*f[8])/(w[2]*w[3]*w[5]*w[6]*w[9]^2*
          w[15]) - (2*eu2*mb^5*QB^2*S3*(eu2*(-32*om1^7*(om2^2 - q12) + 
             om1*om2^2*(8*om2^2 - 3*q12)*q12^2 + 16*om1^6*om2*
              (7*om2^2 - 9*q12)*y + om2^3*q12^3*y - 3*om1^2*om2*q12*
              (8*om2^4 + 6*om2^2*q12 - q12^2)*y + 2*om1^4*om2*y*
              (56*om2^4 - 9*q12^2 - 8*om2^2*q12*(16 + 5*y^2)) - 
             4*om1^5*(-q12^2 + 12*om2^4*(3 + 2*y^2) - om2^2*q12*
                (37 + 50*y^2)) + om1^3*(-32*om2^6 + 24*om2^2*q12^2 - q12^3 + 
               44*om2^4*(q12 + 2*q12*y^2))) + 
           2*eq1*(8*om1^6*(om2^2 - q12)*y + om2^4*q12^2*y + 
             4*om1*om2^3*q12*(-q12 + 2*om2^2*y^2) + 2*om1^2*om2^2*y*
              (4*om2^4 + 3*q12^2 + 4*om2^2*q12*(1 - 4*y^2)) + 
             om1^4*y*(q12^2 + 32*om2^4*y^2 + 16*om2^2*q12*(1 - 4*y^2)) - 
             8*om1^5*om2*(q12*(2 - 5*y^2) + om2^2*(-2 + 4*y^2)) - 
             4*om1^3*om2*(q12^2 + om2^4*(-4 + 8*y^2) - 4*om2^2*q12*
                (-1 + 2*y^2 + 2*y^4))))*f[8])/(w[4]*w[5]*w[6]*w[9]^2*w[15]) + 
        (4*eu2*mb^5*QB^2*S1*(2*eq1*y*(-3 + 2*y^2)*(4*om1^7*y + 
             om1*(8*om2^6*QB + 5*om2^4*q12*y) - om2^5*(q12 + 8*om2^2*QB*y) - 
             2*om1^6*(om2 + 8*om2*y^2) - 2*om1^2*om2^3*(om2^2 + q12 + 4*q12*
                y^2) + om1^5*y*(q12 + 16*om2^2*(1 + y^2)) + 
             2*om1^3*om2^2*y*(6*om2^2 + q12*(3 + 2*y^2)) - 
             om1^4*om2*(q12 + 4*q12*y^2 + 4*om2^2*(1 + 6*y^2))) + 
           eu2*(om2^4*q12^2*y + 8*om1^7*om2*y^2*(-3 + 2*y^2) + 
             4*om1*om2^3*q12*(-q12 + 2*om2^2*y^2) + 2*om1^2*om2^2*y*
              (4*om2^4 + 3*q12^2 + 10*om2^2*q12*(1 - 2*y^2)) - 
             4*om1^3*om2*(q12^2 + om2^4*(-4 + 8*y^2) + om2^2*q12*
                (4 + 7*y^2 - 18*y^4)) + om1^4*y*(q12^2 + 32*om2^4*y^2 + 4*
                om2^2*q12*(10 + y^2 - 14*y^4)) + 4*om1^6*y*
              (om2^2*(2 + 12*y^2 - 8*y^4) + q12*(1 + y^2 - 2*y^4)) + 
             4*om1^5*om2*(2*om2^2*(2 - 7*y^2 + 2*y^4) + q12*(-4 - 5*y^2 + 
                 4*y^4 + 4*y^6))))*f[8])/(w[4]*w[5]*w[6]*w[9]^2*w[15]) - 
        (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S3*
          (eu2*(32*om1^7*(om2^2 - q12) + om1*om2^2*q12^2*(-8*om2^2 + 3*q12) - 
             16*om1^6*om2*(7*om2^2 - 9*q12)*y - om2^3*q12^3*y + 
             3*om1^2*om2*q12*(8*om2^4 + 6*om2^2*q12 - q12^2)*y + 
             2*om1^4*om2*y*(-56*om2^4 + 9*q12^2 + 8*om2^2*q12*(16 + 5*y^2)) + 
             4*om1^5*(-q12^2 + 12*om2^4*(3 + 2*y^2) - om2^2*q12*
                (37 + 50*y^2)) + om1^3*(32*om2^6 - 24*om2^2*q12^2 + q12^3 - 
               44*om2^4*(q12 + 2*q12*y^2))) - 
           2*eq1*(8*om1^6*(om2^2 - q12)*y + om2^4*q12^2*y + 
             4*om1*om2^3*q12*(-q12 + 2*om2^2*y^2) + 2*om1^2*om2^2*y*
              (4*om2^4 + 3*q12^2 + 4*om2^2*q12*(1 - 4*y^2)) + 
             om1^4*y*(q12^2 + 32*om2^4*y^2 + 16*om2^2*q12*(1 - 4*y^2)) - 
             8*om1^5*om2*(q12*(2 - 5*y^2) + om2^2*(-2 + 4*y^2)) - 
             4*om1^3*om2*(q12^2 + om2^4*(-4 + 8*y^2) - 4*om2^2*q12*
                (-1 + 2*y^2 + 2*y^4))))*f[14])/(w[1]^2*w[4]*w[5]*w[6]*w[9]^2*
          w[15]) - (eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S2*
          (2*eq1*(-(om2^4*q12^2*y) + 32*om1^7*om2*y^2*(3 - 2*y^2) + 
             8*om1^8*y*(-3 + 2*y^2) + 4*om1*om2^3*q12*(q12 - 2*om2^2*y^2) - 
             2*om1^2*om2^2*y*(4*om2^4 + 3*q12^2 + 10*om2^2*q12*(1 - 2*y^2)) + 
             4*om1^3*om2*(q12^2 + om2^4*(-4 + 8*y^2) + 4*om2^2*q12*
                (1 + y^2 - 4*y^4)) - 8*om1^5*om2*(2*om2^2*(1 - 8*y^2 + 
                 4*y^4) + q12*(-2 - y^2 + 4*y^4)) - om1^4*y*(q12^2 + 8*om2^4*
                (3 + 2*y^2) - 8*om2^2*q12*(-5 + 4*y^2 + 4*y^4)) + 
             om1^6*(4*q12*y*(-1 + 2*y^2) + 8*om2^2*y*(-7 - 8*y^2 + 8*y^4))) + 
           eu2*(om1*om2^2*q12^2*(-8*om2^2 + 3*q12) - om2^3*q12^3*y + 
             om1^2*om2*q12*(24*om2^4 + 14*om2^2*q12 - 3*q12^2)*y + 
             16*om1^8*om2*y*(-3 + 2*y^2) + 2*om1^4*om2*y*(-72*om2^4 + 3*
                q12^2 + 8*om2^2*q12*(12 + 13*y^2)) + om1^3*(32*om2^6 - 12*
                om2^2*q12^2 + q12^3 - 4*om2^4*q12*(11 + 30*y^2)) - 
             16*om1^6*om2*y*(2*om2^2*(5 + y^2) - q12*(5 + 5*y^2 + 2*y^4)) - 
             8*om1^7*(q12*(2 + y^2 + 2*y^4) + 2*om2^2*(-1 - 8*y^2 + 4*y^4)) + 
             4*om1^5*om2^2*(24*om2^2*(1 + 2*y^2) - q12*(25 + 44*y^2 + 
                 36*y^4))))*f[14])/(w[1]^2*w[4]*w[5]*w[6]*w[9]^2*w[15]) - 
        (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*y*(om1^2 + om2^2 - 2*om1*om2*y)^2*(-2*om1^2*om2 - om2*q12 + 
             4*om1^3*y + om1*q12*y)*(-3 + 2*y^2) + 
           eu2*(om2^4*q12^2*y + 8*om1^7*om2*y^2*(-3 + 2*y^2) + 
             4*om1*om2^3*q12*(-q12 + 2*om2^2*y^2) + 2*om1^2*om2^2*y*
              (4*om2^4 + 3*q12^2 + 10*om2^2*q12*(1 - 2*y^2)) - 
             4*om1^3*om2*(q12^2 + om2^4*(-4 + 8*y^2) + om2^2*q12*
                (4 + 7*y^2 - 18*y^4)) + om1^4*y*(q12^2 + 32*om2^4*y^2 + 4*
                om2^2*q12*(10 + y^2 - 14*y^4)) + 4*om1^6*y*
              (om2^2*(2 + 12*y^2 - 8*y^4) + q12*(1 + y^2 - 2*y^4)) + 
             4*om1^5*(2*om2^3*(2 - 7*y^2 + 2*y^4) + om2*q12*(-4 - 5*y^2 + 
                 4*y^4 + 4*y^6))))*f[14])/(w[1]^2*w[4]*w[5]*w[6]*w[9]^2*
          w[15]) + (eu2*mb^5*om1*om2^3*QB^2*S2*
          (-(eu2*(om1*om2^3*q12^2*(4*om2^2*QB + 16*q12*QB) - 
              4*om2^4*q12^3*QB*y + 16*om1^9*om2*y*(-3 + 4*y^2) + 
              om1^2*om2^2*q12*(8*om2^4*QB*y - 24*q12^2*QB*y - 4*om2^2*q12*
                 (6 + 31*QB*y)) + om1^4*(-4*q12^3*QB*y + 48*om2^6*
                 (2 + QB*y) - 6*om2^2*q12^2*(24 + 70*QB*y) - 4*om2^4*q12*
                 (24 + 268*QB*y + 90*y^2 + 8*QB*y^3)) + 8*om1^8*(
                2*om2^2*(6 + 3*QB*y + 12*y^2 + 8*QB*y^3 - 8*y^4) + 
                q12*(-12 - 12*QB*y - 9*y^2 - 8*QB*y^3 - 4*y^4)) - 
              8*om1^7*om2*(4*om2^2*(23*QB + 15*y + 8*QB*y^2 + 4*y^3 + 
                  8*QB*y^4) - q12*(94*QB + 57*y + 53*QB*y^2 + 40*y^3 + 
                  24*QB*y^4 + 8*y^5)) + 4*om1^6*(-6*q12^2*(1 + 2*QB*y) + 
                8*om2^4*(18 + 25*QB*y + 18*y^2 + 14*QB*y^3) - 2*om2^2*q12*
                 (72 + 209*QB*y + 102*y^2 + 72*QB*y^3 + 48*y^4 + 
                  16*QB*y^5)) - 2*om1^5*om2*(-16*q12^2*(8*QB + 3*y) - 
                4*om2^2*q12*(123*QB + 114*y + 142*QB*y^2 + 76*y^3 + 
                  20*QB*y^4) + 8*om2^4*(27*y + 16*QB*(4 + y^2))) + 
              om1^3*om2*(16*q12^3*QB + 2*om2^2*q12^2*(166*QB + 48*y) - 
                4*om2^4*q12*(-18*y + QB*(14 + 6*y^2))))) - 
           2*eq1*(4*om1*om2^4*q12*(om2^2 + 5*q12)*QB - 4*om2^5*q12^2*QB*y + 
             8*om1^9*y*(-3 + 4*y^2) + 8*om1^8*om2*(QB - 4*y)*y*(-3 + 4*y^2) + 
             om1^5*(4*q12^2*QB - 8*om2^4*(20*QB + 9*y + 8*QB*y^2 + 8*y^3 + 
                 32*QB*y^4) + 4*om2^2*q12*(45*QB + 76*QB*y^2 + 36*y^3 + 
                 24*QB*y^4 + 24*y^5 + 16*QB*y^6)) + 2*om1^2*om2^3*
              (4*om2^4*QB*y - 20*q12^2*QB*y - 2*om2^2*q12*y*(6*y + 
                 2*QB*(16 + y^2))) + om1^4*om2*(-20*q12^2*QB*y + 24*om2^4*
                (5*QB*y + 4*y^2 + 8*QB*y^3) - 8*om2^2*q12*(6*y^2 + 24*y^4 + 
                 2*QB*y*(25 + 15*y^2 + 6*y^4))) - 2*om1^3*om2^2*
              (-20*q12^2*QB + 4*om2^4*(10*QB + 3*y + 8*QB*y^2) - 2*om2^2*q12*
                (30*y^3 + 2*QB*(12 + 35*y^2 + 6*y^4))) - 
             4*om1^7*(-2*q12*(3*y^3 + QB*(3 + y^2 + 2*y^4)) + 2*om2^2*
                (9*y + 4*y^3 - 16*y^5 + 2*QB*(1 - 4*y^2 + 8*y^4))) + 
             4*om1^6*om2*(q12*(-6*y^2 - 24*y^4 - 2*QB*y*(18 + 5*y^2 + 
                   8*y^4)) + 2*om2^2*(24*y^2 - 16*y^4 + QB*y*(3 + 12*y^2 + 
                   16*y^4)))))*f[13])/(w[1]^2*w[2]^3*w[4]*w[5]*w[6]*w[9]^2*
          w[15]) + (eu2*mb^5*om1*om2^2*QB^2*S3*
          (-(eu2*(om1*om2^3*q12^2*(4*om2^2*QB + 16*q12*QB) - 
              4*om2^4*q12^3*QB*y + 16*om1^8*(om2^2 - q12)*(5 + 2*y^2) + 
              om1^2*om2^2*q12*(8*om2^4*QB*y - 24*q12^2*QB*y - 8*om2^2*q12*
                 (3 + 14*QB*y)) + om1^3*(16*om2*q12^3*QB + 2*om2^3*q12^2*
                 (140*QB + 46*y) - 8*om2^5*q12*(9*QB - 9*y + 7*QB*y^2)) + 
              8*om1^7*(-2*om2^3*(31*QB + 21*y - 2*QB*y^2 + 4*y^3) + 
                om2*q12*(62*QB + 49*y - 4*QB*y^2 + 14*y^3)) + 
              om1^4*(-4*q12^3*QB*y - 16*om2^6*(-6 + QB*y) - 6*om2^2*q12^2*
                 (22 + 56*QB*y) - 4*om2^4*q12*(24 + 176*QB*y + 74*y^2 - 
                  32*QB*y^3)) - 4*om1^6*(q12^2*(5 + 8*QB*y) + 4*om2^4*
                 (-33 - 29*QB*y - 24*y^2 + 4*QB*y^3) + om2^2*q12*
                 (132 + 238*QB*y + 162*y^2 - 28*QB*y^3 + 24*y^4)) + 
              2*om1^5*(om2*q12^2*(98*QB + 42*y) - 4*om2^3*q12*(-93*QB - 
                  106*y - 45*QB*y^2 - 44*y^3 + 12*QB*y^4) + 8*om2^5*
                 (-23*y + QB*(-51 + 4*y^2))))) + 
           2*eq1*(-4*om1*om2^4*q12*(om2^2 + 5*q12)*QB + 4*om2^5*q12^2*QB*y + 
             4*om1^7*(om2^2*(8*QB + 6*y) - q12*(8*QB + 3*y + 2*y^3)) - 
             4*om1^6*om2*(2*om2^2*(17*QB*y + 12*y^2) + q12*(-45*QB*y - 
                 18*y^2 + 2*QB*y^3 - 8*y^4)) + om1^5*(-4*q12^2*QB + 16*om2^4*
                (12*QB + 3*y + 10*QB*y^2 + 6*y^3) + 4*om2^2*q12*(-49*QB - 
                 6*y - 84*QB*y^2 - 40*y^3 + 8*QB*y^4 - 8*y^5)) + 
             om1^4*om2*(20*q12^2*QB*y - 16*om2^4*y*(13*QB + 6*y + 2*QB*y^2) - 
               8*om2^2*q12*(-55*QB*y - 12*y^2 - 24*QB*y^3 - 16*y^4 + 
                 4*QB*y^5)) - 2*om1^2*om2^3*(4*om2^4*QB*y - 20*q12^2*QB*y + 2*
                om2^2*q12*y*(-6*y + QB*(-33 + 2*y^2))) + 2*om1^3*om2^2*
              (-20*q12^2*QB + 4*om2^4*(3*y + 4*QB*(3 + y^2)) + 2*om2^2*q12*
                (y*(-3 - 26*y^2) + QB*(-26 - 72*y^2 + 8*y^4)))))*f[13])/
         (w[1]^2*w[2]^2*w[4]*w[5]*w[6]*w[9]^2*w[15]) - 
        (2*eu2*mb^5*om1*om2^2*QB^2*S1*(4*eq1*(om1^2 + om2^2 - 2*om1*om2*y)^2*
            (om2^2*q12*QB*y*(1 + y^2) + om1^4*(-6*y^2 + 8*y^4) + 
             2*om1^3*om2*y*(3 - 3*y^2 + QB*y*(-3 + 4*y^2)) + 
             om1^2*y*(2*om2^2*QB*(4 - 5*y^2) + q12*y*(-3 - 2*QB*y + 3*y^2 + 
                 4*QB*y^3)) + om1*(2*om2^3*QB*(-1 + 2*y^2) + om2*q12*
                (QB + 3*y - 2*QB*y^2 - 3*y^3 - 3*QB*y^4))) + 
           eu2*(-4*om1*om2^4*q12*(om2^2 + 5*q12)*QB + 4*om2^5*q12^2*QB*y + 
             8*om1^8*om2*y^2*(-3 + 4*y^2) + 2*om1^2*om2^3*(-4*om2^4*QB*y + 20*
                q12^2*QB*y + 2*om2^2*q12*y*(6*y + 2*QB*(16 + y^2))) + 
             4*om1^7*(-(q12*(y^3*(3 + 4*y^2) + 4*QB*(1 + y^2 + 2*y^4))) + 2*
                om2^2*(3*y + 6*y^3 - 8*y^5 + QB*(2 - y^2 + 8*y^4))) + 
             2*om1^3*om2^2*(-20*q12^2*QB + 4*om2^4*(10*QB + 3*y + 8*QB*y^2) - 
               2*om2^2*q12*(30*y^3 + QB*(22 + 75*y^2 + 12*y^4))) + 
             om1^4*om2*(20*q12^2*QB*y - 32*om2^4*y*(3*y + QB*(4 + 6*y^2)) + 4*
                om2^2*q12*(9*y^2 + 52*y^4 + QB*y*(90 + 83*y^2 + 24*y^4))) + 
             om1^5*(-4*q12^2*QB - 4*om2^2*q12*(41*QB + 71*QB*y^2 + 27*y^3 + 
                 54*QB*y^4 + 36*y^5 + 16*QB*y^6) + 8*om2^4*(6*(y + 2*y^3) + 
                 QB*(20 + 11*y^2 + 32*y^4))) - 4*om1^6*om2*
              (q12*(-3*y^2 - 22*y^4 - 8*y^6 - QB*y*(26 + 27*y^2 + 24*y^4)) + 
               2*om2^2*(15*y^2 - 4*y^4 + QB*(7*y + 10*y^3 + 16*y^5)))))*
          f[13])/(w[1]^2*w[2]^2*w[4]*w[5]*w[6]*w[9]^2*w[15]) + 
        (2*eu2*mb^5*om2*QB^2*S2*(2*eq1*(-(om2^4*q12^2*y) + 32*om1^7*om2*y^2*
              (3 - 2*y^2) + 8*om1^8*y*(-3 + 2*y^2) + 4*om1*om2^3*q12*
              (q12 - 2*om2^2*y^2) - 2*om1^2*om2^2*y*(4*om2^4 + 3*q12^2 + 10*
                om2^2*q12*(1 - 2*y^2)) + 4*om1^3*om2*(q12^2 + om2^4*
                (-4 + 8*y^2) + 4*om2^2*q12*(1 + y^2 - 4*y^4)) - 
             8*om1^5*om2*(2*om2^2*(1 - 8*y^2 + 4*y^4) + q12*(-2 - y^2 + 
                 4*y^4)) - om1^4*y*(q12^2 + 8*om2^4*(3 + 2*y^2) - 8*om2^2*q12*
                (-5 + 4*y^2 + 4*y^4)) + om1^6*(4*q12*y*(-1 + 2*y^2) + 8*om2^2*
                y*(-7 - 8*y^2 + 8*y^4))) + 
           eu2*(om1*om2^2*q12^2*(-8*om2^2 + 3*q12) - om2^3*q12^3*y + 
             om1^2*om2*q12*(24*om2^4 + 14*om2^2*q12 - 3*q12^2)*y + 
             16*om1^8*om2*y*(-3 + 2*y^2) + 2*om1^4*om2*y*(-72*om2^4 + 3*
                q12^2 + 8*om2^2*q12*(12 + 13*y^2)) + om1^3*(32*om2^6 - 12*
                om2^2*q12^2 + q12^3 - 4*om2^4*q12*(11 + 30*y^2)) - 
             16*om1^6*om2*y*(2*om2^2*(5 + y^2) - q12*(5 + 5*y^2 + 2*y^4)) - 
             8*om1^7*(q12*(2 + y^2 + 2*y^4) + 2*om2^2*(-1 - 8*y^2 + 4*y^4)) + 
             4*om1^5*om2^2*(24*om2^2*(1 + 2*y^2) - q12*(25 + 44*y^2 + 
                 36*y^4))))*f[8])/(w[2]*w[4]*w[5]*w[6]*w[9]^2*w[15]) + 
        (64*eq1*eu2*mb^5*om1*om2^8*QB^3*S1*y*(3 - 2*y^2)*f[8])/
         (w[3]*w[4]*w[5]*w[6]*w[9]^2*w[15]) + 
        (2*eu2*mb^5*QB^2*S3*(eu2*(4*om1^2*om2*(-2*om2^2 + 9*q12 + q22) + 
             om1*(8*om2^4*QB + 8*q12^2*QB - 4*om2^2*(9*q12 + q22)*QB + 2*
                q22^2*(QB + 2*y) - q12*q22*(7*QB + 6*y)) + 
             om2*(q12^2 + 6*q12*q22*QB*y - q22^2*(3 + 4*QB*y))) + 
           4*eq1*(2*om1^2*(8*om2^2 - q12 + q22) - (q12 - q22)^2*QB*y - 
             2*om1*om2*(8*om2^2*QB + q12*QB + 3*q22*QB + 2*q12*y - q22*y) + 
             om2^2*(q12 + 4*q12*QB*y - 2*(q22 + q22*QB*y))))*f[7])/
         (w[9]*w[15]) + (2*eu2*mb^5*QB^2*S2*
          (-2*eq1*(-4*om2^4*(10 + QB*y) - (q12 - q22)*(q12 + q22 + 4*q12*QB*
                y - 4*q22*QB*y) + 4*om1^4*(-2 + 5*QB*y + 8*y^2) + 
             2*om1^3*om2*(16*y + QB*(-17 + 4*y^2)) + 
             om2^2*(q12*(30 - 8*QB*y - 28*y^2) + 2*q22*(-17 + 2*QB*y + 
                 14*y^2)) + om1^2*(q22*(6 + 11*QB*y - 16*y^2 - 4*QB*y^3 + 
                 8*y^4) + 4*q12*(-1 + 4*y^2 - 2*y^4 + QB*y*(-3 + y^2)) + 8*
                om2^2*(7 - 4*y^2 + 2*QB*y*(-2 + y^2))) - 
             om1*om2*(-4*q22*(-6*y + 4*y^3 + QB*(-4 + y^2)) + q12*
                (16*y*(-2 + y^2) + QB*(15 + 4*y^2)) + 2*om2^2*(36*y + 
                 QB*(-15 + 8*y^2)))) + eu2*(8*om1^5*(QB - 2*y) + 
             16*om1^4*om2*(5 + 2*QB*y - y^2) + om2*(-3*q12^2*(1 + 2*QB*y) - 
               q22^2*(13 + 10*QB*y) + 9*q12*(q22 + 2*q22*QB*y) + om2^2*
                (-2*q12*(-6 + QB*y) + q22*(11 + 2*QB*y))) - 
             om1^2*om2*(32*om2^2*(1 + QB*y) + q22*(-37 + 4*y^2 - 
                 8*QB*y*(-5 + y^2)) + q12*(-85 + 28*y^2 + 8*QB*y*
                  (-2 + y^2))) + 2*om1^3*(8*om2^2*(-2*y + QB*(-2 + y^2)) + 
               q12*(13*y - 12*y^3 + 2*QB*(1 + y^2)) + q22*(3*y - 4*y^3 + 
                 QB*(-7 + 6*y^2))) + om1*(24*om2^4*QB + q22^2*(3*QB + 8*y) + 
               q12^2*(13*QB + 8*y) - q12*q22*(9*QB + 16*y) + om2^2*
                (-6*q22*(3*QB + 5*y + 2*QB*y^2) + q12*(-65*QB - 18*y + 
                   12*QB*y^2)))))*f[7])/(w[9]*w[15]) - 
        (2*eu2*mb^5*QB^2*S1*(eu2*(8*om1^4*(4 + QB*y + 2*y^2) - 
             8*om1^3*om2*(-QB + 6*y + 4*QB*y^2 - 2*y^3) + 
             om1*om2*(28*q22*y*(-2 + y^2) + 4*q12*y*(-25 + 9*y^2) - 4*q22*QB*
                (12 - 5*y^2 + 2*y^4) + q12*QB*(-21 - 4*y^2 + 8*y^4) + 8*om2^2*
                (3*y + QB*(-8 + 6*y^2))) - 2*om1^2*(q12*(-19 - 13*QB*y + 
                 31*y^2 + 2*QB*y^3 - 12*y^4) + q22*(-1 - 17*QB*y + y^2 + 
                 6*QB*y^3 - 4*y^4) + 8*om2^2*(-1 - 3*y^2 + QB*(y + y^3))) - 
             2*(4*om2^4*(-8 + 3*QB*y) + q12^2*(-1 + 3*QB*y) + q22^2*
                (1 + 3*QB*y) - q12*(q22 + 6*q22*QB*y) + om2^2*
                (q22*(44 + 5*QB*y - 45*y^2 - 2*QB*y^3) + q12*(10 - 9*QB*y - 
                   11*y^2 + 2*QB*y^3)))) + 
           eq1*(4*om1^2*om2*(-49 + 22*y^2 + QB*y*(-19 + 4*y^2)) + 
             om1^3*(8*y*(-7 + 8*y^2) + QB*(-26 + 40*y^2)) + 
             om2*(om2^2*(492 + 68*QB*y - 408*y^2 - 48*QB*y^3) - 2*q12*
                (65 - 80*y^2 + 24*y^4) + q22*(131 - 160*y^2 + 48*y^4)) + 
             om1*(2*q12*(-19*y + 24*y^3 - 8*y^5 + QB*(7 - 10*y^2 + 4*y^4)) + 
               8*om2^2*(57*y - 10*y^3 + QB*(-3 + y^2 + 4*y^4)) + q22*
                (QB*(-13 + 20*y^2 - 8*y^4) + 2*y*(19 - 24*y^2 + 8*y^4)))))*
          f[7])/(w[9]*w[15]) + (2*eu2*mb^5*QB^2*(om1 + om2*QB)*S3*
          (2*eq1*(4*om1^2 + 8*om2^2 - 2*q12 + q22 - 8*om1*om2*y)*
            (om1^2 + om2^2 - 2*om1*om2*y) + eu2*(8*om1^4*om2 + 
             om2*(-3*q12^2 + 8*om2^2*(q12 - q22) + 3*q12*q22 - q22^2) - 
             4*om1^3*(4*om2^2 + q12 - q22)*y + om1*(3*q12^2 - 16*om2^2*
                (q12 - q22) - 3*q12*q22 + q22^2)*y + 2*om1^2*om2*
              (8*om2^2 - q22 + 4*q12*y^2 - 4*q22*y^2)))*f[1])/
         (w[1]*w[9]*w[15]) + (eu2*mb^5*QB^2*S2*
          (eu2*(64*om1^7*y + 64*om1^6*om2*(-1 + 2*y^2) + 16*om1^4*om2*
              (60*om2^2 - 62*q12 + q22 - 12*q22*y^2) + 64*om1^5*y*
              (-4*om2^2 + q12 - q12*y^2 + q22*y^2) + 8*om1^3*y*
              (11*q22^2 + 4*om2^2*(19*q12 + 33*q22) + q12*q22*(25 - 4*y^2) + 
               q12^2*(37 + 4*y^2)) + 8*om1^2*om2*(-24*q22^2 + 2*om2^2*
                (329*q12 + q22) - q12^2*(691 + 6*y^2) - 8*q12*q22*
                (8 + 15*y^2)) + 2*om1*y*(168*q12*q22^2 + 43*q22^3 + 4*om2^2*
                (597*q12^2 + 776*q12*q22 + 108*q22^2) + q12^3*(267 - 
                 36*y^2) + 2*q12^2*q22*(91 + 18*y^2)) + 
             om2*(-2184*q12*q22^2 - 234*q22^3 + 4*om2^2*(4441*q12^2 + 
                 436*q12*q22 + 93*q22^2) + 120*q12^3*(-159 + 7*y^2) - q12^2*
                q22*(4639 + 3248*y^2))) + eq1*(4138*q12^3 + 1701*q12^2*q22 + 
             1104*q12*q22^2 + 228*q22^3 - 16*om2^4*(2848*q12 + 137*q22) + 
             128*om1^6*y^2 - 428*q12^3*y^2 + 660*q12^2*q22*y^2 - 
             64*om1^5*om2*y*(3 + 4*y^2) + 16*om1^4*(q12*(39 - 6*y^2) + 2*q22*
                (4 + y^2) + 8*om2^2*(1 + 4*y^2)) + 32*om1^3*om2*y*
              (10*om2^2 - q22*(31 + 2*y^2) + q12*(-58 + 6*y^2)) - 
             8*om1*om2*y*(147*q22^2 + om2^2*(428*q12 + 756*q22) + q12^2*
                (674 - 36*y^2) + q12*q22*(457 + 72*y^2)) + 
             4*om2^2*(362*q22^2 + 38*q12*q22*(33 + 56*y^2) + q12^2*
                (10899 + 424*y^2)) + 2*om1^2*(-3488*om2^4 + 87*q22^2 + q12^2*
                (931 - 72*y^2) + 18*q12*q22*(15 + 8*y^2) + 16*om2^2*
                (q12*(164 + 31*y^2) + q22*(-26 + 55*y^2)))))*f[3])/
         (2*w[1]*w[9]*w[15]) - (eu2*mb^5*QB^2*S3*
          (eu2*(32*om1^6*om2 + 16*om1^5*(-4*om2^2 + q12 + q22)*y + 
             16*om1^3*(6*q12^2 + 2*q12*q22 + 3*q22^2 + om2^2*(16*q12 + 
                 15*q22))*y + 32*om1^4*om2*(11*om2^2 - q22*(-2 + y^2) - q12*
                (8 + y^2)) + 2*om1*y*(67*q12*q22^2 + 24*q22^3 + 2*om2^2*
                (518*q12^2 + 643*q12*q22 + 107*q22^2) - 2*q12^3*
                (-56 + 5*y^2) + q12^2*q22*(87 + 10*y^2)) + 
             4*om1^2*om2*(-582*q12^2 - 14*q22^2 + om2^2*(568*q12 + 38*q22) - 
               q12*q22*(59 + 78*y^2)) + om2*(-1016*q12*q22^2 - 95*q22^3 + 4*
                om2^2*(2522*q12^2 + 401*q12*q22 + 58*q22^2) + 2*q12^3*
                (-5327 + 184*y^2) - q12^2*q22*(2837 + 1428*y^2))) + 
           eq1*(32*om1^6 + 2320*q12^3 + 1071*q12^2*q22 + 620*q12*q22^2 + 
             131*q22^3 - 8*om2^4*(3169*q12 + 214*q22) - 96*om1^5*om2*y - 
             190*q12^3*y^2 + 290*q12^2*q22*y^2 + 8*om1^4*(q12*(25 - 2*y^2) + 
               8*om2^2*(-1 + y^2) + q22*(7 + 2*y^2)) - 4*om1*om2*y*
              (134*q22^2 + 4*om2^2*(99*q12 + 182*q22) + q12^2*(593 - 
                 24*y^2) + 22*q12*q22*(19 + 2*y^2)) + 16*om1^3*om2*y*
              (22*om2^2 + q12*(-37 + 2*y^2) - q22*(23 + 2*y^2)) + 
             4*om2^2*(156*q22^2 + q12^2*(6001 + 186*y^2) + q12*q22*
                (683 + 942*y^2)) + om1^2*(-3104*om2^4 + 95*q22^2 + q12^2*
                (815 - 48*y^2) + 2*q12*q22*(131 + 44*y^2) + 8*om2^2*
                (q12*(300 + 46*y^2) + q22*(-7 + 66*y^2)))))*f[3])/
         (w[1]*w[9]*w[15]) + (eu2*mb^5*QB^2*S1*
          (eu2*(10227*q12^3 + 2679*q12^2*q22 + 1108*q12*q22^2 + 128*q22^3 - 
             4*om2^4*(15409*q12 + 718*q22) + 32*om1^6*y^2 - 122*q12^3*y^2 + 
             1462*q12^2*q22*y^2 - 56*q12^3*y^4 + 56*q12^2*q22*y^4 + 
             64*om1^5*om2*y*(-1 + y^2) + 8*om1^3*om2*y*(156*om2^2 - 2*q12*
                (103 + 2*y^2) - q22*(65 + 16*y^2)) + 4*om1*om2*y*
              (6*om2^2*(65*q12 - 176*q22) - 171*q22^2 + q12^2*(-2241 + 
                 22*y^2) - 2*q12*q22*(481 + 123*y^2)) + 
             om2^2*(1051*q22^2 + 22*q12*q22*(177 + 448*y^2) + q12^2*
                (53191 + 4600*y^2)) - 8*om1^4*(om2^2*(50 + 24*y^2) - q22*
                (5 + 4*y^4) + q12*(-57 - 8*y^2 + 4*y^4)) + 
             om1^2*(-4656*om2^4 + 93*q22^2 + 2*q12*q22*(139 + 212*y^2 - 
                 8*y^4) + q12^2*(2581 + 80*y^2 + 16*y^4) + 4*om2^2*
                (q12*(551 + 248*y^2) + q22*(-65 + 284*y^2)))) + 
           eq1*(16*om1^5*(y + 4*y^3) - 32*om1^4*om2*(16 + 5*y^2 + 4*y^4) + 
             4*om1^3*y*(q12*(157 - 16*y^2) + q22*(49 + 8*y^2) + 4*om2^2*
                (43 + 20*y^2)) + 2*om1^2*om2*(16*om2^2*(265 + 12*y^2) + q22*
                (219 - 700*y^2 - 32*y^4) + 16*q12*(-201 - 56*y^2 + 4*y^4)) + 
             om1*y*(-11584*om2^4 + 273*q22^2 + q12^2*(1959 - 140*y^2) + 12*
                q12*q22*(59 + 21*y^2) + 16*om2^2*(5*q22*(68 + 25*y^2) + 
                 q12*(881 + 60*y^2))) + om2*(51984*om2^4 - 1595*q22^2 + 4*
                q12^2*(-12662 - 1025*y^2 + 70*y^4) - q12*q22*(6357 + 
                 7448*y^2 + 504*y^4) - 8*om2^2*(q12*(367 + 786*y^2) + 
                 q22*(-240 + 953*y^2)))))*f[3])/(w[1]*w[9]*w[15]) - 
        (2*eu2*mb^5*QB^2*(om1 + om2*QB)*S3*(2*eq1*(4*om1^2 + 8*om2^2 - 
             2*q12 + q22 - 8*om1*om2*y)*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eu2*(8*om1^4*om2 + om2*(-3*q12^2 + 8*om2^2*(q12 - q22) + 3*q12*
                q22 - q22^2) - 4*om1^3*(4*om2^2 + q12 - q22)*y + 
             om1*(3*q12^2 - 16*om2^2*(q12 - q22) - 3*q12*q22 + q22^2)*y + 
             2*om1^2*om2*(8*om2^2 - q22 + 4*q12*y^2 - 4*q22*y^2)))*
          (-1/2*f[5] + f[6]))/(w[1]*w[9]*w[15]) + 
        (3*eu2*mb^5*QB^3*S3*(eu2*(-2*om2*(q12 - q22)*q22*(5*om2^2 - 2*q12 + 2*
                q22) - 2*om1^4*om2*(20*om2^2 - 21*q12 + 5*q22) + 
             om1*(q12 - q22)*(5*q12^2 - 4*q12*q22 + (20*om2^2 - q22)*q22)*y - 
             om1^3*(q12^2 - 6*q12*q22 + 5*q22^2 + 20*om2^2*(2*q12 + q22))*y + 
             om1^2*om2*(q22*(20*om2^2 + 17*q22) + q12^2*(17 - 10*y^2) + 2*q12*
                q22*(7 + 5*y^2))) + 2*eq1*(om1^4*(q12 - 5*q22) + 
             om2^2*(q12^2 - 2*q12*q22 + q22*(-10*om2^2 + q22)) - 
             2*om1^3*om2*(q12 - 10*q22)*y + 6*om1*om2*(q12^2 - 2*q12*q22 + 
               q22*(5*om2^2 + q22))*y + om1^2*(-(q12 - q22)^2 + om2^2*
                (9*q12 + q22 - 20*q22*y^2))))*f[12])/(2*w[1]*w[9]*w[15]) - 
        (eu2*mb^5*QB^3*S1*(2*eq1*(36*om1^5*y - om1^4*om2*(83 + 56*y^2) - 
             3*om1*y*(20*om2^4 + 3*(q12 - q22)^2 - 10*om2^2*(q12 - q22)*
                y^2) + 2*om1^3*y*(-25*om2^2 + 18*q12 + 74*q22 + 16*q12*y^2 - 
               52*q22*y^2) - 3*om2*(q12 - q22)*(3*(q12 - q22) + om2^2*
                (-1 + 5*y^2)) + om1^2*om2*(-33*q12 - 89*q22 - 43*q12*y^2 + 79*
                q22*y^2 + 3*om2^2*(3 + 40*y^2))) + 
           eu2*(96*om1^6 - 12*om2^2*(q12^2 - 2*q12*q22 + q22*(5*om2^2 + 
                 q22)) + 424*om1^5*om2*y + om1^3*om2*(-120*om2^2 + 467*q12 + 
               386*q22)*y + 18*om1*om2*(q12^2 - 2*q12*q22 + q22*(10*om2^2 + 
                 q22))*y - 2*om1^4*(163*om2^2 + 80*q22 - 34*q22*y^2 + q12*
                (-258 + 350*y^2)) - om1^2*(11*q22^2 + q12^2*(55 - 36*y^2) + 
               12*q12*q22*(-5 + 3*y^2) + om2^2*(45*q12 + 224*q22 + 
                 30*q12*y^2 + 90*q22*y^2))))*f[12])/(2*w[1]*w[9]*w[15]) + 
        (eu2*mb^5*QB^3*S2*(eu2*(304*om1^6*om2 - 2*om1^4*om2*(120*om2^2 + 163*
                q12 + 140*q22) - 6*om2*(q12 - q22)*(2*q12^2 - 3*q12*q22 + q22*
                (10*om2^2 + q22)) - 12*om1*(q12 - q22)*(-10*om2^2 + q12 - 
               q22)*q22*y + 8*om1^5*(103*q12 + 19*q22)*y + 
             om1^3*(47*q12^2 - 191*q12*q22 + 121*q22^2 - 60*om2^2*
                (4*q12 + q22))*y + om1^2*om2*((60*om2^2 - 29*q22)*q22 - 3*
                q12^2*(17 + 20*y^2) + q12*q22*(7 + 60*y^2))) + 
           2*eq1*(184*om1^6 - 6*om2^2*(3*q12^2 - 6*q12*q22 + q22*
                (10*om2^2 + 3*q22)) + 112*om1^5*om2*y + 2*om1^3*om2*
              (55*q12 - 86*q22)*y + 12*om1*om2*(q12^2 - 2*q12*q22 + q22*
                (15*om2^2 + q22))*y + om1^4*(-152*om2^2 + q12*(5 - 64*y^2) + 
               4*q22*(-41 + 52*y^2)) + om1^2*(-7*q12^2 + 8*q12*q22 + 5*
                q22^2 + om2^2*(-87*q12 + 4*q22*(1 - 30*y^2)))))*f[12])/
         (4*w[1]*w[9]*w[15]) + (eu2*mb^5*QB^2*S2*
          (2*eq1*(om2*((5*q12 - 2*q22)*(q12 - q22)^2 - 8*om2^4*(4*q12 + 
                 11*q22) + 2*om2^2*(-3*q12^2 + 8*q12*q22 + q22^2))*y + 
             om1^3*om2^2*(24*om2^2 - 54*q12 - 47*q22 + 40*q12*y^2) - 
             2*om1^2*om2*y*(56*om2^4 + 4*(q12 - q22)^2 + om2^2*(-34*q12 - 
                 39*q22 + 40*q12*y^2)) + om1*(-24*om2^6 - 2*q12*(q12 - q22)^
                 2 + 2*om2^2*(7*q12^2 + 9*q12*q22 - 5*q22^2) + om2^4*
                (38*q12 + 61*q22 - 8*q12*y^2 - 96*q22*y^2))) + 
           eu2*(20*om1^4*om2^2*q12*y + 2*(-12*om2^4*(q12^2 - q22^2) + 
               (q12 - q22)^2*(4*q12^2 + 5*q12*q22 + 3*q22^2) + om2^2*
                (2*q12^3 - 2*q12*q22^2 + q22^3))*y - 2*om1^3*om2*
              (40*om2^4 + 2*(13*q12^2 + 18*q12*q22 + q22^2) + om2^2*
                (23*q22 - 40*q12*(1 + y^2))) + om1*om2*(22*q12^3 - 8*om2^4*
                (q12 - 11*q22) + 82*q12^2*q22 + 74*q12*q22^2 + 14*q22^3 + 
               om2^2*(27*q22^2 + q12^2*(57 - 32*y^2) + q12*q22*(-85 + 
                   32*y^2))) - om1^2*y*(40*om2^4*(5*q12 + q22) + 2*
                (q12 - q22)^2*(7*q12 + q22) + om2^2*(23*q22^2 + 
                 q12^2*(-11 + 40*y^2) - q12*q22*(9 + 40*y^2)))))*f[4])/
         (w[2]^2*w[9]*w[15]) - (eu2*mb^5*QB^3*S2*
          (2*eu2*(16*om1^5*om2*(2*om2^2 - 4*q12 - q22) + 
             om1*om2*(-32*om2^4*q12 + 96*q12^3 + 326*q12^2*q22 + 242*q12*
                q22^2 + 7*q22^3 + 4*om2^2*(9*q12^2 + 81*q12*q22 + 7*q22^2)) + 
             6*(q12 - q22)^2*(5*q12^2 + 8*q12*q22 + q22^2 + 4*om2^2*
                (q12 + q22))*y + 8*om1^4*(16*om2^4 + 10*q12^2 - 5*q12*q22 - 
               q22^2 + 2*om2^2*(13*q12 + q22))*y + om1^2*(9*q12^3 + 32*om2^4*
                (3*q12 - 2*q22) - 4*q12^2*q22 - 9*q12*q22^2 - 3*q22^3 + 16*
                om2^2*(2*q12^2 - 5*q12*q22 + 3*q22^2))*y - 
             2*om1^3*om2*(32*om2^4 - q22^2 + q12^2*(55 - 8*y^2) + 2*q12*q22*
                (11 + 4*y^2) + 4*om2^2*(q22*(3 - 8*y^2) + q12*(35 + 
                   8*y^2)))) + eq1*(8*om1^5*(20*om2^2 - 11*q12 - 7*q22) - 
             om1*(128*om2^6 + 96*q12^3 + 48*om2^4*(3*q12 - 2*q22) + 5*q12*
                q22^2 + 16*q22^3 + 4*om2^2*(82*q12^2 + 131*q12*q22 + 
                 12*q22^2)) - 6*om2*(q12 - q22)^2*(2*om2^2 + 13*q12 + 4*q22)*
              y + 16*om1^4*om2*(52*om2^2 + 27*q12 + 5*q22)*y + 
             4*om1^2*om2*(128*om2^4 + 36*q12^2 + 4*om2^2*(19*q12 - 28*q22) + 
               25*q12*q22 - 4*q22^2)*y - 2*om1^3*(-7*q22^2 + q12*q22*
                (82 - 8*y^2) + 32*om2^4*(13 + 8*y^2) + 2*q12^2*
                (37 + 52*y^2) + 8*om2^2*(3*q22*(5 - 6*y^2) + 
                 q12*(19 + 10*y^2)))))*f[11])/(4*w[2]^2*w[9]*w[15]) + 
        (2*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S2*
          (-2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(4*om1^2 - 8*om2^2 + 2*q12 - 
             q22 + 8*om1*om2*y) + eu2*(-16*om1^4*om2 + 
             om2*(-3*q12^2 + 8*om2^2*(q12 - q22) + 3*q12*q22 - q22^2) + 
             8*om1^5*y - 8*om1^3*(3*om2^2 - q12 + q22)*y + 
             om1*(3*q12^2 - 16*om2^2*(q12 - q22) - 3*q12*q22 + q22^2)*y + 
             2*om1^2*om2*(12*om2^2 - 6*q12 + 5*q22 + 4*q12*y^2 - 4*q22*y^2)))*
          f[1])/(w[1]*w[2]^2*w[9]*w[15]) - (2*eu2*mb^5*om2^2*QB^2*
          (om1 + om2*QB)*S2*(-2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)*
            (4*om1^2 - 8*om2^2 + 2*q12 - q22 + 8*om1*om2*y) + 
           eu2*(-16*om1^4*om2 + om2*(-3*q12^2 + 8*om2^2*(q12 - q22) + 3*q12*
                q22 - q22^2) + 8*om1^5*y - 8*om1^3*(3*om2^2 - q12 + q22)*y + 
             om1*(3*q12^2 - 16*om2^2*(q12 - q22) - 3*q12*q22 + q22^2)*y + 
             2*om1^2*om2*(12*om2^2 - 6*q12 + 5*q22 + 4*q12*y^2 - 4*q22*y^2)))*
          (-1/2*f[5] + f[6]))/(w[1]*w[2]^2*w[9]*w[15]) + 
        (2*eu2*mb^5*QB^2*S1*(eq1*om2*(22*om1^3*om2 + 4*om1^2*y*
              (5*om2^2 - 5*q22 + q12*(-13 + 10*y^2)) - 2*om1*om2*
              (54*q22 - 46*q22*y^2 + om2^2*(93 + 96*y^2) + q12*(79 - 90*y^2 + 
                 40*y^4)) - y*(-336*om2^4 + 3*q12^2 + 3*q12*q22 + q22^2 + 4*
                om2^2*(3*q12*(-17 + 4*y^2) + q22*(-95 + 34*y^2)))) + 
           eu2*(40*om1^4*om2^2*y + 2*om1^3*om2*(3*om2^2 - 4*q12 - 3*q22 - 5*
                q12*y^2 + 5*q22*y^2) + om1^2*y*(-40*om2^4 + 2*(q12 - q22)^2 + 
               om2^2*(90*q12 + 23*q22 + 40*q12*y^2)) - 
             2*y*(q12*(q12 - q22)^2 + 20*om2^4*(5*q12 + 3*q22) + om2^2*
                (9*q22^2 + q12*q22*(23 - 18*y^2) + q12^2*(-29 + 18*y^2))) - 
             om1*(200*om2^5 + om2^3*(q22*(39 + 20*y^2) + 4*q12*(-52 + 
                   35*y^2)) + 2*om2*(q22^2 - 10*q12*q22*(-1 + y^2)^2 + 
                 5*q12^2*(3 - 4*y^2 + 2*y^4)))))*f[4])/(w[2]*w[9]*w[15]) + 
        (eu2*mb^5*QB^3*S1*(eq1*(24*om1^5 + 240*om1^4*om2*y - 
             18*om2*(q12 - q22)^2*y + 8*om1^2*om2*y*(6*q22*(4 - 3*y^2) + 16*
                om2^2*(1 + 2*y^2) + q12*(19 + 10*y^2)) - 
             2*om1^3*(22*q22 - 20*q22*y^2 + 4*om2^2*(33 + 52*y^2) + q12*
                (-161 + 188*y^2)) - om1*(q22^2 + q12*q22*(6 - 4*y^2) + 8*
                om2^4*(-7 + 16*y^2) + q12^2*(9 + 52*y^2) + 4*om2^2*
                (3*q22*(11 - 6*y^2) + 10*q12*(3 + y^2)))) + 
           2*eu2*(8*om1^4*(6*om2^2 - 10*q12 - q22)*y + 3*(q12 - q22)^2*
              (2*om2^2 + q12 + q22)*y - 2*om1^3*om2*(q22*(9 - 4*y^2) + 8*
                om2^2*(-1 + 4*y^2) + 4*q12*(-9 + 17*y^2)) + 
             om1*om2*(-32*om2^4 + 7*q22^2 + q12*q22*(53 - 8*y^2) + q12^2*
                (-17 + 8*y^2) + 4*om2^2*(-8*q12*(-1 + y^2) + 
                 q22*(-13 + 8*y^2))) + om1^2*y*(32*om2^4 - (q12 - q22)*
                (-13*q22 + q12*(-35 + 8*y^2)) + 4*om2^2*(q22*(25 - 8*y^2) + 
                 q12*(29 + 8*y^2)))))*f[11])/(2*w[2]*w[9]*w[15]) - 
        (4*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*(-3*om1^2*om2 + om1^3*y + om1*om2^2*y*(7 - 4*y^2) + 
             om2^3*(-3 + 2*y^2)) + eu2*(om2^2*(8*om2^2 - 2*q12 + q22) - 
             8*om1^3*om2*y - 2*om1*om2*(12*om2^2 - 2*q12 + q22)*y - 
             4*om1^4*y^2 + om1^2*(-2*q12 + q22 + 4*om2^2*(2 + 5*y^2))))*f[1])/
         (w[1]*w[2]*w[9]*w[15]) + (4*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*(-3*om1^2*om2 + om1^3*y + om1*om2^2*y*(7 - 4*y^2) + 
             om2^3*(-3 + 2*y^2)) + eu2*(om2^2*(8*om2^2 - 2*q12 + q22) - 
             8*om1^3*om2*y - 2*om1*om2*(12*om2^2 - 2*q12 + q22)*y - 
             4*om1^4*y^2 + om1^2*(-2*q12 + q22 + 4*om2^2*(2 + 5*y^2))))*
          (-1/2*f[5] + f[6]))/(w[1]*w[2]*w[9]*w[15]) - 
        (2*eu2*mb^5*om1*QB^2*S2*(eu2*(16*om1^3*om2*(2*om2^2 + q22) + 
             q22*(16*om2^4 + q22^2)*QB - 2*om1^2*(16*om2^4*QB + q22^2*
                (QB - 4*y) - 8*om2^2*q22*y) - 8*om1*om2*q22*(q22 + 2*om2^2*
                (1 + QB*y))) + 2*eq1*(8*om1^3*(2*om2^2 + q22) - 
             om2*(16*om2^4 + q22^2)*QB - 16*om1^2*(om2*q22*y + om2^3*
                (QB + 2*y)) + 2*om1*(4*om2^2*q22 + q22^2*QB*y + 8*om2^4*
                (1 + 2*QB*y))))*f[7])/(w[3]*w[9]*w[15]) + 
        (4*eu2*mb^5*QB^2*S1*(eu2*om1*(16*om1^3*om2^2 - 2*om1^2*om2*
              (q22*(QB - 4*y) + 8*om2^2*y) + om1*(-(q22^2*QB*y) - 8*om2^2*q22*
                y^2 + 16*om2^4*(1 + QB*y)) + om2*QB*(-16*om2^4 + q22^2 + 8*
                om2^2*q22*(-1 + y^2))) + eq1*(16*om1^4*om2 - 
             2*om1^3*(q22*QB + 32*om2^2*y) + 8*om2^3*(1 + 2*QB*y)*
              (4*om2^2 + q22 - q22*y^2) + 4*om1^2*om2*(q22*(2 + QB*y - 
                 2*y^2) + 4*om2^2*(3 + 2*QB*y + 4*y^2)) + 
             om1*(q22^2*QB - 32*om2^4*(QB + 3*y + 2*QB*y^2) + 2*om2^2*q22*
                (-5*QB - 8*y + 4*QB*y^2 + 8*y^3))))*f[7])/(w[3]*w[9]*w[15]) + 
        (eu2*mb^5*om1^2*QB^3*S1*(eu2*(q22*(-60*om2^4 + 23*om2^2*q22 - 6*
                q22^2) + 2*om1^2*(60*om2^4 - 23*om2^2*q22 + 6*q22^2) + 
             om1*om2*(60*om2^2 - 23*q22)*q22*y) + 
           2*eq1*(60*om2^5 - 23*om2^3*q22 + 6*om2*q22^2 + 
             om1^2*(60*om2^3 - 23*om2*q22) - 2*om1*(60*om2^4 - 23*om2^2*q22 + 
               6*q22^2)*y))*f[12])/(2*w[1]*w[3]*w[9]*w[15]) + 
        (eu2*mb^5*om1^2*q22*QB^3*S2*(eu2*(60*om2^2 - 23*q22)*
            (-2*om1^2*om2 + om2*q22 - om1*q22*y) - 
           2*eq1*(60*om2^4 + om1^2*(60*om2^2 - 23*q22) - 23*om2^2*q22 + 
             6*q22^2 + om1*(-120*om2^3*y + 46*om2*q22*y)))*f[12])/
         (4*w[1]*w[3]*w[9]*w[15]) + (eu2*mb^5*om1*q22*QB^3*S2*
          (4*eu2*(16*om2^4 - 2*om2^2*q22 + q22^2)*(2*om1^2*om2 - om2*q22 + 
             om1*q22*y) + eq1*(128*om2^6 - 16*om2^4*q22 + 8*om2^2*q22^2 - 
             3*q22^3 + 8*om1^2*(16*om2^4 - 2*om2^2*q22 + q22^2) - 
             16*om1*om2*(16*om2^4 - 2*om2^2*q22 + q22^2)*y))*f[11])/
         (4*w[2]^2*w[3]*w[9]*w[15]) + (8*eu2*mb^5*om1^2*om2^2*(2*om2^2 + q22)*
          QB^2*(om1 + om2*QB)*S2*(2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[1])/
         (w[1]*w[2]^2*w[3]*w[9]*w[15]) - (8*eu2*mb^5*om1^2*om2^2*
          (2*om2^2 + q22)*QB^2*(om1 + om2*QB)*S2*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + eu2*(2*om1^2*om2 - om2*q22 + 
             om1*q22*y))*(-1/2*f[5] + f[6]))/(w[1]*w[2]^2*w[3]*w[9]*w[15]) - 
        (eu2*mb^5*om1*QB^3*S1*(4*eu2*(16*om2^4 - 2*om2^2*q22 + q22^2)*
            (2*om1^2*om2 - om2*q22 + om1*q22*y) + 
           eq1*(128*om2^6 - 16*om2^4*q22 + 8*om2^2*q22^2 - 3*q22^3 + 
             8*om1^2*(16*om2^4 - 2*om2^2*q22 + q22^2) - 16*om1*om2*
              (16*om2^4 - 2*om2^2*q22 + q22^2)*y))*f[11])/
         (2*w[2]*w[3]*w[9]*w[15]) - (16*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S1*
          (eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(2*om1^2 + 4*om2^2 + q22 - 
             4*om1*om2*y - q22*y^2) + eu2*om1^2*(2*om1^2*om2 + 2*om2^3 + 
             om1*(-2*om2^2 + q22)*y - om2*q22*y^2))*f[1])/
         (w[1]*w[2]*w[3]*w[9]*w[15]) + (16*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*
          S1*(eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(2*om1^2 + 4*om2^2 + q22 - 
             4*om1*om2*y - q22*y^2) + eu2*om1^2*(2*om1^2*om2 + 2*om2^3 + 
             om1*(-2*om2^2 + q22)*y - om2*q22*y^2))*(-1/2*f[5] + f[6]))/
         (w[1]*w[2]*w[3]*w[9]*w[15]) - (4*eu2*mb^5*q12^2*QB^2*S3*
          (eu2*(2*om1^2*om2 - om1*(2*om2^2*QB + q12*y) + 
             om2*q12*(1 + QB*y)) + 2*eq1*(om1^2 - om1*om2*(QB + 2*y) + 
             om2^2*(1 + 2*QB*y)))*f[7])/(w[4]*w[9]*w[15]) + 
        (2*eu2*mb^5*QB^2*S2*(eu2*(32*om1^5*om2^2*QB + 12*om1*om2^2*q12^2*QB + 
             8*om1^3*q12*(4*om2^2*QB + q12*y) - 16*om1^4*om2*q12*(1 + QB*y) - 
             8*om1^2*om2*q12^2*(1 + QB*y) - om2*q12^3*(1 + 2*QB*y)) + 
           eq1*(32*om1^5*om2*QB + 4*om1*om2*q12*(4*om2^2 + q12)*QB + 
             16*om1^3*om2*(2*om2^2*QB + q12*QB + 2*q12*y) - 
             16*om1^2*om2^2*q12*(1 + 2*QB*y) - 16*om1^4*(q12 + 4*om2^2*QB*
                y) - q12^2*(q12 + 8*om2^2*QB*y)))*f[7])/(w[4]*w[9]*w[15]) + 
        (2*eu2*mb^5*QB^2*S1*(2*eu2*(-2*om1*om2*q12*(4*om2^2*QB + q12*
                (QB - y)) - 8*om1^3*om2*q12*(QB + 3*y + QB*y^2) + 
             16*om1^4*(q12 + om2^2*(-1 + QB*y)) - 2*om1^2*q12*
              (q12 - 6*om2^2*(1 + 2*QB*y)) + q12^2*(q12 + om2^2*
                (-1 + 4*QB*y))) + eq1*(32*om1^4*om2*QB*y + 
             om2*q12*(5*q12 + 8*om2^2*(-1 + 3*QB*y)) + 4*om1^2*om2*
              (4*om2^2*(3 + 4*QB*y) + q12*(-9 + 2*QB*y + 8*y^2)) - 
             2*om1*(8*om2^4*QB - 3*q12^2*y + 4*om2^2*q12*(QB - y + 
                 2*QB*y^2)) - 16*om1^3*(q12*y + om2^2*(QB + 4*QB*y^2))))*
          f[7])/(w[4]*w[9]*w[15]) + (2*eu2*mb^5*q12^2*QB^2*(om1 + om2*QB)*S3*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + eu2*(2*om1^2*om2 + om2*q12 - 
             om1*q12*y))*f[1])/(w[1]*w[4]*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eq1*(128*om1^8 + 128*om1^6*om2^2 + 
             16*om1^4*q12^2 + 4*om1^2*(4*om2^2 - q12)*q12^2 + 
             q12^3*(-4*om2^2 + q12) - 256*om1^7*om2*y - 32*om1^3*om2*q12^2*
              y + 8*om1*om2*q12^3*y) + eu2*(128*om1^8*om2 + 
             64*om1^6*om2*q12 + 16*om1^4*om2*q12^2 + 4*om1^2*om2*q12^3 - 
             om2*q12^4 - 64*om1^7*q12*y - 8*om1^3*q12^3*y + 2*om1*q12^4*y))*
          f[3])/(2*w[1]*w[4]*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(eq1*(om2*(16*om2^2 - 3*q12)*q12^2 + 
             4*om1^2*om2*q12*(-16*om2^2 + 5*q12) + 128*om1^7*y + 
             32*om1^5*(8*om2^2 - q12)*y + 8*om1^3*q12*(16*om2^2 + 3*q12)*y - 
             2*om1*q12^2*(16*om2^2 + 5*q12)*y - 64*om1^6*(om2 + 4*om2*y^2) + 
             16*om1^4*om2*(8*om2^2 - 11*q12 + 4*q12*y^2)) + 
           2*eu2*(16*om1^4*(om2^2 - q12)*q12 + (3*om2^2 - q12)*q12^3 + 
             4*om1^2*q12^2*(-3*om2^2 + q12) + 64*om1^7*om2*y + 
             24*om1^3*om2*q12^2*y - 6*om1*om2*q12^3*y - 
             32*om1^6*(2*om2^2 + q12*(-1 + y^2))))*f[3])/
         (2*w[1]*w[4]*w[9]*w[15]) - (2*eu2*mb^5*q12^2*QB^2*(om1 + om2*QB)*S3*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + eu2*(2*om1^2*om2 + om2*q12 - 
             om1*q12*y))*(-1/2*f[5] + f[6]))/(w[1]*w[4]*w[9]*w[15]) + 
        (eu2*mb^5*om2^2*q12*QB^2*S2*(2*eq1*(20*om1^5 + 
             om1^3*(20*om2^2 - 3*q12) + om1*q12*(-3*om2^2 + 2*q12) - 
             40*om1^4*om2*y + 6*om1^2*om2*q12*y - 4*om2*q12^2*y) + 
           eu2*(40*om1^5*om2 + 14*om1^3*om2*q12 + om1*om2*q12^2 - 
             20*om1^4*q12*y + 3*om1^2*q12^2*y - 2*q12^3*y))*f[4])/
         (w[2]^2*w[4]*w[9]*w[15]) + (2*eu2*mb^5*om2^2*
          (8*om1^4 + 4*om1^2*q12 + q12^2)*QB^2*(om1 + om2*QB)*S2*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + eu2*(2*om1^2*om2 + om2*q12 - 
             om1*q12*y))*f[1])/(w[1]*w[2]^2*w[4]*w[9]*w[15]) - 
        (2*eu2*mb^5*om2^2*(8*om1^4 + 4*om1^2*q12 + q12^2)*QB^2*(om1 + om2*QB)*
          S2*(2*eq1*(om1^2 + om2^2 - 2*om1*om2*y) + 
           eu2*(2*om1^2*om2 + om2*q12 - om1*q12*y))*(-1/2*f[5] + f[6]))/
         (w[1]*w[2]^2*w[4]*w[9]*w[15]) + (2*eu2*mb^5*om2*QB^2*S1*
          (eu2*(40*om1^5*(om2^2 - q12) + om1*(7*om2^2 - 4*q12)*q12^2 + 
             om1^3*(-26*om2^2*q12 + 6*q12^2) + 60*om1^4*om2*q12*y - 
             9*om1^2*om2*q12^2*y + 6*om2*q12^3*y) + 
           2*eq1*(om1*om2*(11*om2^2 - 6*q12)*q12 + 10*om1^4*q12*y - 
             4*om1^2*q12*(3*om2^2 + q12)*y + 2*q12^2*(4*om2^2 + q12)*y + 
             om1^3*(-32*om2^3 + om2*q12*(27 - 20*y^2))))*f[4])/
         (w[2]*w[4]*w[9]*w[15]) + (4*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(-2*om1^2*om2 - om2*q12 + 
             4*om1^3*y + om1*q12*y) + eu2*(-(om2^2*q12^2) - 
             om1^2*q12*(4*om2^2 + q12) + 8*om1^5*om2*y + 12*om1^3*om2*q12*y + 
             2*om1*om2*q12^2*y - 4*om1^4*q12*(1 + y^2)))*f[1])/
         (w[1]*w[2]*w[4]*w[9]*w[15]) - (4*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*(om1^2 + om2^2 - 2*om1*om2*y)*(-2*om1^2*om2 - om2*q12 + 
             4*om1^3*y + om1*q12*y) + eu2*(-(om2^2*q12^2) - 
             om1^2*q12*(4*om2^2 + q12) + 8*om1^5*om2*y + 12*om1^3*om2*q12*y + 
             2*om1*om2*q12^2*y - 4*om1^4*q12*(1 + y^2)))*(-1/2*f[5] + f[6]))/
         (w[1]*w[2]*w[4]*w[9]*w[15]) - (128*eq1*eu2*mb^5*om1*om2^6*QB^3*S1*
          f[7])/(w[3]*w[4]*w[9]*w[15]) - (eu2*mb^5*QB^2*S3*
          (eu2*(64*om1^7 + 128*om1^6*om2*(3*QB + 5*y - 2*y^3) + 
             om2*(-12*q12^3*QB + 8*om2^2*(8*q12^2 - 13*q12*q22 + 2*q22^2)*
                QB + 256*om2^4*q22*QB*y^2 + 5*q22^3*(19*QB + 24*y) + 3*q12^2*
                q22*(39*QB + 40*y) - q12*q22^2*(199*QB + 240*y)) + 
             16*om1^5*(2*q22*(-10 + 3*QB*y + 6*y^2 - 4*y^4) + 4*om2^2*
                (1 + 11*QB*y - 22*y^2 + 8*y^4) - q12*(-25 + 4*QB*y + 12*y^2 + 
                 8*QB*y^3 + 8*y^4)) + 2*om1*(4*om2^2*(q12*q22*(59 - 
                   22*QB*y) + 2*q22^2*(28 + 5*QB*y) + 2*q12^2*(1 + 7*QB*y)) + 
               (q12 - q22)^2*(3*q12*(6 + 17*QB*y) + q22*(12 + 35*QB*y)) - 64*
                om2^4*y*(2*q12*QB - 2*q22*y + q22*QB*(-1 + 6*y^2))) + 
             8*om1^3*(7*q12^2*(-1 + QB*y) + q22^2*(3 + 7*QB*y) - q12*
                (q22 + 14*q22*QB*y) + 8*om2^4*(-5 - 4*y^2 + QB*y*
                  (13 + 14*y^2)) + om2^2*(8*q12*(13 + 8*y^2) - 20*q12*QB*
                  (y + 4*y^3) + 2*q22*(19 + 22*QB*y + 32*y^2 - 16*QB*y^3 - 
                   16*y^4))) - 32*om1^4*om2*(-(q22*(6*y + 8*y^5 + 
                  QB*(-5 + 6*y^2))) + om2^2*(-10*y*(3 + 2*y^2) + 
                 QB*(13 + 36*y^2)) + q12*(7*y + 16*y^3 - 8*y^5 + 
                 QB*(-19 + 8*y^2 - 8*y^4))) - 4*om1^2*om2*(-68*q12*q22*
                (3*QB - y) - q22^2*(53*QB + 32*y) - q12^2*(73*QB + 40*y) + 16*
                om2^4*QB*(5 + 4*y^2) - 4*om2^2*(-16*q12*y - 32*q22*y^3 + 
                 q12*QB*(39 + 32*y^2 + 8*y^4) + 2*q22*QB*(3 + 8*y^2 + 
                   12*y^4)))) + 16*eq1*(om2^2*q22*(-q12 + 2*q22)*QB - 
             (q12 - q22)^2*q22*y + 2*om2^4*(q12 - q22)*QB*(1 - 2*y^2)^2 + 
             om1^6*(3*QB + 4*y - 16*y^3) + 2*om1^5*om2*(18 - 20*y^2 + 24*
                y^4 - QB*y*(7 + 4*y^2)) + om1^4*(-(q22*(-1 + y^2)*
                 (-QB + 4*QB*y^2 + 8*y^3)) + q12*(QB + 2*y - 5*QB*y^2 - 
                 8*y^3 + 4*QB*y^4 + 8*y^5) + om2^2*(-4*y*(9 - 4*y^2 + 
                   8*y^4) + QB*(37 + 16*y^4))) - 2*om1^3*om2*
              (om2^2*(-2 + 22*QB*y - 32*y^2 + 4*QB*y^3 + 24*y^4) + q12*
                (3 + 14*y^2 - 20*y^4 + 8*y^6 + QB*y*(2 - 7*y^2 + 4*y^4)) + 
               q22*(7 - 14*y^2 + 20*y^4 - 8*y^6 + QB*(-3*y + 7*y^3 - 
                   4*y^5))) + om1*om2*(-2*q12^2*QB*y - 2*q22^2*(1 + QB*y) + 
               q12*q22*(-5 + 4*QB*y) + 32*om2^4*QB*y*(-1 + y^2) - 2*om2^2*
                (-(q12*(1 - 2*y^2)^2) + q12*QB*y*(-1 - 6*y^2 + 8*y^4) + 
                 q22*(1 - 4*y^2 + 6*QB*y^3 + 4*y^4 - 8*QB*y^5))) - 
             om1^2*(q12*q22*(QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y + om2^4*
                (-32*y*(-1 + y^2) + QB*(-2 - 80*y^2 + 64*y^4)) + om2^2*
                (q12*(-6*y + 8*y^5 + QB*(5 + 25*y^2 - 20*y^4)) + 
                 q22*(4*y - 8*y^5 + 5*QB*(3 - 5*y^2 + 4*y^4))))))*f[17])/
         (8*w[1]^2*w[5]*w[6]*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S2*(-64*eq1*(-4*q12*(q12 - q22)^2*y - 
             4*om2^4*(q12 - q22)*QB*(1 - 2*y^2)^2 + om2^2*(-8*q12^2*y - 2*
                q22^2*(3*QB + 4*y) + q12*q22*(3*QB + 16*y)) + 
             16*om2^6*(2*y + QB*(-1 + y^2)) + 2*om1^6*(QB*(-5 + 8*y^2) + 12*y*
                (1 + 8*y^2 - 8*y^4)) - 8*om1^5*om2*(9 + 20*y^2 + 4*y^4 - 16*
                y^6 + QB*y*(-2 - 9*y^2 + 12*y^4)) - 4*om1^3*om2*
              (q12*(1 - 6*y^2 - 3*QB*y^3 - 4*y^4 + 4*QB*y^5 + 8*y^6) + om2^2*
                (-2 + 80*y^2 - 64*y^4 + QB*y*(-45 + 2*y^2 + 16*y^4)) + q22*
                (-3 + 6*y^2 + 4*y^4 - 8*y^6 + QB*(y + 3*y^3 - 4*y^5))) + 
             om1^2*(3*q12*(-2*q12 + q22)*QB + 8*om2^4*(-4*y^3 + 
                 QB*(-4 - 23*y^2 + 22*y^4)) + om2^2*(q12*QB*(22 + 30*y^2 - 
                   24*y^4) + 2*q22*QB*(17 - 15*y^2 + 12*y^4) - 
                 8*q22*(y - 6*y^3 + 6*y^5) + 4*q12*(y - 12*y^3 + 12*y^5))) + 
             2*om1^4*(q12*(-1 + 2*y^2)*(QB + 2*y - 5*QB*y^2 - 12*y^3 + 
                 4*QB*y^4 + 8*y^5) - q22*(-1 + y^2)*(QB - 6*QB*y^2 - 16*y^3 + 
                 8*QB*y^4 + 16*y^5) + om2^2*(4*y*(25 + 8*y^2 - 16*y^4) + 
                 QB*(-55 - 30*y^2 + 16*y^4 + 32*y^6))) - 
             2*om1*om2*(-3*q22^2*QB*y + q12^2*(4 - 3*QB*y) + 2*q12*q22*
                (5 + 3*QB*y) + 4*om2^4*(4 - 4*y^2 + QB*y*(-5 + 6*y^2)) - 2*
                om2^2*(q22*(-7 - 4*y^2 + 6*QB*y^3 + 4*y^4 - 8*QB*y^5) + 
                 q12*(-9 + 4*y^2 - 4*y^4 + QB*y*(-1 - 6*y^2 + 8*y^4))))) + 
           eu2*(512*om1^7*(1 + 6*y^2 + 8*y^4) + 128*om1^6*om2*
              (41*QB + 60*y + 24*QB*y^2 - 176*y^3 + 48*y^5) - 
             16*om1^4*om2*(24*om2^2*(QB + 6*y + 4*QB*y^2 - 16*y^3) + 2*q12*y*
                (69 + 160*y^2 + 16*y^4) + 2*q22*y*(-77 - 224*y^2 + 240*y^4) + 
               q22*QB*(337 - 68*y^2 + 96*y^4 - 64*y^6) + q12*QB*(55 + 4*y^2 + 
                 160*y^4 + 64*y^6)) + om2*(256*om2^6*QB + 20*q12^3*
                (24*QB + 11*y) - q22^3*(245*QB + 284*y) - q12^2*q22*
                (1447*QB + 724*y) + q12*q22^2*(1333*QB + 788*y) + 128*om2^2*
                (-8*q12*q22*y + q22^2*(-3*QB + 4*y) + q12^2*(QB + 4*y)) + 16*
                om2^4*(6*q12*y - 6*q22*y + 4*q12*QB*(-1 + y^2) + 
                 q22*QB*(5 + 124*y^2))) + 2*om1*(q12^2*q22*(293 - 635*QB*y) + 
               q22^3*(32 - 457*QB*y) + 64*om2^6*(3 + 10*QB*y) + q12^3*
                (-213 + 89*QB*y) + q12*q22^2*(-167 + 1003*QB*y) + 8*om2^2*
                (3*q22^2*(3 + 8*QB*y) - 4*q12*q22*(13 + 14*QB*y) + 
                 q12^2*(31 + 40*QB*y)) + 8*om2^4*(2*q22*(67 + 35*QB*y + 
                   58*y^2 - 196*QB*y^3) + q12*(113 - 134*QB*y + 12*y^2 + 
                   8*QB*y^3))) + 16*om1^5*(8*om2^2*(73 - 48*y^2 - 32*y^4 + 
                 16*QB*y*(-3 - 4*y^2 + y^4)) - 2*q22*(40 + 80*y^2 + 40*y^4 - 
                 96*y^6 + QB*y*(23 - 48*y^2 + 16*y^4)) + q12*(85 + 160*y^2 - 
                 176*y^4 + 64*y^6 + 2*QB*y*(31 - 96*y^2 + 80*y^4))) - 
             8*om1^2*om2*(48*q12*q22*(8*QB - 5*y) + q12^2*(-17*QB + 96*y) + 
               q22^2*(401*QB + 128*y) + 16*om2^4*(-22*y + QB*(29 + 4*y^2)) - 
               2*om2^2*(164*q22*y - 536*q22*y^3 + 4*q12*y*(-41 + 6*y^2) + 
                 q12*QB*(319 + 240*y^2 + 16*y^4) + q22*QB*(-61 + 16*y^2 + 
                   240*y^4))) + 16*om1^3*(q12^2*(60 - 46*QB*y) + 2*q22^2*
                (2 - 23*QB*y) + 4*q12*q22*(-9 + 23*QB*y) + 32*om2^4*
                (3*(-4 + y^2) + QB*y*(11 + 10*y^2)) + om2^2*
                (2*q12*(-11 + 150*y^2 + 24*y^4 + QB*y*(-85 - 84*y^2 + 
                     48*y^4)) + q22*(-425 - 172*y^2 + 592*y^4 + 
                   QB*(202*y + 104*y^3 - 96*y^5))))))*f[17])/
         (64*w[1]^2*w[5]*w[6]*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S1*(-128*eq1*(4*om1^5*(5 + 2*QB*y - 27*y^2 + 46*y^4 - 
               24*y^6) - om1*(8*om2^2*(q12 + q22) + 6*q22^2*QB*y + q12^2*
                (-2 + 6*QB*y) + q12*(q22 - 12*q22*QB*y) + 4*om2^4*
                (5 - 6*y^2 - 17*QB*y^3 + 16*QB*y^5)) + 2*om1^4*om2*
              (QB*(17 - 43*y^2 + 50*y^4 - 24*y^6) + 2*y*(2 + 9*y^2 - 30*y^4 + 
                 16*y^6)) + om2*(-3*q12*q22*QB + 6*q22^2*QB - 2*q12^2*y + 4*
                q12*q22*y - 2*q22^2*y + 4*om2^4*(10*y - 4*y^3 + 
                 QB*(-1 + 2*y^4))) + 2*om1^2*om2*(-4*q12*y*(-1 + y^2)^2*
                (-1 + 2*y^2) + 4*q22*y*(-1 + y^2)^2*(-1 + 2*y^2) + q22*QB*
                (-13 + 6*y^2 - 9*y^4 + 4*y^6) - q12*QB*(11 + 6*y^2 - 9*y^4 + 
                 4*y^6) + 2*om2^2*(-12*y + 29*y^3 - 22*y^5 + 
                 QB*(-3 - 5*y^2 + 7*y^4 + 4*y^6))) + 2*om1^3*((q12 - q22)*y*
                (-1 + y^2)^2*(-4*y + 8*y^3 + QB*(-1 + 4*y^2)) + om2^2*
                (12 - 62*y^2 + 64*y^4 - 8*y^6 + QB*y*(-25 + 31*y^2 - 36*y^4 + 
                   16*y^6)))) + eu2*(-((631*q12 - 823*q22)*(q12 - q22)^2*y) - 
             128*om2^2*(q12*q22*(QB - 20*y) - 2*q22^2*(QB - 5*y) + 10*q12^2*
                y) + 512*om1^6*y*(-3 - 2*y^2 + 8*y^4) - 256*om2^6*
              (11*y + QB*(-5 + 6*y^2)) + 64*om1^5*om2*(-141 + 296*y^2 - 352*
                y^4 + 96*y^6 + 2*QB*y*(17 + 8*y^2)) - 
             8*om2^4*(q22*(36*y - 24*y^3 + QB*(-41 + 152*y^2 - 144*y^4)) + 4*
                q12*(-9*y + 6*y^3 + 2*QB*(5 - 19*y^2 + 18*y^4))) + 
             16*om1^4*(-2*q22*QB*(-21 + 61*y^2 - 56*y^4 + 16*y^6) + q12*y*
                (-131 + 192*y^2 - 144*y^4 + 64*y^6) + 2*q12*QB*
                (-22 + 77*y^2 - 136*y^4 + 80*y^6) + q22*y*(115 - 64*y^2 - 
                 240*y^4 + 192*y^6) + 8*om2^2*(163*y - 48*y^5 + 
                 QB*(11 - 20*y^2 - 48*y^4 + 16*y^6))) - 8*om1^3*om2*
              (8*om2^2*(-47 + 244*y^2 - 144*y^4 + QB*(-94*y - 8*y^3 + 
                   32*y^5)) + q22*(-849 + 820*y^2 - 1664*y^4 + 832*y^6 - 
                 8*QB*y*(-8 + 39*y^2 - 48*y^4 + 16*y^6)) + q12*(-873 - 
                 308*y^2 + 128*y^4 + 192*y^6 + 8*QB*y*(12 - 41*y^2 + 16*y^4 + 
                   16*y^6))) - 4*om1*om2*(-16*q12*q22*(15 + 8*QB*y) + q22^2*
                (-407 + 64*QB*y) + q12^2*(311 + 64*QB*y) + 32*om2^4*
                (-19 - 42*QB*y + 22*y^2 + 44*QB*y^3) + om2^2*
                (2*q22*(581 + 200*y^2 - 176*y^4 + 2*QB*y*(-7 - 72*y^2 + 
                     112*y^4)) + 4*q12*(351 - 100*y^2 + 88*y^4 + 
                   QB*(23*y + 72*y^3 - 112*y^5)))) + 8*om1^2*
              (16*(13*q22^2*y + q12^2*(2*QB + 13*y) - q12*q22*(QB + 26*y)) + 
               8*om2^4*(40*y*(1 - 3*y^2) + QB*(-43 - 128*y^2 + 128*y^4)) + 
               om2^2*(-2*q22*(-129*y + 276*y^3 - 112*y^5 + 2*QB*(32 + 
                     91*y^2 - 116*y^4 + 16*y^6)) + q12*(-34*y - 216*y^3 + 
                   288*y^5 + QB*(3 + 44*y^2 - 208*y^4 + 64*y^6))))))*f[17])/
         (64*w[1]^2*w[5]*w[6]*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(4*eq1*(om1^5*(3*QB + 8*y^3) + om2^3*QB*y*
              (2*q12 - q22 + 16*om2^2*(-1 + y^2)) + 4*om1^4*om2*y*
              (4*y - 8*y^3 + QB*(-3 + 2*y^2)) + om1*(-(om2^2*(2*q12 - q22)*
                 (2*QB - y)) - 8*om2^4*(-QB + 2*y - 6*QB*y^2 - 2*y^3 + 
                 6*QB*y^4)) + om1^2*(om2*(2*q12 - q22)*(-2 + QB*y) + om2^3*
                (8 - 30*QB*y + 48*y^2 - 8*QB*y^3 - 48*y^4 + 32*QB*y^5)) + 
             om1^3*((2*q12 - q22)*y + om2^2*(QB*(3 + 28*y^2 - 32*y^4) + 
                 8*y*(-3 - y^2 + 4*y^4)))) + eu2*(16*om1^6 + 
             3*(q12 - q22)^2*(5*q12 + 6*q22)*QB*y + 32*om2^4*(q12 - q22)*QB*y*
              (-1 + y^2) + 16*om1^5*om2*y*(-5 + 2*y^2) + 
             2*om2^2*(3*q12^2*(4 + 3*QB*y) - 3*q12*q22*(8 + 5*QB*y) + q22^2*
                (12 + 7*QB*y)) + 8*om1^4*(q12*(3 + y^2 - 2*y^4) + q22*
                (-2 - y^2 + 2*y^4) + om2^2*(23 - 2*y^2 - 8*y^4 + 
                 4*QB*y*(-1 + y^2))) - 4*om1^3*om2*(q22*QB*(-2 + 2*y^2 - 
                 4*y^4) - 2*q12*QB*(6 + y^2 - 2*y^4) - 8*q12*y*(-2 + y^4) + 
               q22*y*(-11 + 8*y^4) + 4*om2^2*(-(y*(5 + 4*y^2)) + 
                 QB*(-4 + y^2 + 4*y^4))) + om1*om2*(-64*om2^4*QB + 6*q12*q22*
                (26*QB - 9*y) + 15*q12^2*(3*QB + 2*y) + q22^2*(61*QB + 
                 26*y) - 8*om2^2*(-4*q12*y*(-1 + y^2) + 4*q22*y*(-1 + y^2) + 
                 q22*QB*(-3 + 6*y^2 - 8*y^4) + q12*QB*(-11 - 6*y^2 + 
                   8*y^4))) + 2*om1^2*(3*q12^2*QB*y + q22^2*(2 + 3*QB*y) - 3*
                q12*(q22 + 2*q22*QB*y) + 8*om2^4*(-4 + QB*y*(5 + 4*y^2)) + 2*
                om2^2*(q22*(18 + 11*QB*y - 12*y^2 + 16*y^4 - 8*QB*y^5) + 
                 2*q12*(17 + 6*y^2 - 8*y^4 + 4*QB*y*(-2 + y^4))))))*f[2])/
         (2*w[1]*w[5]*w[6]*w[9]*w[15]) - (eu2*mb^5*QB^2*S2*
          (-16*eq1*(16*om1^5*om2^2*(-1 + y^4) - 4*om2^7*(QB - 8*y - 3*QB*
                y^2 + 4*y^3 + 2*QB*y^4) - om2*(q12 - q22)^2*(2*q12*y - q22*
                (QB + 2*y)) + om2^3*(-4*q12^2*y - 4*q22^2*(QB + y) + 2*q12*
                q22*(QB + 4*y)) + 4*om1^4*om2^3*(8*y - 12*y^3 + QB*
                (-3 - 7*y^2 + 8*y^4)) + om1*(4*om2^2*(q12 - q22)*
                (q12*(-1 + QB*y) - q22*(1 + QB*y)) + q12*
                (q22^2*(1 + 2*QB*y) + q12^2*(3 + 2*QB*y) - q12*q22*
                  (3 + 4*QB*y)) - 2*om2^6*(4*(3 - 10*y^2 + 6*y^4) + 
                 QB*y*(21 - 22*y^2 + 16*y^4)) - 2*om2^4*(q12*QB*y*(-3 - y^2 + 
                   4*y^4) + q22*QB*(3*y + y^3 - 4*y^5) - 4*q22*(-2 + y^2 - 
                   3*y^4 + 2*y^6) + 4*q12*(2 + y^2 - 3*y^4 + 2*y^6))) + 
             2*om1^2*om2*(q12*q22*(5*QB - 4*y) + 2*q22^2*y + 2*q12^2*
                (QB + y) + om2^2*(q22*QB*(11 + y^4 - 4*y^6) + 4*q22*y*
                  (-2 + 3*y^2 + y^4 - 2*y^6) + 4*q12*y*(2 - 3*y^2 - y^4 + 
                   2*y^6) + q12*QB*(5 - y^4 + 4*y^6)) + om2^4*(-32*y + 
                 QB*(23 - y^2 - 24*y^4 + 16*y^6))) + 2*om1^3*
              (q12*(-2*q12 + q22) + om2^4*(12*(2 + y^2) + QB*(9*y + 22*y^3 - 
                   24*y^5)) + om2^2*(q12*(4 + 12*y^4 - 8*y^6 - 
                   QB*(y - 5*y^3 + 4*y^5)) + q22*(QB*(y - 5*y^3 + 4*y^5) + 
                   4*(3 - 3*y^4 + 2*y^6))))) + 
           eu2*(16*om2^4*(3*q12^2 - 8*q12*q22 + 7*q22^2)*QB + 
             (q12 - q22)^2*(q12^2 - 14*q12*q22 - 26*q22^2)*y + 
             96*om1^7*om2*y*(QB + 2*y) - 32*om2^8*(QB + 14*y + 8*QB*y^2) + 
             om2^2*(2*q12^3*(12*QB + 5*y) + q12^2*q22*(5*QB + 6*y) - 7*q12*
                q22^2*(13*QB + 6*y) + q22^3*(71*QB + 26*y)) - 
             2*om1^4*om2^2*(-3*q22*QB*(3 - 4*y^2)^2 + 8*q22*y*(-11 + 13*y^2 + 
                 4*y^4) + 8*q12*QB*(6 - 13*y^2 + 22*y^4) + 8*q12*y*
                (-5 - 29*y^2 + 28*y^4) + 32*om2^2*(QB + 2*y + 9*QB*y^2 - 
                 10*y^3 - 4*y^5)) + 6*om1^6*(q12*(3*QB + 12*y - 4*QB*y^2 - 
                 8*y^3) + 4*q22*(-QB - 3*y + QB*y^2 + 2*y^3) + 8*om2^2*
                (8*y*(-1 + y^2) + QB*(-3 + 4*y^2))) - 
             2*om2^6*(4*q12*(QB - 9*y - 5*QB*y^2 + 6*y^3 + 4*QB*y^4) + q22*
                (36*y - 24*y^3 + QB*(17 + 20*y^2 - 16*y^4))) + 
             4*om1^5*(16*om2^3*(1 - 15*y^2 + 6*QB*y*(-1 + y^2)) - 3*om2*
                (q22*(-5 + 5*QB*y + 12*y^2 - 4*QB*y^3 - 8*y^4) + 
                 q12*(8 - 5*QB*y - 12*y^2 + 4*QB*y^3 + 8*y^4))) + 
             om1*om2*(3*q22^3*(1 + 10*QB*y) - 10*q12^2*q22*(13 + 23*QB*y) + 2*
                q12*q22^2*(-137 + 35*QB*y) + q12^3*(119 + 130*QB*y) + 8*om2^2*
                (q12*q22*(3 - 8*QB*y) + q12^2*(15 + 4*QB*y) + q22^2*
                  (25 + 4*QB*y)) + 32*om2^6*(5 - 14*y^2 + QB*y*
                  (5 + 12*y^2)) + 4*om2^4*(q12*(1 - 60*y^2 + 40*y^4 + 
                   3*QB*y*(-3 - 4*y^2 + 16*y^4)) + q22*(-16 - 4*y^2 + 
                   88*y^4 + QB*(41*y + 76*y^3 - 48*y^5)))) + 
             8*om1^3*om2*(97*q12^2 + 132*q12*q22 + 15*q22^2 + 8*om2^4*
                (8 - 7*y^2 - 12*y^4 + 4*QB*(y - y^3 + y^5)) + 2*om2^2*
                (q22*(24 - 25*y^2 + 40*y^4 + 8*y^6 + QB*(7*y + 7*y^3 - 
                     4*y^5)) + q12*(10 - 23*y^2 + 8*y^4 + 24*y^6 + 
                   QB*(y + 21*y^3 + 20*y^5)))) + om1^2*(46*q22^3*y + 3*q12*
                q22^2*(13*QB + 34*y) + q12^3*(53*QB + 194*y) - q12^2*q22*
                (85*QB + 342*y) + 8*om2^2*(4*q12*q22*(22*QB - 5*y) + 
                 q22^2*(9*QB + 10*y) + q12^2*(67*QB + 10*y)) - 16*om2^6*
                (-4*y*(3 + 8*y^2) + QB*(-13 + 20*y^2 + 32*y^4)) - 2*om2^4*
                (-8*q22*(27*y - 29*y^3 - 36*y^5 + QB*(16 - 29*y^2 - 12*y^4 + 
                     8*y^6)) + q12*(8*y*(-1 - 29*y^2 + 28*y^4) + 
                   QB*(19 - 40*y^2 + 160*y^4 + 64*y^6))))))*f[16])/
         (8*w[2]^3*w[5]*w[6]*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S3*(eu2*(48*om1^5*(8*om2^2 + q12) + 16*om1^4*om2*
              (3*q12*QB - 22*q12*y + 6*q22*y + 8*om2^2*(3*QB + 5*y)) + 
             om2*(192*om2^6*QB + 48*om2^4*q22*QB + 42*q12^3*y - q22^3*
                (19*QB + 2*y) + q12*q22^2*(11*QB + 46*y) - q12^2*q22*
                (QB + 86*y) + 16*om2^2*(q12*q22*(QB - 6*y) + 3*q12^2*y + 
                 q22^2*(-2*QB + 3*y))) + 16*om1^3*(q12*(-2*q12 + q22) + 4*
                om2^4*(-7 + 10*QB*y - 8*y^2) + om2^2*(q12*(25 - 22*QB*y + 
                   8*y^2) + q22*(1 + 6*QB*y + 8*y^2))) - 8*om1^2*om2*
              (q12^2*(5*QB - 4*y) - q22^2*(9*QB + 4*y) + q12*q22*
                (-10*QB + 8*y) + 8*om2^4*(7*QB - y + 8*QB*y^2 - 2*y^3) - 2*
                om2^2*(-6*q12*y + q12*QB*(25 + 8*y^2) + q22*(QB - 10*y + 
                   8*QB*y^2))) + om1*(18*q22^3*QB*y - q12^3*(43 + 2*QB*y) + 
               q12^2*q22*(23 + 22*QB*y) - q12*q22^2*(1 + 38*QB*y) - 16*om2^4*
                (6*q12*(-2 + QB*y) + 5*q22*(-3 + 2*QB*y)) + 8*om2^2*
                (q12*q22*(25 - 8*QB*y) + q22^2*(-5 + 4*QB*y) + 
                 q12^2*(15 + 4*QB*y)) + 64*om2^6*(3 + QB*(y + 2*y^3)))) - 
           16*eq1*(16*om1^4*om2^2*y + (q12 - q22)^3*y + 
             om2^2*(2*q12^2*y + 2*q22^2*(QB + y) - q12*q22*(QB + 4*y)) + 
             8*om1^3*om2*(-(q12*y^2) + 2*om2^2*(-3 + QB*y) + q22*
                (-2 + y^2)) + 2*om1*(16*om2^5*QB*y - om2*(q12 - q22)*
                (q12*(-1 + QB*y) - q22*(1 + QB*y)) + 4*om2^3*(q12 + q22 + 
                 q12*QB*y*(-1 + y^2) + q22*QB*(y - y^3))) - 
             om1^2*(q12*q22*(QB - 4*y) + 16*om2^4*(3*QB - 2*y) - 2*q12^2*
                (QB - y) + 2*q22^2*y - 8*om2^2*(q12*y*(-1 - QB*y + y^2) + 
                 q22*(y - y^3 + QB*(-2 + y^2))))))*f[16])/
         (8*w[2]^2*w[5]*w[6]*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S1*(-16*eq1*(8*om1^4*om2*y*(-1 - 2*y^2 + 2*y^4) + 
             4*om1^3*om2^2*(-2*(5 - 9*y^2 + 4*y^4) + QB*(y - 11*y^3 + 
                 8*y^5)) + om2*(6*q12^2*y + 2*q22^2*(QB + 3*y) - q12*q22*
                (QB + 12*y) - 4*om2^4*(-13*y + 25*y^3 - 10*y^5 + 
                 QB*(-7 + 28*y^2 - 33*y^4 + 12*y^6))) - 2*om1^2*om2*
              (4*q12*y*(-1 + y^2)^2*(-1 + 2*y^2) - 4*q22*y*(-1 + y^2)^2*
                (-1 + 2*y^2) + q22*QB*(5 - 6*y^2 + 9*y^4 - 4*y^6) + q12*QB*
                (3 + 6*y^2 - 9*y^4 + 4*y^6) + om2^2*(2*y*(-15 + 7*y^2 + 
                   2*y^4) + QB*(23 - 25*y^2 - 22*y^4 + 24*y^6))) + 
             om1*(-2*q22^2*QB*y - 2*q12^2*(3 + QB*y) + q12*q22*(3 + 4*QB*y) + 
               2*om2^4*(4 - 8*y^2 - 4*y^4 + 8*y^6 + QB*y*(55 - 55*y^2 - 
                   4*y^4 + 16*y^6)) + 2*om2^2*(q12*QB*y*(-1 + y^2)^2*
                  (-1 + 4*y^2) + q22*QB*(y - 6*y^3 + 9*y^5 - 4*y^7) + 
                 4*q22*(3 + y^2 - 4*y^4 + 5*y^6 - 2*y^8) + 4*q12*(3 - y^2 + 
                   4*y^4 - 5*y^6 + 2*y^8)))) + 
           eu2*(24*om1^5*om2*(-7 - 4*QB*y - 12*y^2 + 8*QB*y^3 + 16*y^4) + 
             om1^4*(6*q22*(8*QB*(-1 + y^2)^2 + y*(23 - 36*y^2 + 16*y^4)) - 
               q12*(6*y*(23 - 36*y^2 + 16*y^4) + QB*(47 - 96*y^2 + 48*y^4)) + 
               8*om2^2*(2*y*(51 - 52*y^2) + QB*(25 - 72*y^2 + 48*y^4))) + 
             om1^3*om2*(16*om2^2*(27 + 33*QB*y - 12*y^2 - 44*QB*y^3 + 
                 24*y^4 + 16*y^6) + q22*(275 + 148*y^2 - 48*y^4 - 64*y^6 + 
                 2*QB*y*(49 - 96*y^2 + 48*y^4)) - 2*q12*(-178 + 202*y^2 - 
                 408*y^4 + 224*y^6 + QB*y*(81 - 256*y^2 + 176*y^4))) + 
             om1^2*(16*(q12*q22*(QB - 10*y) + 5*q22^2*y + q12^2*(-2*QB + 
                   5*y)) + 16*om2^4*(-25*y + 12*y^3 - 32*y^5 + 
                 2*QB*(10 - 7*y^2 + 8*y^4 + 8*y^6)) + om2^2*
                (q22*QB*(107 - 60*y^2 + 144*y^4 - 64*y^6) + 64*q22*y*
                  (2 - 7*y^2 + 3*y^4 + 2*y^6) + 64*q12*y*(2 - y^2 - 7*y^4 + 
                   6*y^6) + 2*q12*QB*(105 - 98*y^2 - 104*y^4 + 160*y^6))) + 
             2*(-4*(4*q12 - 5*q22)*(q12 - q22)^2*y - 8*om2^2*(4*q12^2*y + 
                 2*q22^2*(QB + 2*y) - q12*q22*(QB + 8*y)) + 8*om2^6*
                (-54*y + 40*y^3 + QB*(-1 - 24*y^2 + 24*y^4)) + om2^4*
                (3*q12*y*(23 - 36*y^2 + 16*y^4) + q12*QB*(2 + 30*y^2 - 
                   64*y^4 + 32*y^6) - q22*(QB + 69*y + 30*QB*y^2 - 108*y^3 - 
                   64*QB*y^4 + 48*y^5 + 32*QB*y^6))) + 
             om1*om2*(8*(q12*q22*(5 - 8*QB*y) + 4*q12^2*(-2 + QB*y) + 
                 2*q22^2*(5 + 2*QB*y)) - 8*om2^4*(-1 + 12*y^2 - 16*y^4 + 
                 QB*(70*y - 96*y^3 + 96*y^5)) + om2^2*
                (-(q12*(237 + 300*y^2 - 592*y^4 + 320*y^6 + 4*QB*y*
                     (21 - 54*y^2 + 32*y^6))) + 4*q22*(-71 + 11*y^2 + 
                   44*y^4 - 48*y^6 + QB*y*(5 + 26*y^2 - 64*y^4 + 32*y^6))))))*
          f[16])/(8*w[2]^2*w[5]*w[6]*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S2*(16*eq1*om2^2*(om1^5*(3*QB + 8*y - 8*y^3) - 
             8*om1^4*om2*(2 - 2*y^2 + QB*y^3) + om2^3*QB*y*(2*q12 - q22 + 16*
                om2^2*(-1 + y^2)) + om1*(-(om2^2*(2*q12 - q22)*(2*QB - y)) - 
               8*om2^4*(-QB + 2*y - 6*QB*y^2 - 2*y^3 + 6*QB*y^4)) + 
             om1^3*((2*q12 - q22)*y + om2^2*(QB*(-9 + 16*y^2) + 
                 8*y*(-2 - 3*y^2 + 4*y^4))) + om1^2*(om2*(2*q12 - q22)*
                (-2 + QB*y) + 2*om2^3*(4 + 24*y^2 - 24*y^4 + 
                 QB*y*(-9 - 12*y^2 + 16*y^4)))) + 
           eu2*(-3*(q12 - q22)^2*(23*q12^2 + 24*q12*q22 + 6*q22^2)*QB*y + 
             128*om2^6*(q12 - q22)*QB*y*(-1 + y^2) + 64*om1^6*om2^2*
              (3 + y^2 + 2*y^4) + 8*om2^4*(q22^2*(7 + QB*y) + q12^2*
                (7 + 3*QB*y) - q12*q22*(14 + 3*QB*y)) - om2^2*(q12 - q22)^2*
              (3*q22*(-51 + 28*QB*y) + q12*(53 + 48*QB*y)) - 
             4*om1^4*((q12 - q22)^2*(-4 + 3*QB*y) + 8*om2^4*(-19 + 4*y^2 + 
                 12*y^4 + QB*y*(3 + 8*y^2)) + 8*om2^2*(q22*(-27 + y^2 - 
                   2*y^4) + q12*(-26 - y^2 + 2*y^4))) + 
             16*om1^5*(-3*om2*(q12 + q22)*QB + 2*om2^3*(-4*y*(3 + 2*y^2) + 
                 QB*(-1 + 2*y^2 + 4*y^4))) - 2*om1*om2*(128*om2^6*QB + 2*
                q12^3*(57*QB - 29*y) + 5*q22^3*(3*QB - 16*y) + 6*q12*q22^2*
                (33*QB + 17*y) + q12^2*q22*(309*QB + 36*y) + 4*om2^2*
                (q12^2*(18*QB - 13*y) + q22^2*(34*QB - 11*y) + q12*q22*
                  (81*QB + 23*y)) + 16*om2^4*(-4*q12*y*(-1 + y^2) + 
                 4*q22*y*(-1 + y^2) + q22*QB*(3 + 6*y^2 - 8*y^4) + 
                 q12*QB*(-5 - 6*y^2 + 8*y^4))) - 4*om1^3*om2*
              (-2*q22^2*(9*QB + 26*y) - q12^2*(111*QB + 52*y) + q12*q22*
                (-189*QB + 104*y) + 4*om2^2*(10*q12*y - 8*q12*y^5 + 
                 q22*QB*(-11 + 2*y^2 - 4*y^4) + q12*QB*(-9 - 2*y^2 + 4*y^4) + 
                 q22*y*(-5 + 8*y^4)) + 8*om2^4*(-12*(y + y^3) + 
                 QB*(-3 + 4*y^2 + 12*y^4))) + om1^2*((q12 - q22)^2*
                (86*q12 + 30*q22 + 126*q12*QB*y + 33*q22*QB*y) + 4*om2^2*
                (2*q12*q22*(145 - 9*QB*y) + q12^2*(106 + 9*QB*y) + 
                 q22^2*(154 + 9*QB*y)) + 128*om2^6*(-2 + 3*QB*(y + y^3)) + 16*
                om2^4*(q22*(14 + 5*QB*y - 12*y^2 + 16*y^4 - 8*QB*y^5) + 
                 2*q12*(15 - 5*QB*y + 6*y^2 - 8*y^4 + 4*QB*y^5)))))*f[2])/
         (8*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[15]) + 
        (2*eu2*mb^5*om2*QB^2*S1*(2*eq1*(om2^4*QB*y*(3 - 2*y^2)^2 + 
             om1^4*(-4 + y^2 + 2*y^4) - om1*om2^3*y*(-3 + 2*y^2)*
              (3 - 2*y^2 + QB*y*(-7 + 4*y^2)) + om1^2*om2^2*(4 - 25*y^2 + 26*
                y^4 - 8*y^6 - 3*QB*y*(-5 + 4*y^2)) + om1^3*om2*
              (9*y - 6*y^3 + QB*(-6 + 3*y^2 + 2*y^4))) - 
           eu2*(4*om1^5*(y - 3*y^3 + 2*y^5) + om2^3*QB*y*(-2*q12 + q22 - 16*
                om2^2*(-1 + y^2)) + 2*om1^4*om2*(2*(1 - 2*y^2)^2 + QB*y*
                (3 - 6*y^2 + 4*y^4)) + om1*om2^2*((2*q12 - q22)*(2*QB - y) + 
               8*om2^2*(-QB + 2*y - 6*QB*y^2 - 2*y^3 + 6*QB*y^4)) + 
             om1^3*((-2*q12 + q22)*y + 2*om2^2*(2*y*(5 + 7*y^2 - 10*y^4) + 
                 QB*(3 - 11*y^2 + 8*y^4))) + om1^2*om2*(-((2*q12 - q22)*
                 (-2 + QB*y)) - 2*om2^2*(6 + 24*y^2 - 24*y^4 + 
                 QB*y*(-9 - 14*y^2 + 20*y^4)))))*f[2])/(w[1]*w[2]*w[5]*w[6]*
          w[9]*w[15]) + (eu2*mb^5*QB^2*S3*(-2*eq1*(64*om1^5*om2*(-7 + y^2) + 
             6*om1^4*(-8*q22*y*(-1 + y^2) + 16*om2^2*(2*QB + 12*y + y^3) + 
               q12*(-3*QB + 7*y + 4*QB*y^2 + 4*y^3)) + om1^3*om2*
              (-560*q12*(-1 + y^2)^2 - 6*q12*QB*y*(7 + 4*y^2) + 32*om2^2*
                (-5 - 39*QB*y - 32*y^2 + 24*QB*y^3 - 14*y^4) + q22*
                (-483 - 36*QB*y + 220*y^2 + 48*QB*y^3 + 272*y^4)) + 
             om1^2*om2^2*(-48*q12*QB*(2 - 7*y^2 + 4*y^4) - 16*q22*y*
                (-70 + 69*y^2 + 10*y^4) + 3*q22*QB*(41 - 116*y^2 + 64*y^4) + 
               4*q12*y*(155 - 372*y^2 + 160*y^4) - 32*om2^2*(-18*QB - 22*y - 
                 5*y^3 + 12*QB*y^4)) - 2*om2^2*(4*y*(q12*q22*(67 + 159*y^2 - 
                   202*y^4) + 4*q12^2*(11 - 11*y^2 + 3*y^4) + q22^2*
                  (-121 + 111*y^2 + 22*y^4)) + om2^2*(24*q12*QB*(-1 + y^2) + 
                 4*q12*y*(-55 + 52*y^2) + 4*q22*y*(-241 + 244*y^2) - 
                 3*q22*QB*(3 - 40*y^2 + 32*y^4))) + 2*om1*om2*
              (48*om2^4*QB*y*(-7 + 6*y^2) + 4*(-1 + y^2)*
                (q12*q22*(61 - 133*y^2 - 24*y^4) + 4*q12^2*(1 - 5*y^2 + 
                   3*y^4) + 3*q22^2*(22 + 23*y^2 + 4*y^4)) + om2^2*
                (q22*(-493 - 104*y^2 + 600*y^4 + 24*QB*y*(3 + 3*y^2 - 
                     4*y^4)) + 6*q12*(-61 + 60*y^2 + 4*y^4 + QB*y*(-13 + 
                     8*y^4))))) + eu2*(-672*om1^6*om2*y - 12*om2^5*q22*QB*
              (-37 + 36*y^2) - 4*om1^4*om2*(8*om2^2*(18*QB + 71*y + 
                 12*QB*y^2 - 20*y^3) + q22*(75*QB - 250*y - 84*QB*y^2 + 
                 40*y^3) + q12*(-39*QB - 196*y + 84*QB*y^2 + 352*y^3)) + 
             8*om2*y*(q12*q22^2*(377 - 293*y^2 - 66*y^4) - 3*q22^3*
                (-51 + 47*y^2 + 2*y^4) + q12^3*(22 - 22*y^2 + 6*y^4) + 6*
                q12^2*q22*(24 - 32*y^2 + 11*y^4)) + 4*om1^5*
              (8*om2^2*(52 + 21*QB*y + 8*y^2) + 3*(-28*q22*(-1 + y^2) + 
                 q12*(-13 + 6*QB*y + 28*y^2))) + om2^3*(-8*q12^2*
                (9*QB + 55*y - 15*QB*y^2 - 52*y^3 + 6*QB*y^4) - q12*q22*
                (45*QB - 322*y - 276*QB*y^2 + 280*y^3 + 192*QB*y^4) + 6*q22^2*
                (-15*y + 2*QB*(9 - 46*y^2 + 32*y^4))) - 
             2*om1^3*(16*om2^4*(-40 - 39*QB*y + 34*y^2 + 12*QB*y^3) + 2*om2^2*
                (q12*(33 - 180*QB*y + 308*y^2 + 48*QB*y^3 - 560*y^4) - 
                 2*q22*(55 - 81*QB*y - 278*y^2 + 12*QB*y^3 + 112*y^4)) - 3*
                (2*q12^2*(1 + 2*QB*y + 8*y^2 - 4*y^4) + q12*q22*
                  (24 + 3*QB*y - 56*y^2 - 4*QB*y^3 + 24*y^4) + 4*q22^2*
                  (-6 + 10*y^2 - 4*y^4 + QB*y*(-2 + y^2)))) + 
             om1*om2^2*(q12^2*(81 + 652*y^2 - 784*y^4 + 6*QB*y*(21 + 8*y^2 - 
                   16*y^4)) - 4*(48*om2^4*QB*y + 3*om2^2*q22*(21 + 106*QB*y - 
                   20*y^2 - 88*QB*y^3) + q22^2*(-31 - 6*QB*y + 278*y^2 - 
                   90*QB*y^3 - 256*y^4 + 72*QB*y^5)) + 6*q12*
                (4*om2^2*QB*y*(21 - 20*y^2) + q22*(101 - 706*y^2 + 608*y^4 + 
                   4*QB*y*(-8 - 9*y^2 + 12*y^4)))) + om1^2*om2*
              (192*om2^4*(y + 3*QB*(-1 + y^2)) + q22^2*(3*QB*(51 - 84*y^2 + 
                   32*y^4) + 8*y*(106 - 145*y^2 + 36*y^4)) + 6*q12^2*
                (2*QB*(-1 - 8*y^2 + 4*y^4) + y*(41 - 56*y^2 + 48*y^4)) - 4*
                q12*q22*(QB*(33 - 84*y^2 + 36*y^4) + 2*y*(-263 + 179*y^2 + 
                   60*y^4)) + 4*om2^2*(6*q22*y*(21 + 4*y^2) - 6*q22*QB*
                  (-9 - 38*y^2 + 32*y^4) + q12*(322*y - 472*y^3 + 
                   3*QB*(-53 + 12*y^2 + 16*y^4))))))*f[10])/
         (12*w[1]*w[2]*w[5]*w[6]*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(-2*eq1*(96*om1^5*QB*y + 4*om2^5*(3*QB + 30725*y - 
               15*QB*y^2 + 8162*y^3 + 12*QB*y^4) + 2*om1^4*om2*
              (-33*QB + 112*y + 7*QB*y^2 - 42*y^3 + 20*QB*y^4 - 64*y^5) + 
             om2*y*(12*q22^2 + q12^2*(-24741 - 6563*y^2 + 504*y^4) - q12*q22*
                (929 + 3277*y^2 + 928*y^4)) - om2^3*y*(4*q12*(29845 + 
                 11157*y^2 + 978*y^4) + q22*(19827 + 15896*y^2 + 5272*y^4)) + 
             om1^3*(-4*om2^2*(32 + 6*QB*y + 165*y^2 - 32*QB*y^3 - 130*y^4 + 
                 32*QB*y^5 - 64*y^6) + QB*y*(q12*(21 + 122*y^2 - 140*y^4) + 
                 6*q22*(2 - 5*y^2 + 2*y^4))) + om1^2*om2*(4*om2^2*
                (QB*(-1 + y^2)*(-3 + 34*y^2) + y*(617 + 547*y^2 - 208*y^4)) + 
               q12*(4*y*(-357 - 552*y^2 + 22*y^4) + QB*(-9 - 64*y^2 + 
                   70*y^4)) - 2*q22*y*(3*QB*y*(-2 + y^2) + 2*(-80 + 7*y^2 + 
                   70*y^4))) - 2*om1*om2^2*(q12*(-10181 - 9798*y^2 - 
                 3208*y^4 + 88*y^6) - q22*(20 + 201*y^2 + 1276*y^4 + 
                 280*y^6) + 2*om2^2*(4958 + 4849*y^2 + 836*y^4 + 
                 3*QB*(y - 9*y^3 + 8*y^5)))) + eu2*(72*om1^6*QB*(1 + y^2) + 
             8*om1^5*om2*y*(3*QB - 34*y - 6*QB*y^2 + 40*y^3) + 
             om1^4*(4*om2^2*(44*y - 52*y^3 + 64*y^5 + QB*(-21 + 26*y^2 - 
                   32*y^4)) + QB*(q12*(87 + 116*y^2 - 152*y^4) - 
                 3*q22*(29 - 36*y^2 + 8*y^4))) - 
             4*(4*om2^6*(-9*QB - 11845*y + 12*QB*y^2) + 2*om2^4*y*
                (q12*(9952 - 1055*y^2) + q22*(12941 + 3926*y^2)) + om2^2*y*
                (887*q22^2 + q12^2*(60813 + 14265*y^2 + 8*y^4) + 
                 q12*q22*(8258 + 7577*y^2 + 1636*y^4))) + 
             4*om1*(4*om2^5*(-6833 - 27*QB*y - 2193*y^2 + 36*QB*y^3) + 2*
                om2^3*(q12*(11138 + 4030*y^2 + 611*y^4) + q22*(3 + 1556*y^2 + 
                   717*y^4)) + om2*q12*(q22*y^2*(274 + 559*y^2 + 48*y^4) + 
                 q12*(5116 + 3931*y^2 + 369*y^4 - 48*y^6))) + 
             4*om1^3*(4*om2^3*(-6 - 16*QB*y - 78*y^2 + 25*QB*y^3 - 114*y^4) + 
               om2*(q22*(-15 - 46*y^2 + 26*y^4 + 32*y^6 - 2*QB*y*(12 - 
                     17*y^2 + 8*y^4)) + 2*q12*(9 + 177*y^2 + 127*y^4 - 
                   16*y^6 + QB*y*(3 - 8*y^2 + 8*y^4)))) + 
             om1^2*(-16*om2^4*(-16*QB - 797*y - 2*QB*y^2 - 463*y^3 + 
                 30*QB*y^4) + QB*(9*q22^2 + q12^2*(15 + 52*y^2 - 64*y^4) + 
                 q12*q22*(3 - 76*y^2 + 64*y^4)) - 4*om2^2*
                (q22*(32*y + 290*y^3 + 260*y^5 + QB*(-6 + 25*y^2 - 16*y^4)) + 
                 q12*(QB*(3 - 19*y^2 + 16*y^4) + 4*y*(812 + 496*y^2 + 
                     51*y^4))))))*f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[9]*w[15]) + 
        (8*eu2*mb^5*om1*om2^3*QB^2*(om1 + om2*QB)*S2*
          (-2*eq1*(2*om2^2 + q22)*y*(om1^2 + om2^2 - 2*om1*om2*y)*
            (-3 + 2*y^2) + eu2*(4*om1^3*om2^2*(-1 + 2*y^2) + 
             2*om1^2*om2*y*(q22 + 2*q22*y^2 + om2^2*(2 - 4*y^2)) + 
             om2*q22*y*(-q22 + om2^2*(2 + 4*y^2)) + om1*q22*(q22 - 2*om2^2*
                (-2 + 5*y^2 + 2*y^4))))*f[16])/(w[2]^3*w[3]*w[5]*w[6]*w[9]*
          w[15]) + (16*eu2*mb^5*om2^3*QB^2*S1*(-3 + 2*y^2)*
          (eu2*om1*(om1 + om2*QB)*y*(2*om1^2*om2 + 2*om2^3 + 
             om1*(-2*om2^2 + q22)*y - om2*q22*y^2) + 
           eq1*(om1^2*y*(2*om1^2 + q22 - q22*y^2) + om2^4*(QB + 4*y - 9*QB*
                y^2) + om1*om2*y*(2*om1^2*(QB - 4*y) - q22*(QB - 2*y)*
                (-1 + y^2)) + 2*om1*om2^3*y*(-6*y + QB*(3 + 4*y^2)) + 
             om2^2*y*(q22*(-1 + 2*QB*y)*(-1 + y^2) + om1^2*(6 - 8*QB*y + 
                 8*y^2))))*f[16])/(w[2]^2*w[3]*w[5]*w[6]*w[9]*w[15]) + 
        (4*eu2*mb^5*om1^2*om2^2*QB^2*(om1 + om2*QB)*S2*
          (-2*eq1*(2*om2^2 + q22)*y*(om1^2 + om2^2 - 2*om1*om2*y)*
            (-3 + 2*y^2) + eu2*(4*om1^3*om2^2*(-1 + 2*y^2) + 
             2*om1^2*om2*y*(q22 + 2*q22*y^2 + om2^2*(2 - 4*y^2)) + 
             om2*q22*y*(-q22 + om2^2*(2 + 4*y^2)) + om1*q22*(q22 - 2*om2^2*
                (-2 + 5*y^2 + 2*y^4))))*f[2])/(w[1]*w[2]^2*w[3]*w[5]*w[6]*
          w[9]*w[15]) + (8*eu2*mb^5*om2^2*QB^2*(om1 + om2*QB)*S1*y*
          (-3 + 2*y^2)*(eq1*(om1^2 + om2^2 - 2*om1*om2*y)*
            (2*om1^2 + 4*om2^2 + q22 - 4*om1*om2*y - q22*y^2) + 
           eu2*om1^2*(2*om1^2*om2 + 2*om2^3 + om1*(-2*om2^2 + q22)*y - 
             om2*q22*y^2))*f[2])/(w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(-(eu2*om1^2*(6*om1^4*(4*om2^2 - q22)*QB + 
              12*om1^3*(4*om2^3*QB*y + om2*q22*QB*y) - 8*om1*(-3*om2*q22^2*QB*
                 y + 2*om2^3*q22*QB*y*(16 - 13*y^2) + 12*om2^5*QB*y*
                 (-1 + 2*y^2)) + QB*(-12*om2^2*q22^2 + 3*q22^3 + 
                96*om2^6*(-1 + 2*y^2) - 16*om2^4*q22*(-1 + y^2)*
                 (10 + 6*y^2)) + om1^2*(-9*q22^2*QB + 16*om2^4*QB*
                 (-23 + 26*y^2) + 12*om2^2*q22*(QB + 2*QB*y^2)))) - 
           2*eq1*(12*om1^6*om2*QB + 6*om1^5*(4*om2^2*QB*y + q22*QB*y) + 
             24*om2^5*QB*(-1 + 2*y^2)*(4*om2^2 + q22 - q22*y^2) + 
             24*om1*om2^4*(-12*om2^2*QB*y*(-1 + 2*y^2) + 2*q22*QB*y*
                (-1 + y^2)*(-1 + 2*y^2)) + om1^3*(9*q22^2*QB*y + 12*om2^2*q22*
                QB*y*(-5 + 2*y^2) - 32*om2^4*QB*y*(-13 + 19*y^2)) + 
             om1^4*om2*(3*q22*QB*(1 + 4*y^2) + 4*om2^2*QB*(-43 + 52*y^2)) + 
             om1^2*(-3*om2*q22^2*QB - 12*om2^3*q22*QB*(-5*y^2 + 4*y^4) + 16*
                om2^5*QB*(-16 + 13*y^2 + 24*y^4))))*f[10])/
         (3*w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[15]) - 
        (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S3*
          (-2*eq1*(8*om1^4*(om2^2 - q12)*y + om2^2*q12^2*y + 
             2*om1*om2*q12*(-q12 + 4*om2^2*y^2) + om1^2*y*(8*om2^4 + q12^2 - 
               16*om2^2*q12*y^2) - 8*om1^3*om2*(q12 - 3*q12*y^2 + om2^2*
                (-1 + 2*y^2))) + eu2*(32*om1^5*(om2^2 - q12) + 
             om1*q12^2*(-8*om2^2 + q12) - om2*q12^3*y + 2*om1^2*om2*q12*
              (12*om2^2 + 5*q12)*y + om1^4*(-48*om2^3*y + 80*om2*q12*y) + 
             4*om1^3*(8*om2^4 - q12^2 - om2^2*q12*(9 + 10*y^2))))*f[17])/
         (w[1]^2*w[4]*w[5]*w[6]*w[9]*w[15]) - 
        (4*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*y*(om1^2 + om2^2 - 2*om1*om2*y)*(-2*om1^2*om2 - om2*q12 + 
             4*om1^3*y + om1*q12*y)*(-3 + 2*y^2) + 
           eu2*(om2^2*q12^2*y + 8*om1^5*om2*y^2*(-3 + 2*y^2) + 
             2*om1*om2*q12*(-q12 + 4*om2^2*y^2) + om1^2*y*(8*om2^4 + q12^2 + 
               12*om2^2*q12*(1 - 2*y^2)) - 4*om1^3*(om2^3*(-2 + 4*y^2) + om2*
                q12*(2 + 3*y^2 - 6*y^4)) + 4*om1^4*y*(2*om2^2 + q12*
                (1 + y^2 - 2*y^4))))*f[17])/(w[1]^2*w[4]*w[5]*w[6]*w[9]*
          w[15]) - (2*eu2*mb^5*om1*QB^2*(om1 + om2*QB)*S2*
          (2*eq1*(-(om2^2*q12^2*y) + 16*om1^5*om2*y^2*(3 - 2*y^2) + 
             8*om1^6*y*(-3 + 2*y^2) + 2*om1*om2*q12*(q12 - 4*om2^2*y^2) - 
             om1^2*y*(8*om2^4 + q12^2 + 12*om2^2*q12*(1 - 2*y^2)) + 
             8*om1^3*om2*(q12 - 2*q12*y^4 + om2^2*(-1 + 2*y^2)) + 
             4*om1^4*y*(4*om2^2*(-2 + y^2) + q12*(-1 + 2*y^2))) + 
           eu2*(om1*q12^2*(-8*om2^2 + q12) - om2*q12^3*y + 6*om1^2*om2*q12*
              (4*om2^2 + q12)*y + 16*om1^6*om2*y*(-3 + 2*y^2) + 
             16*om1^4*om2*y*(-5*om2^2 + q12*(3 + 4*y^2)) + 4*om1^3*om2^2*
              (8*om2^2 - 9*(q12 + 2*q12*y^2)) + 8*om1^5*(om2^2*(2 + 4*y^2) - 
               q12*(2 + y^2 + 2*y^4))))*f[17])/(w[1]^2*w[4]*w[5]*w[6]*w[9]*
          w[15]) - (eu2*mb^5*QB^2*(om1 + om2*QB)*S3*
          (-2*eq1*(8*om1^4*(om2^2 - q12)*y + om2^2*q12^2*y + 
             2*om1*om2*q12*(-q12 + 4*om2^2*y^2) + om1^2*y*(8*om2^4 + q12^2 - 
               16*om2^2*q12*y^2) - 8*om1^3*om2*(q12 - 3*q12*y^2 + om2^2*
                (-1 + 2*y^2))) + eu2*(32*om1^5*(om2^2 - q12) + 
             om1*q12^2*(-8*om2^2 + q12) - om2*q12^3*y + 2*om1^2*om2*q12*
              (12*om2^2 + 5*q12)*y + om1^4*(-48*om2^3*y + 80*om2*q12*y) + 
             4*om1^3*(8*om2^4 - q12^2 - om2^2*q12*(9 + 10*y^2))))*f[2])/
         (w[1]*w[4]*w[5]*w[6]*w[9]*w[15]) - (eu2*mb^5*om2^2*QB^2*
          (om1 + om2*QB)*S2*(2*eq1*(-(om2^2*q12^2*y) + 16*om1^5*om2*y^2*
              (3 - 2*y^2) + 8*om1^6*y*(-3 + 2*y^2) + 2*om1*om2*q12*
              (q12 - 4*om2^2*y^2) - om1^2*y*(8*om2^4 + q12^2 + 12*om2^2*q12*
                (1 - 2*y^2)) + 8*om1^3*om2*(q12 - 2*q12*y^4 + om2^2*
                (-1 + 2*y^2)) + 4*om1^4*y*(4*om2^2*(-2 + y^2) + q12*
                (-1 + 2*y^2))) + eu2*(om1*q12^2*(-8*om2^2 + q12) - 
             om2*q12^3*y + 6*om1^2*om2*q12*(4*om2^2 + q12)*y + 
             16*om1^6*om2*y*(-3 + 2*y^2) + 16*om1^4*om2*y*(-5*om2^2 + q12*
                (3 + 4*y^2)) + 4*om1^3*om2^2*(8*om2^2 - 9*(q12 + 
                 2*q12*y^2)) + 8*om1^5*(om2^2*(2 + 4*y^2) - q12*(2 + y^2 + 
                 2*y^4))))*f[2])/(w[1]*w[2]^2*w[4]*w[5]*w[6]*w[9]*w[15]) - 
        (2*eu2*mb^5*om2*QB^2*(om1 + om2*QB)*S1*
          (2*eq1*y*(om1^2 + om2^2 - 2*om1*om2*y)*(-2*om1^2*om2 - om2*q12 + 
             4*om1^3*y + om1*q12*y)*(-3 + 2*y^2) + 
           eu2*(om2^2*q12^2*y + 8*om1^5*om2*y^2*(-3 + 2*y^2) + 
             2*om1*om2*q12*(-q12 + 4*om2^2*y^2) + om1^2*y*(8*om2^4 + q12^2 + 
               12*om2^2*q12*(1 - 2*y^2)) - 4*om1^3*(om2^3*(-2 + 4*y^2) + om2*
                q12*(2 + 3*y^2 - 6*y^4)) + 4*om1^4*y*(2*om2^2 + q12*
                (1 + y^2 - 2*y^4))))*f[2])/(w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*
          w[15]) + (2*eu2*mb^5*om2*QB^2*S1*
          (2*eu2*om1*(-3*om2^2*q12*(q12 + 4*om2^2*QB*y) + 8*om1^5*om2*y*
              (-17 + 20*y^2) + om1*(-12*om2^5*QB + 6*om2*q12^2*y + 4*om2^3*
                q12*y*(17 + 9*QB*y)) - 4*om1^3*(om2^3*(3*QB + 34*y) - 3*om2*
                q12*y*(8 + QB*y + 12*y^2)) + om1^2*(-3*q12^2 + 4*om2^4*
                (17 + 6*QB*y) - 12*om2^2*q12*(3 + QB*y + 15*y^2 + 
                 2*QB*y^3)) - 4*om1^4*(om2^2*(-29 + 12*y^2) + q12*
                (15 - 12*y^2 + 20*y^4))) + eq1*(16*om1^6*y*(-17 + 20*y^2) - 
             8*om1^5*om2*(-14 - 51*y^2 + 80*y^4) + 3*(32*om2^6*y + om2^2*
                q12^2*y + q12^3*y + 4*om2^4*q12*QB*(-1 + y^2)) + 
             4*om1^4*(5*q12*y*(2 + y^2) + 2*om2^2*(-3*QB - 68*y + 3*QB*y^2 + 
                 74*y^3)) - 4*om1^3*(om2*q12*(-38 + 43*y^2 + 10*y^4 + 
                 3*QB*y*(-1 + y^2)) + 2*om2^3*(1 + 5*y^2 + 6*QB*y*
                  (-1 + y^2))) - 2*om1*(48*om2^5 - 3*om2*q12^2 + om2^3*q12*
                (-31 + 34*y^2 + 18*QB*y*(-1 + y^2))) + 12*om1^2*
              (-(q12^2*y) + 2*om2^4*QB*(-1 + y^2) + om2^2*q12*
                (y*(-15 + 17*y^2) + QB*(-1 - y^2 + 2*y^4)))))*f[10])/
         (3*w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[15]) + 
        (2*eu2*mb^5*om2*QB^2*S3*(eu2*q12*(-24*om1^5*om2*(-1 + y^2) - 
             3*om2^2*q12^2*QB*(-1 + y^2) - 12*om1^4*(2*om2^2*QB - q12*y)*
              (-1 + y^2) + om1*om2*q12^2*(20 - 57*y^2 + 40*y^4 + 3*QB*y*
                (-1 + y^2)) + om1^2*q12*(q12*y*(14 - 17*y^2) + 2*om2^2*
                (-68*y + 80*y^3 - 9*QB*(-1 + y^2))) + 2*om1^3*om2*
              (om2^2*(-68 + 80*y^2) + 3*q12*(20 - 23*y^2 + 2*QB*y*
                  (-1 + y^2)))) - 2*eq1*(12*om1^5*(2*om2^2 - q12)*
              (-1 + y^2) + 12*om1^4*om2*(2*om2^2 - q12)*QB*(-1 + y^2) + 
             3*om2^3*q12^2*QB*(-1 + y^2) + om1*om2^2*q12^2*(-20 + 57*y^2 - 40*
                y^4 - 6*QB*y*(-1 + y^2)) + om1^3*(-8*om2^4*(-17 + 20*y^2) + 4*
                om2^2*q12*(-37 + 43*y^2) + q12^2*(20 - 29*y^2 + 6*y^4)) + 
             om1^2*om2*q12*(4*om2^2*(34*y - 40*y^3 + 3*QB*(-1 + y^2)) + q12*
                (-28*y + 34*y^3 + QB*(3 - 9*y^2 + 6*y^4)))))*f[10])/
         (3*w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[15]) + 
        (64*eq1*eu2*mb^5*om1*om2^8*QB^2*S1*f[10])/(w[1]*w[2]*w[3]*w[4]*w[5]*
          w[6]*w[9]*w[15]) - (eu2*mb^5*om1*q12*QB^3*S2*
          (16*eu2*q12^2*(om2*(-q12^2 + q22^2) + 4*om1^3*q12*y + 
             om1*(3*q12^2 - 2*q12*q22 - q22^2)*y - 2*om1^2*om2*
              (q12 + q22 + q12*y^2 - q22*y^2)) - 
           eq1*(16*om1^4*q12*(q12 + q22) + 32*q12^3*(q12 + q22) - 
             64*om1*om2*q12^2*(2*q12 + q22)*y + 4*om1^3*om2*(-15*q12^2 - 2*
                q12*q22 + q22^2)*y + om1^2*(31*q12^2*q22 - q12*q22^2 + q22^
                3 + q12^3*(33 + 128*y^2))))*f[11])/(16*w[2]^2*w[7]^2*w[9]*
          w[15]) - (eu2*mb^5*om1*q12*QB^3*S1*(32*eu2*q12^2*y^2*
            (2*om1^2*om2 + om2*(q12 - q22) + om1*(-q12 + q22)*y) + 
           eq1*(q12^3 - q12^2*q22 - q12*q22^2 + q22^3 + 64*q12^3*y^2 + 
             16*om1^2*q12*(q12 + q22 + 4*q12*y^2) + 4*om1*om2*y*
              (q12^2 - 2*q12*q22 + q22^2 - 32*q12^2*y^2)))*f[11])/
         (16*w[2]*w[7]^2*w[9]*w[15]) - (4*eu2*mb^5*om1^2*q12^2*QB^3*S1*y^2*
          (-1 + y^2)*(2*eq1*(om1^2*om2 + om2*q12 - 2*om1*q12*y) + 
           eu2*(2*om1^2*q12 + q12*(q12 - q22) + om1*om2*(-q12 + q22)*y))*
          f[10])/(w[1]*w[2]*w[5]*w[6]*w[7]^2*w[9]*w[15]) - 
        (eu2*mb^5*om1*QB^3*S2*(16*eu2*q12^2*(om2*(-15*q12^2 + 6*q12*q22 + 5*
                q22^2) + 36*om1^3*q12*y + om1*(23*q12^2 - 18*q12*q22 - 5*
                q22^2)*y - 4*om1^2*om2*(7*q12 + 3*q22 + 3*q12*y^2 - 3*q22*
                y^2)) + eq1*(12*om1^4*q12*(3*q12 - q22) - 
             8*q12*(51*q12^3 + 22*q12^2*q22 - 5*q12*q22^2 + 4*q22^3) + 
             16*om1^3*om2*q12*(32*q12 + q22)*y + 32*om1*om2*q12*
              (27*q12^2 + 19*q12*q22 - 4*q22^2)*y - om1^2*(-5*q12*q22^2 + q22^
                3 + q12^2*q22*(747 - 64*y^2) + q12^3*(785 + 960*y^2))))*
          f[11])/(16*w[2]^2*w[7]*w[9]*w[15]) - 
        (eu2*mb^5*om1*QB^3*S1*(32*eu2*q12^2*(om2*(q12 + q22 + 16*om1^2*y^2 + 
               6*q12*y^2 - 6*q22*y^2) - om1*y*(q22 - 6*q22*y^2 + q12*
                (7 + 6*y^2))) + eq1*(-5*q12*q22^2 + q22^3 + 128*om1^3*om2*q12*
              y + q12^2*q22*(43 - 32*y^2) + q12^3*(17 + 480*y^2) - 
             16*om1*om2*q12*y*(q22*(5 - 4*y^2) + q12*(8 + 52*y^2)) + 
             4*om1^2*q12*(q22*(-5 + 8*y^2) + q12*(-17 + 120*y^2))))*f[11])/
         (16*w[2]*w[7]*w[9]*w[15]) + (4*eu2*mb^5*om1^2*QB^3*S1*
          (eq1*(12*om1^4*om2*y^2 + 3*om1^3*y*(q12*(3 - 7*y^2) + q22*
                (-1 + y^2)) + om2*q12*(-1 + y^2)*(3*q22*(-1 + y^2) - q12*
                (3 + 41*y^2)) - om1^2*om2*(3*q22*(-1 + y^2)^2 + q12*
                (3 - 56*y^2 + 41*y^4)) + om1*q12*y*(-3*q22*(3 - 5*y^2 + 
                 2*y^4) + q12*(-21 - 73*y^2 + 82*y^4))) + 
           eu2*(3*om1^3*om2*q22*y*(-1 + y^2) + q12^3*(3 + 16*y^2 - 19*y^4) + 
             om1*q12*y*(12*om1^3*y - 3*om1^2*(om2 + 3*om2*y^2) - 2*om2*q22*
                (3 - 11*y^2 + 8*y^4)) + q12^2*(q22*(3 - 22*y^2 + 19*y^4) - 2*
                om1*y*(om1*y*(-31 + 25*y^2) + 2*om2*(6 + y^2 - 4*y^4)))))*
          f[10])/(3*w[1]*w[2]*w[5]*w[6]*w[7]*w[9]*w[15]) + 
        (5*eu2*mb^5*QB^2*S2*(-2*eq1*(-48*q12^4*q22^2 - 32*q12^3*q22^3 - 
             17*q12^2*q22^4 - 6*q12*q22^5 - q22^6 + 4*om1*om2^3*
              (516*q12^4 + 724*q12^3*q22 + 268*q12^2*q22^2 + 69*q12*q22^3 + 9*
                q22^4)*y + 16*q12^6*(-1 + y^2) - 4*q12^5*q22*(11 + 5*y^2) + 
             2*om1*om2*y*(72*q12^3*q22^2 + 41*q12^2*q22^3 + 16*q12*q22^4 + 3*
                q22^5 + q12^5*(44 - 12*y^2) + 8*q12^4*q22*(11 + 2*y^2)) + 
             om2^2*(-992*q12^3*q22^2 - 337*q12^2*q22^3 - 78*q12*q22^4 - 9*
                q22^5 + 516*q12^5*(-1 + y^2) - 40*q12^4*q22*(31 + 23*y^2))) + 
           eu2*(4*om1*om2^2*(236*q12^5 + 368*q12^4*q22 + 192*q12^3*q22^2 + 79*
                q12^2*q22^3 + 22*q12*q22^4 + 3*q22^5)*y + 
             om1*y*(16*q12^4*q22^2 + 15*q12^3*q22^3 + 11*q12^2*q22^4 + 5*q12*
                q22^5 + q22^6 - 4*q12^6*(-1 + y^2) + 4*q12^5*q22*(3 + y^2)) + 
             om2*(-560*q12^4*q22^2 - 271*q12^3*q22^3 - 101*q12^2*q22^4 - 25*
                q12*q22^5 - 3*q22^6 + 236*q12^6*(-1 + y^2) - 4*q12^5*q22*
                (151 + 89*y^2))))*f[3])/(4*w[1]*w[8]^3*w[9]*w[15]) - 
        (5*eu2*mb^5*QB^2*S3*(-2*eq1*(-176*q12^4*q22^2 - 128*q12^3*q22^3 - 
             79*q12^2*q22^4 - 34*q12*q22^5 - 7*q22^6 + 4*om1*om2^3*
              (2356*q12^4 + 3404*q12^3*q22 + 1396*q12^2*q22^2 + 411*q12*
                q22^3 + 63*q22^4)*y + 56*q12^6*(-1 + y^2) - 
             4*q12^5*q22*(39 + 17*y^2) + 2*om1*om2*y*(280*q12^3*q22^2 + 183*
                q12^2*q22^3 + 88*q12*q22^4 + 21*q22^5 + q12^5*(156 - 
                 44*y^2) + 8*q12^4*q22*(40 + 7*y^2)) + 
             om2^2*(-4800*q12^3*q22^2 - 1807*q12^2*q22^3 - 474*q12*q22^4 - 63*
                q22^5 + 2356*q12^5*(-1 + y^2) - 16*q12^4*q22*(360 + 
                 251*y^2))) + eu2*(4*om1*om2^2*(948*q12^5 + 1520*q12^4*q22 + 
               864*q12^3*q22^2 + 401*q12^2*q22^3 + 130*q12*q22^4 + 21*q22^5)*
              y + om1*y*(48*q12^4*q22^2 + 49*q12^3*q22^3 + 45*q12^2*q22^4 + 
               27*q12*q22^5 + 7*q22^6 - 12*q12^6*(-1 + y^2) + 12*q12^5*q22*
                (3 + y^2)) + om2*(-2384*q12^4*q22^2 - 1265*q12^3*q22^3 - 531*
                q12^2*q22^4 - 151*q12*q22^5 - 21*q22^6 + 948*q12^6*
                (-1 + y^2) - 4*q12^5*q22*(617 + 343*y^2))))*f[3])/
         (4*w[1]*w[8]^3*w[9]*w[15]) + (5*eu2*mb^5*QB^2*S1*
          (eu2*(784*q12^4*q22^2 + 416*q12^3*q22^3 + 175*q12^2*q22^4 + 
             50*q12*q22^5 + 7*q22^6 - 4*om1*om2^3*(7036*q12^4 + 9548*q12^3*
                q22 + 3156*q12^2*q22^2 + 731*q12*q22^3 + 87*q22^4)*y - 
             8*q12^6*(-39 + 38*y^2 + y^4) + 4*q12^5*q22*(203 + 115*y^2 + 2*
                y^4) + 2*om1*om2*y*(-1064*q12^3*q22^2 - 487*q12^2*q22^3 - 156*
                q12*q22^4 - 25*q22^5 + 40*q12^5*(-21 + 5*y^2) - 12*q12^4*q22*
                (129 + 29*y^2)) + om2^2*(12704*q12^3*q22^2 + 3887*q12^2*
                q22^3 + 818*q12*q22^4 + 87*q22^5 - 7036*q12^5*(-1 + y^2) + 8*
                q12^4*q22*(2073 + 1661*y^2))) + 
           2*eq1*(4*om1*om2^4*(8441*q12^3 + 10460*q12^2*q22 + 2280*q12*
                q22^2 + 261*q22^3)*y + om1*y*(92*q12^3*q22^2 + 60*q12^2*
                q22^3 + 29*q12*q22^4 + 7*q22^5 - 31*q12^5*(-1 + y^2) + q12^4*
                q22*(85 + 39*y^2)) + om1*om2^2*y*(5252*q12^2*q22^2 + 1543*q12*
                q22^3 + 237*q22^4 + q12^4*(7085 - 609*y^2) + q12^3*q22*
                (11031 + 1837*y^2)) + om2^3*(-12740*q12^2*q22^2 - 2541*q12*
                q22^3 - 261*q22^4 + 8441*q12^4*(-1 + y^2) - q12^3*q22*
                (18901 + 18291*y^2)) + om2*(-3180*q12^3*q22^2 - 1204*q12^2*
                q22^3 - 319*q12*q22^4 - 43*q22^5 + q12^5*(-1557 + 1495*y^2 + 
                 62*y^4) - q12^4*q22*(3809 + 2713*y^2 + 78*y^4))))*f[3])/
         (2*w[1]*w[8]^3*w[9]*w[15]) + (5*eu2*mb^5*om2*q22^2*QB^2*S3*y*
          (-1 + y^2)*(eu2*(q12 + q22)^2*(om1*om2*q12*y + 9*om1*om2*q22*y + 
             q12*q22*(-4 + 3*y^2) - q22^2*(4 + 3*y^2)) + 
           2*eq1*(om1*om2^2*(q12^2 + 26*q12*q22 + 25*q22^2)*y - 
             2*om2*q22*(q12^2*(4 - 3*y^2) + q22^2*(4 + y^2) + 2*q12*q22*
                (4 + 7*y^2)) - om1*q22*y*(q12^2*(-7 + 6*y^2) + q22^2*
                (1 + 6*y^2) - 6*q12*(q22 + 2*q22*y^2))))*f[10])/
         (2*w[1]*w[2]*w[5]*w[6]*w[8]^3*w[9]*w[15]) - 
        (10*eu2*mb^5*om2*QB^2*S1*(2*eu2*om2*y*(2988*q12^3*q22^2 + 
             772*q12^2*q22^3 + 121*q12*q22^4 + 7*q22^5 + 16*om2^4*q22*
              (1166*q12^2 + 1253*q12*q22 + 87*q22^2) + 
             q12^5*(1195 - 1087*y^2 - 108*y^4) + q12^4*q22*(3525 + 2465*y^2 + 
               166*y^4) + om2^2*(25580*q12^2*q22^2 + 3875*q12*q22^3 + 287*
                q22^4 - 4879*q12^4*(-1 + y^2) + q12^3*q22*(26871 + 
                 11365*y^2))) - 2*eu2*om1*(4*om2^4*(1340*q12*q22^2 + 87*
                q22^3 + q12^3*(1166 + 3713*y^2) + q12^2*q22*(2419 + 
                 8029*y^2)) + om2^2*(5400*q12^2*q22^2 + 749*q12*q22^3 + 50*
                q22^4 + q12^4*(4052 + 1356*y^2 - 196*y^4) + q12^3*q22*
                (8753 + 15168*y^2 + 1759*y^4)) + q12*(296*q12^2*q22^2 + 64*
                q12*q22^3 + 7*q22^4 + 2*q12^3*q22*(214 + 220*y^2 + 37*y^4 + 
                 y^6) - q12^4*(-189 + 144*y^2 + 43*y^4 + 2*y^6))) + 
           eq1*(y*(-16704*om2^6*q22*(q12 + q22) + 4*om2^4*(-16228*q12*q22^2 - 
                 1209*q22^3 + 2802*q12^3*(-1 + y^2) - q12^2*q22*(17821 + 
                   7362*y^2)) + q12*(-556*q12^2*q22^2 - 172*q12*q22^3 - 
                 28*q22^4 - 3*q12^3*q22*(236 + 187*y^2 + 13*y^4) + 
                 q12^4*(-296 + 265*y^2 + 31*y^4)) + om2^2*(-23444*q12^2*
                  q22^2 - 3876*q12*q22^3 - 284*q22^4 + q12^4*(-8192 + 
                   7335*y^2 + 857*y^4) - q12^3*q22*(28044 + 19295*y^2 + 
                   1589*y^4))) + om1*om2*(3372*q12^2*q22^2 + 484*q12*q22^3 + 
               28*q22^4 - q12^4*(-2488 + 655*y^2 + 479*y^4 + 46*y^6) + q12^3*
                q22*(5404 + 7697*y^2 + 1433*y^4 + 62*y^6) + 48*om2^4*
                (87*q22^2 + q12^2*(87 + 847*y^2) + q12*q22*(174 + 
                   1195*y^2)) + om2^2*(13852*q12*q22^2 + 948*q22^3 + 
                 q12^3*(11956 + 22831*y^2 + 1409*y^4) + q12^2*q22*
                  (24860 + 66863*y^2 + 8441*y^4)))))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[8]^3*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(20*om2^3*(236*q12^4 + 132*q12^3*q22 + 60*
                q12^2*q22^2 + 19*q12*q22^3 + 3*q22^4) + 4*om1*om2^2*
              (5392*q12^4 + 8084*q12^3*q22 + 3659*q12^2*q22^2 + 1165*q12*
                q22^3 + 188*q22^4)*y + om1*y*(501*q12^3*q22^2 + 425*q12^2*
                q22^3 + 243*q12*q22^4 + 63*q22^5 - 4*q12^5*(-47 + 27*y^2) + 4*
                q12^4*q22*(101 + 27*y^2)) + om2*(-12981*q12^3*q22^2 - 5233*
                q12^2*q22^3 - 1427*q12*q22^4 - 191*q22^5 + 4*q12^5*
                (-2533 + 1333*y^2) - 4*q12^4*q22*(4039 + 2181*y^2))) - 
           2*eq1*(20*om2^4*(516*q12^3 + 208*q12^2*q22 + 60*q12*q22^2 + 9*
                q22^3) + 4*om1*om2^3*(9572*q12^3 + 12796*q12^2*q22 + 3733*q12*
                q22^2 + 579*q22^3)*y + 2*om1*om2*y*(1707*q12^2*q22^2 + 798*
                q12*q22^3 + 195*q22^4 + 8*q12^3*q22*(293 + 47*y^2) - 4*q12^4*
                (-345 + 67*y^2)) + 4*(-348*q12^3*q22^2 - 204*q12^2*q22^3 - 84*
                q12*q22^4 - 17*q22^5 + q12^5*(-189 + 109*y^2) - q12^4*q22*
                (355 + 141*y^2)) + om2^2*(-17691*q12^2*q22^2 - 4466*q12*
                q22^3 - 571*q22^4 + 4*q12^4*(-4923 + 2303*y^2) - 8*q12^3*q22*
                (3311 + 2393*y^2))))*f[3])/(4*w[1]*w[8]^2*w[9]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(-2*eq1*(20*om2^4*(2356*q12^3 + 1048*q12^2*q22 + 
               348*q12*q22^2 + 63*q22^3) + 4*om1*om2^3*(20508*q12^3 + 27508*
                q12^2*q22 + 7867*q12*q22^2 + 1101*q22^3)*y + 
             2*om1*om2*y*(3701*q12^2*q22^2 + 1786*q12*q22^3 + 389*q22^4 + 
               q12^4*(3132 - 484*y^2) + 8*q12^3*q22*(621 + 83*y^2)) + 
             4*(-804*q12^3*q22^2 - 500*q12^2*q22^3 - 212*q12*q22^4 - 39*
                q22^5 + q12^5*(-501 + 221*y^2) - q12^4*q22*(823 + 281*y^2)) + 
             om2^2*(-42213*q12^2*q22^2 - 10118*q12*q22^3 - 1053*q22^4 + 12*
                q12^4*(-5579 + 1599*y^2) - 24*q12^3*q22*(2869 + 1747*y^2))) + 
           eu2*(20*om2^3*(948*q12^4 + 572*q12^3*q22 + 292*q12^2*q22^2 + 109*
                q12*q22^3 + 21*q22^4) + 4*om1*om2^2*(11408*q12^4 + 17244*
                q12^3*q22 + 7909*q12^2*q22^2 + 2435*q12*q22^3 + 332*q22^4)*
              y + om1*y*(971*q12^3*q22^2 + 927*q12^2*q22^3 + 557*q12*q22^4 + 
               121*q22^5 - 60*q12^5*(-7 + 3*y^2) + 60*q12^4*q22*
                (13 + 3*y^2)) + om2*(-31115*q12^3*q22^2 - 12631*q12^2*q22^3 - 
               3245*q12*q22^4 - 345*q22^5 - 12*q12^4*q22*(3351 + 1525*y^2) + 
               4*q12^5*(-7607 + 2807*y^2))))*f[3])/(4*w[1]*w[8]^2*w[9]*
          w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*(20*om2^4*(7036*q12^3 + 2512*q12^2*q22 + 644*q12*q22^2 + 87*
                q22^3) + 4*om1*om2^3*(54660*q12^3 + 69756*q12^2*q22 + 15347*
                q12*q22^2 + 1621*q22^3)*y + 2*om1*om2*y*(11205*q12^2*q22^2 + 
               3446*q12*q22^3 + 481*q22^4 + 16*q12^3*q22*(1296 + 247*y^2) - 4*
                q12^4*(-3809 + 459*y^2)) + om2^2*(-97701*q12^2*q22^2 - 18574*
                q12*q22^3 - 1589*q22^4 + 20*q12^4*(-9565 + 2417*y^2) - 8*
                q12^3*q22*(21777 + 16207*y^2)) + 4*(-2916*q12^3*q22^2 - 1204*
                q12^2*q22^3 - 324*q12*q22^4 - 39*q22^5 + q12^5*(-2659 + 
                 1023*y^2 + 36*y^4) - q12^4*q22*(3701 + 1783*y^2 + 
                 36*y^4))) - 2*eq1*(20*om2^5*(8441*q12^2 + 2019*q12*q22 + 261*
                q22^2) + 4*om1*om2^4*(41205*q12^2 + 49577*q12*q22 + 5298*
                q22^2)*y + om1*y*(1408*q12^2*q22^2 + 688*q12*q22^3 + 156*
                q22^4 + q12^4*(1041 - 421*y^2) + q12^3*q22*(1579 + 
                 565*y^2)) + om1*om2^2*y*(34825*q12*q22^2 + 4975*q22^3 + 
               q12^3*(87402 - 2294*y^2) + 6*q12^2*q22*(17549 + 2623*y^2)) + 
             om2^3*(-57307*q12*q22^2 - 4765*q22^3 + 10*q12^3*(-18317 + 
                 2959*y^2) - 4*q12^2*q22*(30773 + 32599*y^2)) + 
             om2*(-32888*q12^2*q22^2 - 8304*q12*q22^3 - 986*q22^4 + q12^4*
                (-47445 + 13603*y^2 + 842*y^4) - q12^3*q22*(51975 + 
                 33067*y^2 + 1130*y^4))))*f[3])/(2*w[1]*w[8]^2*w[9]*w[15]) + 
        (eu2*mb^5*om2*q22*QB^2*S3*(-1 + y^2)*
          (-(eu2*q22*y*(-12*om2^2*(q12^2 - 2*q12*q22 - 3*q22^2) + 
              q12^3*(143 - 105*y^2) + 3*q12^2*q22*(257 - 95*y^2) + 
              3*q12*q22^2*(307 + 95*y^2) + q22^3*(293 + 105*y^2))) + 
           4*eq1*om2*q22*y*(6*om2^2*(q12 + 25*q22) - q22^2*(197 + 83*y^2) + 
             q12^2*(-143 + 105*y^2) - 2*q12*q22*(242 + 311*y^2)) + 
           eu2*om1*om2*(q12^3*(3 + 20*y^2) + 3*q22^3*(1 + 134*y^2) + 
             q12^2*q22*(9 + 406*y^2) + q12*q22^2*(9 + 1268*y^2)) + 
           2*eq1*om1*(om2^2*(q12^2*(3 + 20*y^2) + 2*q12*q22*(-9 + 464*y^2) + 
               q22^2*(-21 + 848*y^2)) - q22*(-30*q12*q22*(-1 + 17*y^2 + 
                 14*y^4) + q12^2*(3 - 251*y^2 + 210*y^4) + q22^2*
                (27 + 161*y^2 + 210*y^4))))*f[10])/(6*w[1]*w[2]*w[5]*w[6]*
          w[8]^2*w[9]*w[15]) - (2*eu2*mb^5*om2*QB^2*S1*
          (2*eu2*om2*y*(64940*q12^2*q22^2 + 9533*q12*q22^3 + 503*q22^4 + 
             om2^4*(-12900*q12^2 + 325968*q12*q22 + 95208*q22^2) + 
             q12^4*(111059 - 15363*y^2 - 3356*y^4) + q12^3*q22*
              (113689 + 71663*y^2 + 6116*y^4) + om2^2*(296578*q12*q22^2 + 
               19996*q22^3 + q12^3*(524452 - 29092*y^2) + 2*q12^2*q22*
                (305327 + 97497*y^2))) + eq1*y*
            (720*om2^6*(586*q12 - 261*q22) - 12*om2^4*(30235*q22^2 + q12^2*
                (80593 + 77*y^2) + q12*q22*(93279 + 26083*y^2)) + 
             q12*(-15440*q12*q22^2 - 2432*q22^3 + q12^3*(-26833 + 5835*y^2 + 
                 1378*y^4) - q12^2*q22*(27415 + 20879*y^2 + 1850*y^4)) + 
             om2^2*(-320856*q12*q22^2 - 22000*q22^3 + q12^3*(-748919 + 
                 18848*y^2 + 15771*y^4) - q12^2*q22*(660949 + 399472*y^2 + 
                 43235*y^4))) + eq1*om1*om2*(-250560*om2^6 + 
             37292*q12*q22^2 + 2012*q22^3 + q12^3*(180889 + 56326*y^2 - 3069*
                y^4 - 1362*y^6) + q12^2*q22*(90889 + 146232*y^2 + 37833*y^4 + 
               2066*y^6) + 12*om2^4*(389*q12*(-100 + 33*y^2) + 3*q22*
                (-1580 + 7209*y^2)) + om2^2*(60180*q22^2 + q12^2*
                (629919 + 538163*y^2 + 57078*y^4) + q12*q22*(154899 + 
                 708281*y^2 + 116280*y^4))) + 2*eu2*om1*
            (240*om2^6*(1166*q12 + 87*q22) - om2^4*(16887*q22^2 + 14*q12*q22*
                (1551 + 20891*y^2) + q12^2*(56607 + 183601*y^2)) - 
             om2^2*(51430*q12*q22^2 + 3031*q22^3 + 2*q12^3*(137284 + 
                 56615*y^2 + 2411*y^4) + q12^2*q22*(124547 + 244766*y^2 + 
                 36335*y^4)) + q12*(-5144*q12*q22^2 - 503*q22^3 + q12^3*
                (-15058 - 343*y^2 + 1153*y^4 + 88*y^6) - q12^2*q22*
                (10939 + 11430*y^2 + 2651*y^4 + 88*y^6))))*f[10])/
         (3*w[1]*w[2]*w[5]*w[6]*w[8]^2*w[9]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(4*om2^3*(2706*q12^3 + 1346*q12^2*q22 + 493*
                q12*q22^2 + 96*q22^3) + 4*om1*om2^2*(4390*q12^3 + 6140*q12^2*
                q22 + 2061*q12*q22^2 + 321*q22^3)*y + 
             om1*y*(631*q12^2*q22^2 + 435*q12*q22^3 + 115*q22^4 - 4*q12^4*
                (-83 + 29*y^2) + q12^3*q22*(559 + 116*y^2)) + 
             om2*(-10264*q12^2*q22^2 - 2817*q12*q22^3 - 332*q22^4 + 4*q12^4*
                (-3817 + 1057*y^2) - q12^3*q22*(16019 + 8032*y^2))) + 
           eq1*(3093*q12^2*q22^2 + 1406*q12*q22^3 + 293*q22^4 - 
             8*om2^4*(4846*q12^2 + 1592*q12*q22 + 295*q22^2) - 
             8*om1*om2^3*(5422*q12^2 + 6682*q12*q22 + 1055*q22^2)*y + 
             q12^4*(2672 - 928*y^2) + 4*q12^3*q22*(919 + 317*y^2) + 
             4*om1*om2*y*(-1415*q12*q22^2 - 370*q22^3 + 2*q12^3*
                (-847 + 107*y^2) - q12^2*q22*(2351 + 330*y^2)) + 
             om2^2*(17572*q12*q22^2 + 2002*q22^3 + q12^3*(48420 - 9252*y^2) + 
               2*q12^2*q22*(18287 + 13686*y^2))))*f[3])/
         (2*w[1]*w[8]*w[9]*w[15]) - (eu2*mb^5*QB^2*S3*
          (eu2*(4*om2^3*(5734*q12^3 + 2918*q12^2*q22 + 1067*q12*q22^2 + 176*
                q22^3) + 4*om1*om2^2*(4954*q12^3 + 6884*q12^2*q22 + 2191*q12*
                q22^2 + 315*q22^3)*y + om1*y*(741*q12^2*q22^2 + 493*q12*
                q22^3 + 129*q22^4 - 20*q12^4*(-23 + 5*y^2) + 5*q12^3*q22*
                (133 + 20*y^2)) + om2*(-13508*q12^2*q22^2 - 3279*q12*q22^3 - 
               312*q22^4 - 29*q12^3*q22*(817 + 320*y^2) + 4*q12^4*
                (-6995 + 1171*y^2))) + eq1*(4327*q12^2*q22^2 + 
             1918*q12*q22^3 + 383*q22^4 - 8*om2^4*(10474*q12^2 + 3440*q12*
                q22 + 593*q22^2) - 8*om1*om2^3*(5854*q12^2 + 7246*q12*q22 + 
               1101*q22^2)*y - 8*q12^4*(-575 + 133*y^2) + 4*q12^3*q22*
              (1348 + 361*y^2) + 4*om1*om2*y*(-1605*q12*q22^2 - 406*q22^3 + 2*
                q12^3*(-1111 + 95*y^2) - q12^2*q22*(2817 + 290*y^2)) + 
             om2^2*(20772*q12*q22^2 + 1974*q22^3 + q12^3*(92932 - 8804*y^2) + 
               2*q12^2*q22*(26357 + 16134*y^2))))*f[3])/
         (2*w[1]*w[8]*w[9]*w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*(-12331*q12^2*q22^2 - 3266*q12*q22^3 - 379*q22^4 + 
             8*om2^4*(28410*q12^2 + 7048*q12*q22 + 865*q22^2) + 
             8*om1*om2^3*(13298*q12^2 + 16446*q12*q22 + 1737*q22^2)*y + 
             8*q12^4*(-2799 + 502*y^2 + 27*y^4) - 4*q12^3*q22*
              (5127 + 2239*y^2 + 54*y^4) + 4*om1*om2*y*(3743*q12*q22^2 + 532*
                q22^3 + q12^3*(9812 - 556*y^2) + 3*q12^2*q22*(3393 + 
                 596*y^2)) + 2*om2^2*(-21006*q12*q22^2 - 1599*q22^3 + 2*q12^3*
                (-60131 + 3603*y^2) - q12^2*q22*(56425 + 46786*y^2))) - 
           2*eq1*(8*om2^5*(22749*q12 + 2812*q22) + 8*om1*om2^4*
              (3721*q12 + 5967*q22)*y + om1*y*(1505*q12*q22^2 + 379*q22^3 + 
               q12^3*(2138 - 454*y^2) + 2*q12^2*q22*(1127 + 335*y^2)) + 
             2*om1*om2^2*y*(5753*q22^2 + 13*q12*q22*(2575 + 394*y^2) + q12^2*
                (36184 + 634*y^2)) - 2*om2^3*(4578*q22^2 + 23*q12*q22*
                (583 + 1322*y^2) + q12^2*(64958 + 3084*y^2)) + 
             om2*(-21003*q12*q22^2 - 2399*q22^3 - 2*q12^2*q22*(24401 + 
                 15607*y^2 + 670*y^4) + q12^3*(-77440 + 6292*y^2 + 
                 908*y^4))))*f[3])/(2*w[1]*w[8]*w[9]*w[15]) + 
        (eu2*mb^5*om2*QB^2*S3*(4*eq1*om2*q22*y*(2*om2^2*(49*q12 + 331*q22)*
              (-1 + y^2) + 6*q12*q22*(83 + 61*y^2 - 136*y^4) - 
             3*q22^2*(35 - 51*y^2 + 8*y^4) + 3*q12^2*(57 - 77*y^2 + 28*
                y^4)) - 2*eq1*om1*(-1 + y^2)*
            (om2^2*(q12*q22*(444 - 748*y^2) + q12^2*(32 - 48*y^2) + 4*q22^2*
                (112 + 85*y^2)) + q22*(q12^2*(19 - 226*y^2 + 168*y^4) + q22^2*
                (291 + 422*y^2 + 168*y^4) - 2*q12*q22*(-137 + 476*y^2 + 
                 168*y^4))) + eu2*(q22*y*(4*om2^2*(49*q12^2 - 26*q12*q22 - 
                 39*q22^2)*(-1 + y^2) + q12*q22^2*(2249 - 1673*y^2 - 
                 504*y^4) + q22^3*(845 - 737*y^2 - 84*y^4) + 3*q12^3*
                (57 - 77*y^2 + 28*y^4) + 3*q12^2*q22*(389 - 533*y^2 + 
                 168*y^4)) - 2*om1*om2*(-1 + y^2)*(4*q12*q22^2*
                (21 - 295*y^2) + q12^2*q22*(63 - 88*y^2) - 8*q12^3*
                (-2 + 3*y^2) + q22^2*(48*om2^2 + 17*q22*(5 - 32*y^2)))))*
          f[10])/(6*w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*w[15]) + 
        (2*eu2*mb^5*om2*QB^2*S1*(eq1*(om1*om2*(-5116*q22^2 + 12*om2^4*
                (20619 + 4748*y^2) + q12^2*(-131425 - 74671*y^2 - 8324*y^4 + 
                 1008*y^6) - q12*q22*(18243 + 52751*y^2 + 23978*y^4 + 
                 1856*y^6) - 2*om2^2*(4*q12*(15147 + 16211*y^2 + 3389*y^4) + 
                 q22*(-3989 + 57867*y^2 + 15080*y^4))) + 
             y*(-275088*om2^6 + 4*om2^4*(q12*(4786 - 4251*y^2) + 
                 q22*(49651 + 10412*y^2)) + q12*(7128*q22^2 + q12^2*
                  (42386 + 1027*y^2 - 1609*y^4) + q12*q22*(21870 + 
                   19417*y^2 + 2385*y^4)) + om2^2*(58888*q22^2 + 
                 q12^2*(624427 + 96693*y^2 - 2684*y^4) + q12*q22*(256309 + 
                   166495*y^2 + 28352*y^4)))) - 
           2*eu2*(om2*y*(25213*q12*q22^2 + 1279*q22^3 + om2^4*(-161620*q12 + 
                 58356*q22) + q12^3*(140723 + 8325*y^2 - 2352*y^4) + q12^2*
                q22*(73371 + 49147*y^2 + 5886*y^4) + om2^2*(49401*q22^2 + 
                 7*q12^2*(44579 + 1441*y^2) + 3*q12*q22*(77610 + 
                   22289*y^2))) + om1*(79548*om2^6 + om2^4*
                (q22*(12121 - 43156*y^2) + q12*(91604 - 11580*y^2)) - om2^2*
                (6848*q22^2 + 3*q12*q22*(7936 + 26702*y^2 + 5787*y^4) + 
                 q12^2*(163131 + 80638*y^2 + 8287*y^4)) + q12*(-1279*q22^2 - 
                 2*q12*q22*(2285 + 3208*y^2 + 1230*y^4 + 53*y^6) + 
                 q12^2*(-16151 - 5122*y^2 + 499*y^4 + 106*y^6)))))*f[10])/
         (3*w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*w[15]) + 
        (16*eq1*eu2*mb^5*om1*om2^6*q12*QB^2*S1*(-1 + y^2)*f[10])/
         (w[1]*w[2]*w[4]*w[5]*w[6]*w[8]*w[9]*w[15]) - 
        (eu2*mb^5*QB^3*S1*(1536*eu2*om1*om2^2*(-om2^2 + 2*om1*om2*y + 
             q22*(-1 + y^2))*(om1^3 - 3*om1^2*om2*y - om2^3*y + 
             om1*om2^2*(1 + 2*y^2)) + eq1*(384*om1^6*om2 - 
             om2*(10961*q12^3 + 2027*q12^2*q22 + 559*q12*q22^2 - 383*q22^3) - 
             192*om1^5*y*(-q22 + 16*om2^2*(-1 + y^2)) + 
             4*om1*y*(5300*q12^3 + 48*q12^2*q22 - 308*q12*q22^2 + 117*q22^3 - 
               384*om2^6*(-1 + y^2) + 384*om2^4*q22*(-1 + y^2)^2) - 
             16*om1^3*y*((24*q12 - 25*q22)*q22 - 288*om2^2*q22*(-1 + y^2)^2 + 
               96*om2^4*(-5 + y^2 + 4*y^4)) + 256*om1^4*(om2*q22*
                (-1 + 12*y^2 - 6*y^4) + 6*om2^3*(-1 - 5*y^2 + 6*y^4)) + 
             4*om1^2*om2*(3399*q12^2 - 1473*q12*q22 + 670*q22^2 + 384*om2^4*
                (-1 - 3*y^2 + 4*y^4) - 384*om2^2*q22*(1 - 3*y^4 + 2*y^6))))*
          f[8])/(64*w[5]*w[6]*w[9]^2*w[10]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(-32*eq1*om1*om2^3*(om1^2 + om2^2 - 2*om1*om2*y)*
            (om2^5*(4 + 3*QB*y) + 3*om2^3*q22*QB*y*(-1 + y^2) + 
             4*om1^4*om2*(-1 + 2*y^2) + om1^2*(om2*q22*(4 + 3*QB*y - 12*y^2)*
                (-1 + y^2) + om2^3*(-4 + 21*QB*y + 20*y^2 - 18*QB*y^3)) + 
             2*om1^3*(2*q22*y*(-1 + y^2) + 3*om2^2*(2*y - 4*y^3 + 
                 QB*(-1 + y^2))) + om1*(3*om2^4*(-4*y + QB*(-3 + y^2)) - 
               om2^2*q22*(-1 + y^2)*(-4*y + QB*(-3 + 9*y^2)))) + 
           eu2*(128*om1^7*(3*om2^5 - 2*om2*q12^2) + om2^2*(q12 + q22)^2*
              (om2^2*(q12*q22*(189*QB - 460*y) + 3*q22^2*(28*QB - 53*y) + 
                 9*q12^2*(13*QB - 27*y)) - (613*q12^3 + 1368*q12^2*q22 + 
                 816*q12*q22^2 + 114*q22^3)*y + 16*om2^6*(6*QB + 5*y) + 4*
                om2^4*(9*q12*QB + 45*q22*QB - 2*q12*y + 4*q22*y)) + 
             64*om1^6*(-6*om2^2*q12^2*QB + 6*om2^6*(QB - 4*y) + 3*om2^4*q22*
                y + q12^2*(4*q22*y + 3*q12*(QB + 7*y))) - 
             64*om1^5*(-3*om2^3*q22^2 - 3*om2^5*q22*(6 + QB*y - 4*y^2) + 8*
                om2^7*(-4 + 3*QB*y - 3*y^2) + om2*q12*(19*q12*q22 + 4*q22^2 - 
                 6*q12^2*(-5 + 2*QB*y))) + 4*om1*(om2*q12*(613*q12^4 + 
                 1981*q12^3*q22 + 2184*q12^2*q22^2 + 930*q12*q22^3 + 
                 114*q22^4) + 16*om2^9*(4*q12 + 3*q22*(2 + QB*y)) - om2^3*
                (754*q12^3*q22 + 898*q12^2*q22^2 + 413*q12*q22^3 - 
                 3*q22^4*(-16 + QB*y) + q12^4*(221 + 3*QB*y)) - 8*om2^7*
                (q12 + q22)*(-2*q22*(4 + 3*QB*y) + q12*(5 + 6*QB*y)) + 2*
                om2^5*(-193*q12^2*q22 - 144*q12*q22^2 + 6*q22^3*
                  (-3 + 4*QB*y) + q12^3*(-67 + 24*QB*y))) + 
             16*om1^4*(om2^4*q22^2*(9*QB + 17*y) - om2^2*(147*q12^3*QB + 
                 51*q12^2*q22*QB + 9*q12*q22^2*QB - 4*q22^3*y) + q12^2*
                (5*q22^2*y + q12*q22*(3*QB + 140*y) + q12^2*(75*QB + 
                   226*y)) + 8*om2^6*q22*(y + 6*y^3 - 6*QB*(-1 + y^2)) + 16*
                om2^8*(-7*y + 6*QB*(1 + y^2))) - 16*om1^3*
              (-(om2^3*q22^3*(11 + 3*QB*y)) - 2*om2^5*q22^2*(35 + 6*QB*y) + 8*
                om2^9*(-7 + 12*QB*y) + om2*q12*(140*q12^2*q22 + 
                 79*q12*q22^2 + 5*q22^3 + q12^3*(77 - 39*QB*y)) - 8*om2^7*q22*
                (14 - 4*y^2 + 3*QB*(y + 2*y^3))) + 4*om1^2*(96*om2^10*QB - 
               q12^2*(613*q12^3 + 1368*q12^2*q22 + 816*q12*q22^2 + 114*q22^3)*
                y - om2^2*(264*q12^4*QB + 426*q12^3*q22*QB + 159*q12^2*q22^2*
                  QB + 9*q12*q22^3*QB - 5*q22^4*y) + 4*om2^6*(45*q12^2*QB + 
                 27*q12*q22*QB + 2*q22^2*(21*QB + 13*y)) + om2^4*
                (24*q12^3*QB + 219*q12^2*q22*QB + 69*q12*q22^2*QB + 
                 2*q22^3*(15*QB + 41*y)) + 16*om2^8*(3*q12*QB - 
                 q22*(y + 12*QB*(-1 + y^2))))))*f[15])/(8*w[2]^3*w[5]*w[6]*
          w[9]^2*w[10]*w[15]) + (4*eu2*mb^5*om1*om2^2*QB^2*S1*
          (om1^2 + om2^2 - 2*om1*om2*y)*(eq1 + eu2*om2 - eq1*y^2)*
          (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y))*
          (-om2^2 + 2*om1*om2*y + q22*(-1 + y^2))*f[15])/
         (w[2]^2*w[5]*w[6]*w[9]^2*w[10]*w[15]) - 
        (3*eu2*mb^5*QB^3*S2*(eu2*(16*om1^6*(2*om2^4 - om2^2*q12) + 
             om2^4*(q12 + q22)^2*(8*om2^2 + 3*(q12 + 5*q22)) - 
             16*om1^5*om2*(8*om2^4 - 4*q12^2 - om2^2*q22)*y + 
             16*om1*om2^3*(q12^3 + om2^4*q22 + q22^3 + om2^2*(-q12^2 + 
                 q22^2))*y + 32*om1^4*(2*q12^3 - om2^2*q12*(5*q12 + 2*q22) - 
               2*om2^4*q22*(-1 + y^2) + 4*om2^6*(1 + y^2)) + 
             4*om1^2*(8*om2^8 - 3*om2^2*q12*(7*q12^2 + 7*q12*q22 + 4*q22^2) + 
               om2^4*(15*q12^2 + 9*q12*q22 + 14*q22^2) + 4*om2^6*
                (q12 + 4*q22 - 4*q22*y^2)) - 16*om1^3*om2*y*(8*om2^6 - 3*
                q12^3 - om2^2*q22^2 - 2*om2^4*(q22 + 2*q22*y^2))) - 
           8*eq1*om1*om2^2*(om1^2 + om2^2 - 2*om1*om2*y)*
            (2*om1^3*om2*(-1 + y^2) + om2^2*y*(om2^2 + q22*(-1 + y^2)) + 
             om1^2*(q22*y*(-1 + y^2) + om2^2*(7*y - 6*y^3)) + 
             om1*(om2^3*(-3 + y^2) + om2*q22*(-1 + 4*y^2 - 3*y^4))))*f[8])/
         (w[2]*w[5]*w[6]*w[9]^2*w[10]*w[15]) - 
        (3*eq1*eu2*mb^5*om2*q22^3*(12*om1^2 + 37*q22)*QB^3*S1*f[8])/
         (32*w[3]*w[5]*w[6]*w[9]^2*w[10]*w[15]) - 
        (2*eu2*mb^5*QB^2*S2*(eu2*(8*om1^5*om2*q12^2 + 4*om1^3*om2*q12*
              (2*q12^2 + 3*q12*q22 + q22^2) - 4*om1*om2*q12*(4*q12^3 + 9*
                q12^2*q22 + 8*q12*q22^2 + 3*q22^3) + 2*om1*om2^3*
              (4*q12^3 + 13*q12^2*q22 + 8*q12*q22^2 + 3*q22^3) - 
             4*om1^4*q12^2*(7*q12 + q22)*y + 4*om1^2*q12^2*(4*q12^2 + 5*q12*
                q22 + 3*q22^2)*y + om2^2*(q12 + q22)^2*(4*q12^2 + 5*q12*q22 + 
               3*q22^2)*y) + eq1*(8*om1^5*om2^2*q12 + 
             om1^3*(-8*q12^3 - 24*om2^4*q22 + 2*om2^2*(9*q12^2 + 18*q12*q22 + 
                 q22^2)) + 2*om1*om2^2*(om2^2*(5*q12^2 + 4*q12*q22 - 
                 5*q22^2) + q12*(-11*q12^2 - 8*q12*q22 + 3*q22^2)) - 
             32*om1^4*om2*q12^2*y + om2^3*(5*q12 - 2*q22)*(q12 + q22)^2*y - 
             4*om1^2*om2*(-7*q12^3 + 3*om2^2*q22^2)*y))*f[4])/
         (w[2]^2*w[9]*w[10]*w[15]) - (eu2*mb^5*QB^3*S2*
          (eq1*(16*om1^5*q12^2 + 8*om1^3*(72*om2^6 + 12*om2^4*q22 + 6*om2^2*
                q12*(-13*q12 + q22) + q12*(25*q12^2 + 2*q12*q22 + q22^2)) + 
             om1*(192*om2^6*q12 + (q12 + q22)^3*(13*q12 + q22) + 24*om2^4*
                (15*q12^2 + 28*q12*q22 + 5*q22^2) - 12*om2^2*(47*q12^3 + 
                 57*q12^2*q22 + 9*q12*q22^2 - q22^3)) + 
             12*om2^3*(q12 + q22)^2*(2*om2^2 + 13*q12 + 4*q22)*y + 
             48*om1^2*om2*(9*q12^3 + om2^2*q22*(6*om2^2 + q22))*y) + 
           24*eu2*(-2*om1*om2*(4*om2^4*(q12^2 + 3*q12*q22 + q22^2) + om2^2*
                (2*q12^3 + 5*q12^2*q22 + 8*q12*q22^2 + q22^3) - 2*q12*
                (5*q12^3 + 13*q12^2*q22 + 9*q12*q22^2 + q22^3)) + 
             8*om1^4*q12^3*y - 4*om1^2*q12^2*(5*q12^2 + 8*q12*q22 + q22^2)*
              y - om2^2*(q12 + q22)^2*(5*q12^2 + 8*q12*q22 + q22^2 + 4*om2^2*
                (q12 + q22))*y))*f[11])/(8*w[2]^2*w[9]*w[10]*w[15]) + 
        (4*eu2*mb^5*(eq1*om2 + eu2*q12)*QB^2*S1*(2*om1^3*om2*(q12 + q22) + 
           2*om1*om2*(om2^2 - 2*q12)*(q12 + q22) - 4*om1^4*q12*y + 
           4*om1^2*q12^2*y + om2^2*(q12 + q22)^2*y)*f[4])/
         (w[2]*w[9]*w[10]*w[15]) - (3*eu2*mb^5*QB^3*S1*
          (eu2*(q12 + q22)*(2*om1*(2*om2^5 + om2^3*(-q12 + q22) - 2*om2*q12*
                (q12 + q22)) + 4*om1^2*q12^2*y + om2^2*(q12 + q22)*
              (2*om2^2 + q12 + q22)*y) - eq1*om2*(8*om1^3*(om2^3 - om2*q12) + 
             3*om2^2*(q12 + q22)^2*y + 4*om1^2*(-2*om2^4 + 3*q12^2 + om2^2*
                q22)*y + 4*om1*(om2^5 - 3*om2*q12*(q12 + q22) + om2^3*
                (2*q12 + 3*q22 - q22*y^2))))*f[11])/(w[2]*w[9]*w[10]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(32*om1^5*(3*om2^5 - 2*om2*q12^2) + 
             16*om1^4*(-6*om2^2*q12^2*QB + 6*om2^6*(QB - 2*y) + 3*om2^4*q22*
                y + q12^2*(3*q12*QB + 13*q12*y + 4*q22*y)) + 
             om2^2*(q12 + q22)^2*((6*q12^2 - 4*q12*q22 - 3*q22^2)*y + 12*
                om2^4*(QB + y) + om2^2*(6*q12*QB + 15*q22*QB + 13*q12*y + 
                 10*q22*y)) - 16*om1^3*om2*(-3*om2^2*q22^2 + 4*om2^6*
                (-2 + 3*QB*y) + om2^4*q22*(-10 - 3*QB*y + 6*y^2) + q12*
                (11*q12*q22 + 4*q22^2 + q12^2*(8 - 6*QB*y))) + 
             4*om1*om2*(q12*(-6*q12^3 - 2*q12^2*q22 + 7*q12*q22^2 + 
                 3*q22^3) - 3*om2^4*(q12 + q22)*(-2*q22*(2 + QB*y) + 
                 q12*(-1 + 2*QB*y)) + om2^2*(-5*q12^2*q22 + 3*q22^3*
                  (1 + QB*y) + q12^3*(-2 + 3*QB*y)) + 4*om2^6*(2*q12 + 
                 q22*(4 + 3*QB*y))) + 4*om1^2*(24*om2^8*QB + q12^2*
                (6*q12^2 - 4*q12*q22 - 3*q22^2)*y - om2^2*(27*q12^3*QB + 
                 27*q12^2*q22*QB + 9*q12*q22^2*QB - 4*q22^3*y) + 3*om2^4*
                (5*q12^2*QB + q12*q22*QB + 3*q22^2*(QB + y)) + 4*om2^6*q22*
                (y - 6*QB*(-1 + y^2)))) - 8*eq1*om1*om2^3*
            (om2^5*(4 + 3*QB*y) + 3*om2^3*q22*QB*y*(-1 + y^2) + 
             4*om1^4*om2*(-1 + 2*y^2) + om1^2*om2*(q22*(4 + 3*QB*y - 12*y^2)*
                (-1 + y^2) + om2^2*(-4 + 21*QB*y + 20*y^2 - 18*QB*y^3)) + 
             2*om1^3*(2*q22*y*(-1 + y^2) + 3*om2^2*(2*y - 4*y^3 + 
                 QB*(-1 + y^2))) + om1*om2^2*(3*om2^2*(-4*y + 
                 QB*(-3 + y^2)) - q22*(-1 + y^2)*(-4*y + QB*(-3 + 9*y^2)))))*
          f[16])/(2*w[2]^3*w[5]*w[6]*w[9]*w[10]*w[15]) + 
        (4*eu2*mb^5*om1*om2^2*QB^2*S1*(eq1 + eu2*om2 - eq1*y^2)*
          (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y))*
          (-om2^2 + 2*om1*om2*y + q22*(-1 + y^2))*f[16])/
         (w[2]^2*w[5]*w[6]*w[9]*w[10]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(128*om1^6*(3*om2^4 - 2*om2^2*q12) + 
             192*om1^5*(-(om2*q12^2*(QB - 3*y)) + 2*om2^5*(QB - 2*y) + om2^3*
                q22*y) + 3*om2^2*(q12 + q22)^2*(8*om2^4 - 4*(6*q12^2 + 
                 6*q12*q22 + q22^2)*QB*y + om2^2*(q12 + 11*q22 - 
                 8*q12*QB*y)) - 32*om1^4*(om2^2*q12*(19*q12 + 18*q22) + 8*
                om2^6*(-2 + 3*QB*y) - q12^2*(5*q12 + 18*q12*QB*y + 
                 6*q22*QB*y) - 2*om2^4*q22*(10 + 3*QB*y - 6*y^2)) + 
             4*om1*om2*(q12 + q22)*(12*q12*(6*q12^2 + 6*q12*q22 + q22^2)*QB - 
               12*om2^4*(q12 - q22)*(QB + y) + om2^2*(2*q22^2*(3*QB + 5*y) + 
                 q12^2*(-27*QB + 10*y) - q12*q22*(33*QB + 10*y))) + 
             4*om1^2*(-12*q12^2*(6*q12^2 + 6*q12*q22 + q22^2)*QB*y + 8*om2^6*
                (q12 + 8*q22 + 6*q22*QB*y) - 3*om2^2*(13*q12^3 + 
                 13*q12^2*q22 + 10*q12*q22^2 - 4*q22^3*QB*y) + 3*om2^4*
                (11*q12^2 + 9*q12*q22 + 8*q22^2*(2 + QB*y))) + 
             16*om1^3*(24*om2^7*QB - 3*om2*q12*(10*q12*q22*QB + 4*q22^2*QB + 
                 q12^2*(5*QB - y)) + 9*om2^3*q22^2*(QB + y) + 4*om2^5*q22*
                (y - 6*QB*(-1 + y^2)))) - 32*eq1*om1^2*om2^2*
            (om2^5*(4 + 3*QB*y) + 3*om2^3*q22*QB*y*(-1 + y^2) + 
             4*om1^4*om2*(-1 + 2*y^2) + om1^2*(om2*q22*(4 + 3*QB*y - 12*y^2)*
                (-1 + y^2) + om2^3*(-4 + 21*QB*y + 20*y^2 - 18*QB*y^3)) + 
             2*om1^3*(2*q22*y*(-1 + y^2) + 3*om2^2*(2*y - 4*y^3 + 
                 QB*(-1 + y^2))) + om1*(3*om2^4*(-4*y + QB*(-3 + y^2)) - 
               om2^2*q22*(-1 + y^2)*(-4*y + QB*(-3 + 9*y^2)))))*f[2])/
         (8*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[10]*w[15]) + 
        (4*eu2*mb^5*om1^2*om2*QB^2*S1*(eq1 + eu2*om2 - eq1*y^2)*
          (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y))*
          (-om2^2 + 2*om1*om2*y + q22*(-1 + y^2))*f[2])/(w[1]*w[2]*w[5]*w[6]*
          w[9]*w[10]*w[15]) - (eq1*eu2*mb^5*om1^3*q12^2*(q12 + q22)^3*QB^3*S2*
          f[11])/(16*w[2]^2*w[7]^2*w[9]*w[10]*w[15]) + 
        (eq1*eu2*mb^5*om1*q12^2*(q12 + q22)^3*QB^3*S1*f[11])/
         (16*w[2]*w[7]^2*w[9]*w[10]*w[15]) - 
        (eq1*eu2*mb^5*om1*q12*(q12 + q22)*(4*om1^4*q12 + 
           om1^2*(q12^2 + q22^2) + 4*q12*(3*q12^2 + 7*q12*q22 + 4*q22^2))*
          QB^3*S2*f[11])/(8*w[2]^2*w[7]*w[9]*w[10]*w[15]) + 
        (eq1*eu2*mb^5*om1*q12*(q12 + q22)*(4*om1^2*q12 + q12^2 + q22^2)*QB^3*
          S1*f[11])/(8*w[2]*w[7]*w[9]*w[10]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(32*eq1*om1^2*(om1^2 + om2^2 - 2*om1*om2*y)^2*
            (om1^2*y + 3*q12*y*(-1 + y^2) + 2*om1*om2*(-2 + 3*y^2)) + 
           eu2*(32*om1^9 - 4*om1*om2^2*q22*(8*om2^2*(6*q12 + 25*q22) + 11*
                (16*q12^2 + 45*q12*q22 + 33*q22^2)) - 320*om1^8*om2*y + 
             16*om2^3*q22^2*(12*om2^2 + 44*q12 + 121*q22)*y + 
             16*om1^2*om2*q12^2*(3*om2^2 + 11*(q12 + q22))*y + 
             32*om1^7*(-q22 - 5*q12*y^2 + 28*om2^2*(1 + y^2)) - 
             64*om1^6*om2*y*(-2*q12 - 5*q22 - 8*q12*y^2 + 6*om2^2*
                (3 + 2*y^2)) + om1^3*(11*(q12 + q22)^2*(15*q12 + 11*q22) + 4*
                om2^2*(138*q12^2 + 99*q12*q22 + 85*q22^2) - 32*om2^4*q12*
                (-4 + 3*y^2)) - 64*om1^4*om2*y*(3*om2^4 - 5*q12*(q12 + q22) - 
               2*om2^2*q12*(2 + 3*y^2)) + 16*om1^5*(5*(q12 + q22)^2 + om2^4*
                (46 + 48*y^2) - 4*om2^2*q12*(-19 + 8*y^2 + 6*y^4))))*f[8])/
         (2*w[5]*w[6]*w[9]^2*w[11]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(512*eu2*om1^2*(om1^2 - om2^2)*y*(om1^2 + om2^2 - 
             2*om1*om2*y)*(om1^2 + q12 - 2*om1*om2*y - q12*y^2) - 
           eq1*(512*om1^7*(-1 + y^2) + 32*om1^6*om2*(3*QB - 64*y*
                (-1 + y^2)) + 32*om1^5*(6*q22*QB*y + 4*om2^2*y*
                (QB + 16*y*(-1 + y^2)) + q12*(3*QB*y - 16*(-1 + y^2)^2)) + 
             8*om1^3*((5*q12^2 + 47*q12*q22 + 79*q22^2)*QB*y + 4*om2^2*q12*QB*
                y*(-19 + 6*y^2) + 16*om2^4*(4 + 12*y^2 - 16*y^4 + 
                 QB*y*(-9 + 4*y^2))) + 32*om1^4*om2*(14*q22*QB + 32*q12*y*
                (-1 + y^2)^2 + q12*QB*(-6 + 4*y^2) + om2^2*(32*y*(-1 + y^2) + 
                 QB*(-15 + 8*y^2))) + om2*QB*(1002*q12^3 - 1567*q12^2*q22 + 
               6154*q12*q22^2 - 2434*q22^3 - 32*om2^2*(9*q12^2 - 
                 230*q12*q22 - 90*q22^2) - 256*om2^6*(2 + 5*y^2 - 18*y^4 + 
                 8*y^6) + 128*om2^4*(13*q22 + q12*(-3 + 8*y^2 - 2*y^4))) + 
             2*om1*(-16*om2^2*q12*(151*q12 + 443*q22)*QB*y - (63*q12^3 + 
                 5085*q12^2*q22 + 68*q12*q22^2 - 157*q22^3)*QB*y + 128*om2^6*
                QB*y*(17 - 24*y^2 + 8*y^4) + 64*om2^4*(-39*q22*QB*y + 
                 4*q12*(-1 + y^2)^2 + 2*q12*QB*y*(2 - 4*y^2 + y^4))) + 
             2*om1^2*om2*((2976*q12^2 - 1509*q12*q22 + 649*q22^2)*QB + 16*
                om2^2*(-21*q22*QB - 32*q12*y*(-1 + y^2)^2 + q12*QB*
                  (-135 - 28*y^2 + 8*y^4)) + 32*om2^4*(16*y*(-1 + y^2) + 
                 QB*(-3 - 42*y^2 + 16*y^4)))))*f[8])/(32*w[5]*w[6]*w[9]^2*
          w[11]*w[15]) - (4*eu2*mb^5*om1^3*QB^2*S1*(om1^2 + om2^2 - 
           2*om1*om2*y)*(eq1 + eu2*om1*y - eq1*y^2)*(om1^2 + q12 - 
           2*om1*om2*y - q12*y^2)*(2*om1^2 + 3*om1*om2*QB - 
           om2^2*(2 + 3*QB*y))*f[14])/(w[1]^2*w[5]*w[6]*w[9]^2*w[11]*w[15]) - 
        (eu2*mb^5*QB^2*S2*(16*eq1*om1^4*(om1^2 + om2^2 - 2*om1*om2*y)*
            (om1^2 + q12 - 2*om1*om2*y - q12*y^2)*(om1^2*(3*QB + 4*y) - 
             2*om1*om2*(4 + 3*QB*y) + om2^2*(4*y + QB*(-3 + 6*y^2))) - 
           eu2*(64*om1^11 + om1^2*om2*(-48*om2^4*(9*q12 - 13*q22)*q22*QB + 12*
                om2^2*(9*q12^3 + 64*q12^2*q22 - 19*q12*q22^2 + 181*q22^3)*
                QB - (q12 + q22)*(-27*q12^2*q22*QB - 720*q12*q22^2*QB - 
                 1134*q22^3*QB + q12^3*(147*QB - 8*y))) - 2*om1^4*om2*
              ((q12 + q22)*(189*q12*q22*QB + 165*q22^2*QB + 4*q12^2*
                  (9*QB - 16*y)) + 4*om2^2*q12^2*(9*QB - 4*y)) - 
             32*om1^10*om2*(9*QB + 8*y) + 4*om2^3*q22^2*(q12^2*(-147*QB + 
                 8*y) + 2*q12*q22*(69*QB + 128*y) + 2*q22^2*(-189*QB + 
                 248*y) + 4*om2^2*(27*q12*QB - 33*q22*QB + 8*q22*y)) - 
             4*om1*om2^2*q22*(12*q22^2*(12*om2^2 + 31*q22) + 4*q12*q22*
                (8*om2^2 + 141*q22) + q12^3*(8 - 147*QB*y) + 18*q12^2*
                (11*q22 + 6*om2^2*QB*y)) + 16*om1^9*(-(q12*y*(3*QB + 4*y)) - 
               q22*(4 + 3*QB*y) + 2*om2^2*(28 + 21*QB*y + 8*y^2)) + 
             om1^3*(-8*om2^2*(-21*q12^2*q22 - 65*q12*q22^2 - 31*q22^3 + 
                 q12^3*(-4 + 3*QB*y)) - (q12 + q22)^2*(q12^2*(-66 + 9*QB*y) + 
                 4*q12*q22*(-47 + 60*QB*y) + 2*q22^2*(-62 + 189*QB*y))) + 
             om1^5*(-16*om2^4*q12*(-8 - 3*QB*y + 4*y^2 + 6*QB*y^3) + 4*om2^2*
                (66*q12*q22 + 62*q22^2 + q12^2*(100 - 27*QB*y)) - 
               (q12 + q22)^2*(6*q12*(-21 + 23*QB*y) + q22*(-94 + 279*QB*
                    y))) - 32*om1^8*om2*(12*q22*(QB - y) - 3*q12*QB*
                (-7 + 2*y^2) - 4*q12*(y + y^3) + 4*om2^2*(7*y + 
                 6*QB*(1 + y^2))) + 8*om1^7*(-((q12 + q22)^2*(-8 + 
                  21*QB*y)) + 4*om2^4*(18 + 8*y^2 + 3*QB*y*(5 + 4*y^2)) - 4*
                om2^2*(4*q22 + q12*(-32 + 12*y^2 + 9*QB*y^3))) - 
             4*om1^6*om2*((q12 + q22)*(117*q12*QB + 90*q22*QB - 64*q12*y) + 8*
                om2^4*(4*y + QB*(3 + 6*y^2)) - 4*om2^2*q12*(8*(y + y^3) + 
                 3*QB*(-9 + 4*y^4)))))*f[14])/(8*w[1]^2*w[5]*w[6]*w[9]^2*
          w[11]*w[15]) - (eu2*mb^5*QB^2*S3*(-16*eq1*om1^3*
            (om1^2 + om2^2 - 2*om1*om2*y)^2*(om1^3*(3*QB + 4*y) + 
             6*om2*q12*QB*y*(-1 + y^2) + 3*om1*q12*(QB + 4*y)*(-1 + y^2) + 
             6*om1*om2^2*QB*(-1 + 2*y^2) + 8*om1^2*om2*(-2 + 3*y^2)) - 
           eu2*(64*om1^11 - 3*om1^2*om2*(64*om2^6*q22*QB - 16*om2^4*
                (q12^2 + 17*q12*q22 - 46*q22^2)*QB + 4*om2^2*(19*q12^3 + 
                 51*q12^2*q22 + 44*q12*q22^2 - 46*q22^3)*QB + (q12 + q22)*
                (-60*q12^2*q22*QB - 234*q12*q22^2*QB - 195*q22^3*QB + 
                 q12^3*(7*QB - 8*y))) - 640*om1^10*om2*y - 4*om1*om2^2*q22*
              (4*q22^2*(100*om2^2 + 243*q22) - 3*q12^3*(-8 + 7*QB*y) + 6*
                q12^2*(91*q22 - 38*om2^2*QB*y) + 12*q12*(8*om2^2*q22 + 
                 125*q22^2 + 4*om2^4*QB*y)) + om1^4*om2*
              (-((q12 + q22)*(471*q12*q22*QB + 309*q22^2*QB + q12^2*
                   (6*QB - 352*y))) + 12*om2^2*q12^2*(41*QB + 8*y) - 48*om2^4*
                q12*QB*(-3 + 2*y^2)) + 4*om2^3*q22^2*(48*om2^4*QB - 3*q12^2*
                (7*QB - 8*y) + 3*q22^2*(-65*QB + 432*y) + q12*q22*
                (-39*QB + 704*y) + om2^2*(-228*q12*QB + 96*q22*(4*QB + y))) + 
             om1^3*(48*om2^4*q12^2*QB*y + 4*om2^2*(118*q12^2*q22 + 
                 358*q12*q22^2 + 170*q22^3 + 3*q12^3*(8 + 13*QB*y)) - 
               (q12 + q22)^2*(2*q12^2*(-91 + 30*QB*y) + 3*q22^2*(-108 + 
                   65*QB*y) + 2*q12*q22*(-250 + 117*QB*y))) - 
             32*om1^9*(2*q22 + q12*y*(3*QB + 10*y) + om2^2*(6*QB*y - 
                 56*(1 + y^2))) - 32*om1^7*(-5*(q12 + q22)^2 + 2*om2^2*q12*
                (-38 + 3*QB*y + 16*y^2 - 3*QB*y^3 + 12*y^4) + om2^4*
                (-46 - 48*y^2 + 6*QB*y*(5 + 4*y^2))) + 16*om1^8*om2*
              (q22*(3*QB + 40*y) + q12*(3*QB + 16*y)*(1 + 4*y^2) + 6*om2^2*
                (-8*y*(3 + 2*y^2) + QB*(5 + 8*y^2))) + 
             2*om1^5*(-96*om2^6*QB*y + (q12 + q22)^2*(165*q12 + 
                 q22*(121 - 30*QB*y)) + 4*om2^2*(99*q12*q22 + 85*q22^2 + 
                 6*q12^2*(23 + 5*QB*y)) + 16*om2^4*q12*(8 - 6*y^2 + 
                 3*QB*(y + 4*y^3))) + 8*om1^6*om2*(5*(q12 + q22)*
                (3*q12*QB - 3*q22*QB + 16*q12*y) + 12*om2^4*(-4*y + 
                 QB*(7 + 8*y^2)) + 4*om2^2*q12*(8*y*(2 + 3*y^2) - 
                 3*QB*(-10 + y^2 + 4*y^4)))))*f[14])/(8*w[1]^2*w[5]*w[6]*
          w[9]^2*w[11]*w[15]) - (eu2*mb^5*QB^2*S2*
          (-32*eq1*om1^2*om2*(om1^2 + q12 - 2*om1*om2*y - q12*y^2)*
            (om1^4*y + 6*om1^2*om2^2*y + om2^4*y - 2*om1^3*om2*(1 + y^2) - 
             2*om1*om2^3*(1 + y^2)) + eu2*(32*om1^9*om2 - 4*om1*om2*q22*
              (-17*q12^3 - 17*q12^2*q22 + 49*q12*q22^2 + 49*q22^3 + 8*om2^4*
                (2*q12 + 9*q22) + 2*om2^2*(32*q12^2 + 78*q12*q22 + 
                 63*q22^2)) - 128*om1^8*om2^2*y + 4*om2^2*q22^2*
              (16*om2^4 - 17*q12^2 + 49*q22^2 + 4*om2^2*(16*q12 + 47*q22))*
              y + om1^2*(16*om2^4*q12^2 + 64*om2^2*q12^3 - (q12 + q22)^2*
                (17*q12^2 - 49*q22^2))*y + 2*om1^3*om2*(100*om2^2*q12^2 + 14*
                q12^3 - 3*q12^2*q22 - 16*q12*q22^2 + q22^3 - 16*om2^4*q12*
                (-2 + y^2)) + 16*om1^6*y*(-28*om2^4 + 3*(q12 + q22)^2 + 4*
                om2^2*q12*(1 + y^2)) + 16*om1^4*y*(-4*om2^6 + 8*om2^2*q12^2 + 
               (q12 + q22)^2*(3*q12 + 4*q22) + 4*om2^4*q12*(1 + y^2)) + 
             32*om1^7*om2*(6*q12 + 5*q22 - q12*y^2 + 2*om2^2*(7 + 2*y^2)) + 
             16*om1^5*om2*(13*q12^2 + 18*q12*q22 + 5*q22^2 - 4*om2^2*q12*
                (-8 + 3*y^2) + 2*om2^4*(9 + 4*y^2))))*f[8])/
         (2*w[2]*w[5]*w[6]*w[9]^2*w[11]*w[15]) + 
        (eq1*eu2*mb^5*om1*q12*QB^3*S1*y*(32*om2^4*q12 - 24*om2^2*q12^2 + 
           119*q12^3 - 64*om2^6*(5 - 10*y^2 + 4*y^4))*f[8])/
         (8*w[4]*w[5]*w[6]*w[9]^2*w[11]*w[15]) - 
        (eu2*mb^5*om1^2*QB^2*S2*(-2*eu2*(q12^2 - 2*q12*q22 + 
             q22*(-4*om1^2 + q22))*(2*om1^2*om2 - 2*om2*q22 + 
             om1*(q12 + q22)*y) + eq1*(8*om1^4*(q12 + q22) + 
             4*om2^2*q22*(2*q12 + q22) - om1^2*(-7*q12^2 - 6*q12*q22 + q22^
                2 + 4*om2^2*(2*q12 + q22)) - 16*om1^3*om2*q22*y - 
             4*om1*om2*q12*(q12 + 5*q22)*y))*f[3])/(w[1]*w[9]*w[11]*w[15]) + 
        (eu2*mb^5*QB^2*S3*(eq1*(8*om1^6*(12*om2^2 - 3*q12 + q22) + 
             2*q22*(q12 + q22)^3 + om1^4*(3*q12^2 + 12*om2^2*(2*q12 - 
                 7*q22) + 30*q12*q22 - 5*q22^2) + 2*om1^2*(q12^3 + 3*q12^2*
                q22 + 3*q12*q22^2 + q22^2*(6*om2^2 + q22)) + 
             12*om1^3*om2*q12*(q12 - 3*q22)*y + 16*om1^5*om2*(3*q12 + 2*q22)*
              y) + 2*eu2*(8*om2^3*q22^3 + 8*om1^6*om2*(3*q12 + 2*q22) + 
             2*om1^4*om2*(3*q12^2 - 2*q12*q22 - 5*q22^2) - 4*om1^2*om2*q22*
              (q12^2 + 2*om2^2*q22 + 4*q12*q22 + q22^2) + 
             4*om1^5*(3*q12^2 + q12*q22 + 2*q22^2)*y + 
             om1^3*(3*q12^3 + q12^2*q22 + 13*q12*q22^2 - q22^3)*y))*f[3])/
         (w[1]*w[9]*w[11]*w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*om1^2*(8*om1^4*(q12 + q22) + 4*om2^2*q22*(-2*q12 + 3*q22) + 
             om1^2*(5*q12^2 + 4*om2^2*(2*q12 - 3*q22) + 2*q12*q22 - 3*
                q22^2) + 4*om1*om2*q12*(q12 - 3*q22)*y - 16*om1^3*om2*q22*
              y) + 2*eq1*(-8*om1^6*om2 + 4*om2^3*q22^2 + 4*om1^4*om2*
              (2*om2^2 + q12 + 3*q22) + om1^2*om2*(q12^2 - 2*q12*q22 - 3*q22*
                (4*om2^2 + q22)) - 4*om1*om2^2*q12*q22*y - 
             4*om1^5*(q12 + q22)*y + om1^3*(4*om2^2*q12 + (q12 + q22)^2)*y))*
          f[3])/(w[1]*w[9]*w[11]*w[15]) + (3*eu2*mb^5*QB^3*S2*
          (eq1*(8*om2^4*q22^2 + om1^4*(-3*q12^2 - 2*q12*q22 + q22^2 + 4*om2^2*
                (2*q12 + q22)) - 2*om1^2*om2^2*(-q12^2 + 4*q12*q22 + q22*
                (4*om2^2 + 3*q22)) - 8*om1*om2^3*q12*q22*y + 
             4*om1^3*om2*q12*(q12 + 3*q22)*y) + eu2*(4*om2^3*q22^3 + 
             4*om1^4*om2*(q12^2 + q22^2) - om1^2*om2*q22*(5*q12^2 + 4*om2^2*
                q22 + 2*q12*q22 + 5*q22^2) + 2*om1^3*(q12^3 + q12^2*q22 + q12*
                q22^2 + q22^3)*y))*f[12])/(2*w[1]*w[9]*w[11]*w[15]) - 
        (3*eu2*mb^5*QB^3*S3*(4*eq1*(6*om2^4*q22^2 + om1^2*om2^2*
              (q12^2 - 3*q12*q22 - 4*q22*(2*om2^2 + q22)) + 
             om1^4*(q22*(-q12 + q22) + 4*om2^2*(q12 + q22)) - 
             6*om1*om2^3*q12*q22*y + 2*om1^3*om2*q12*(q12 + 2*q22)*y) + 
           eu2*(8*om2^3*q22^2*(q12 + q22) + 8*om1^4*om2*(q12 + q22)^2 - 
             om1^2*om2*(q12 + q22)*(-q12^2 + 12*om2^2*q22 + 10*q12*q22 + 7*
                q22^2) - 8*om1*om2^2*q12^2*q22*y + 4*om1^3*(q12^3 + 3*q12^2*
                q22 + q12*q22^2 + q22^3)*y))*f[12])/(2*w[1]*w[9]*w[11]*
          w[15]) - (3*eu2*mb^5*QB^3*S1*
          (eu2*om1^2*(4*om2^2*q22*(-2*q12 + q22) + 
             om1^2*(om2^2*(8*q12 - 4*q22) - (q12 + q22)^2) + 
             4*om1*om2*q12*(q12 + q22)*y) + 2*eq1*(12*om2^3*q22^2 + 
             8*om1^4*om2*(om2^2 + q12 + q22) - om1^2*om2*(-3*q12^2 + 6*q12*
                q22 + q22*(20*om2^2 + 9*q22)) - 12*om1*om2^2*q12*q22*y + 
             om1^3*(4*om2^2*q12 + 3*(q12 + q22)^2)*y))*f[12])/
         (2*w[1]*w[9]*w[11]*w[15]) - (4*eu2*mb^5*om1^3*QB^2*S1*
          (eq1 + eu2*om1*y - eq1*y^2)*(om1^2 + q12 - 2*om1*om2*y - q12*y^2)*
          (2*om1^2 + 3*om1*om2*QB - om2^2*(2 + 3*QB*y))*f[17])/
         (w[1]^2*w[5]*w[6]*w[9]*w[11]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(-4*eq1*om1^3*(om1^2 + om2^2 - 2*om1*om2*y)*
            (om1^3*(3*QB + 4*y) + 6*om2*q12*QB*y*(-1 + y^2) + 
             3*om1*q12*(QB + 4*y)*(-1 + y^2) + 6*om1*om2^2*QB*(-1 + 2*y^2) + 
             8*om1^2*om2*(-2 + 3*y^2)) - eu2*(16*om1^9 - 3*om1^2*om2*
              (q12^3 + 16*om2^4*q22 + 16*q12^2*q22 + 33*q12*q22^2 + 18*
                q22^3 + om2^2*(-4*q12^2 + 4*q12*q22 + 48*q22^2))*QB - 
             128*om1^8*om2*y + 12*om2^3*q22^2*(4*om2^2*QB - q12*QB + 6*q22*
                QB + 8*q22*y) - 12*om1*om2^2*q22*(6*q12*q22 + 6*q22^2 + 4*
                om2^2*q12*QB*y - q12^2*QB*y) - 8*om1^7*(2*q22 + q12*y*
                (3*QB + 10*y) + om2^2*(-22 + 6*QB*y - 24*y^2)) + 
             3*om1^4*om2*((q12 + q22)*(17*q12*QB + 13*q22*QB + 8*q12*y) + 4*
                om2^2*q12*QB*(3 - 2*y^2)) + 3*om1^3*(2*q22^3*(1 + 3*QB*y) + 
               q12^3*(2 + 5*QB*y) + 2*q12^2*(2*om2^2*QB*y + 
                 q22*(3 + 8*QB*y)) + q12*q22*(-8*om2^2 + q22*(6 + 
                   17*QB*y))) + 4*om1^6*om2*(9*q12*QB + 9*q22*QB + 16*q12*
                y + 32*q22*y + 24*q12*y^3 + 6*om2^2*(-4*y + 
                 QB*(3 + 4*y^2))) + om1^5*(-48*om2^4*QB*y + 6*(q12 + q22)^2*
                (1 + QB*y) + 8*om2^2*(-17*q22 + q12*(8 - 6*y^2 + 
                   6*QB*y^3)))))*f[17])/(2*w[1]^2*w[5]*w[6]*w[9]*w[11]*
          w[15]) - (eu2*mb^5*QB^2*S2*(4*eq1*om1^4*(om1^2 + q12 - 
             2*om1*om2*y - q12*y^2)*(om1^2*(3*QB + 4*y) - 
             2*om1*om2*(4 + 3*QB*y) + om2^2*(4*y + QB*(-3 + 6*y^2))) + 
           eu2*(-16*om1^9 + 3*om1^2*om2*(-5*q12^3 - 11*q12^2*q22 + q12*
                (20*om2^2 - 27*q22)*q22 - 3*q22^2*(12*om2^2 + 7*q22))*QB + 
             16*om1^8*om2*(3*QB + 2*y) + 2*om1^4*om2*(q12 + q22)*
              (9*q12*QB + 9*q22*QB - 4*q12*y) + 4*om2^3*q22^2*
              (-15*q12*QB + 21*q22*QB - 8*q22*y) + 12*om1*om2^2*q22*
              (2*q12*q22 + 2*q22^2 + 5*q12^2*QB*y) + 4*om1^7*
              (q12*y*(3*QB + 4*y) + q22*(4 + 3*QB*y) - 2*om2^2*
                (10 + 9*QB*y)) + om1^3*(q12^3*(-2 + 6*QB*y) + 3*q12^2*q22*
                (-2 + 11*QB*y) + q22^3*(-2 + 21*QB*y) + 2*q12*q22*
                (4*om2^2 + 3*q22*(-1 + 8*QB*y))) + 4*om1^6*om2*
              (15*q12*QB + 3*q22*QB - 8*q12*y - 16*q22*y - 6*q12*QB*y^2 + 2*
                om2^2*(4*y + QB*(3 + 6*y^2))) + om1^5*((q12 + q22)^2*
                (-2 + 15*QB*y) + 4*om2^2*(14*q22 + q12*(-8 - 3*QB*y + 4*y^2 + 
                   6*QB*y^3)))))*f[17])/(2*w[1]^2*w[5]*w[6]*w[9]*w[11]*
          w[15]) - (eu2*mb^5*QB^2*S3*(-4*eq1*om1^2*(om1^2 + om2^2 - 
             2*om1*om2*y)*(om1^3*(3*QB + 4*y) + 6*om2*q12*QB*y*(-1 + y^2) + 
             3*om1*q12*(QB + 4*y)*(-1 + y^2) + 6*om1*om2^2*QB*(-1 + 2*y^2) + 
             8*om1^2*om2*(-2 + 3*y^2)) - eu2*(16*om1^8 - 128*om1^7*om2*y + 
             12*om2^2*q22^2*((5*q12 + 6*q22)*QB*y + 4*om2^2*(2 + QB*y)) - 
             8*om1^6*(2*q22 + q12*y*(3*QB + 10*y) + om2^2*(-22 + 6*QB*y - 
                 24*y^2)) + 3*om1^3*om2*((q12 + q22)*(17*q12*QB + 13*q22*QB + 
                 8*q12*y) + 4*om2^2*q12*QB*(3 - 2*y^2)) - 12*om1*om2*q22*
              ((5*q12^2 + 11*q12*q22 + 6*q22^2)*QB + om2^2*(7*q22*QB + 
                 4*q12*(QB + 2*y))) + 3*om1^2*(-32*om2^4*q22 + (q12 + q22)^2*
                (5*q12 + 6*q22)*QB*y + 4*om2^2*(-4*q12*q22 - 4*q22^2 + 
                 q12^2*(2 + QB*y))) + 4*om1^5*om2*(9*q12*QB + 9*q22*QB + 16*
                q12*y + 32*q22*y + 24*q12*y^3 + 6*om2^2*(-4*y + 
                 QB*(3 + 4*y^2))) + om1^4*(-48*om2^4*QB*y + 6*(q12 + q22)^2*
                (1 + QB*y) + 8*om2^2*(-17*q22 + q12*(8 - 6*y^2 + 
                   6*QB*y^3)))))*f[2])/(2*w[1]*w[5]*w[6]*w[9]*w[11]*w[15]) - 
        (eu2*mb^5*QB^2*S2*(16*eq1*om1^3*om2^2*(om1^2 + q12 - 2*om1*om2*y - 
             q12*y^2)*(om1^2*(3*QB + 4*y) - 2*om1*om2*(4 + 3*QB*y) + 
             om2^2*(4*y + QB*(-3 + 6*y^2))) + eu2*(-64*om1^8*om2^2 + 
             2*om1^3*(om2*(q12 + q22)*(-3*q12*q22*QB - 3*q22^2*QB + 
                 4*q12^2*(3*QB - 8*y)) + 4*om2^3*q12^2*(9*QB - 4*y)) + 
             16*om1^7*(3*om2*(q12 + q22)*QB + 4*om2^3*(3*QB + 2*y)) - 
             4*om2^2*q22^2*(32*om2^4 + 3*(q12^2 - 2*q22^2)*QB*y - 4*om2^2*
                (14*q12 - 30*q22 + 6*q12*QB*y + 21*q22*QB*y)) + 
             4*om1^5*(om2*(q12 + q22)*(21*q12*QB + 6*q22*QB - 16*q12*y) + 8*
                om2^5*(3*QB + 4*y + 6*QB*y^2) - 4*om2^3*q12*(-15*QB + 8*y + 
                 6*QB*y^2)) - 4*om1*om2*q22*(-3*(q12^3 + q12^2*q22 - 
                 2*q12*q22^2 - 2*q22^3)*QB + 8*om2^4*(3*q22*QB - 4*q12*y) + 
               om2^2*(72*q12*q22*QB + 54*q22^2*QB + 8*q12^2*(3*QB + 7*y))) + 
             om1^2*(128*om2^6*q22 - 32*om2^4*(q12^2 + 5*q12*q22 - 24*q22^2) - 
               3*(q12 + q22)^2*(q12^2 - 2*q22^2)*QB*y + 8*om2^2*
                (31*q12^2*q22 + 46*q12*q22^2 + 30*q22^3 + q12^3*
                  (7 + 3*QB*y))) + om1^4*(16*om2^4*q12*(-8 - 3*QB*y + 4*y^2 + 
                 6*QB*y^3) + (q12 + q22)^2*(15*q22*(-2 + QB*y) + 
                 2*q12*(-23 + 9*QB*y)) + 4*om2^2*(-50*q12*q22 - 30*q22^2 + 
                 q12^2*(-52 + 15*QB*y))) - 4*om1^6*(-((q12 + q22)^2*
                 (-4 + 3*QB*y)) + 8*om2^4*(10 + 9*QB*y) + 4*om2^2*
                (8*q22 + q12*(16 - 3*QB*y - 4*y^2)))))*f[2])/
         (8*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[11]*w[15]) - 
        (4*eu2*mb^5*om1^2*om2*QB^2*S1*(eq1 + eu2*om1*y - eq1*y^2)*
          (om1^2 + q12 - 2*om1*om2*y - q12*y^2)*(2*om1^2 + 3*om1*om2*QB - 
           om2^2*(2 + 3*QB*y))*f[2])/(w[1]*w[2]*w[5]*w[6]*w[9]*w[11]*w[15]) - 
        (4*eu2*mb^5*om2*QB^2*S3*(eu2*(16*om1^7*om2 + q22*(q12 + q22)^3*y + 
             4*om1^6*(-4*om2^2 + 2*q12 + q22)*y + 2*om1^5*om2*
              (4*om2^2 - 7*q22 + q12*(2 - 8*y^2)) + om1^4*y*(3*q12*q22 + q22^
                2 + 4*om2^2*(q12 + 5*q22) + q12^2*(7 - 4*y^2)) + 
             om1^2*y*(3*q12^2*q22 + 3*q12*q22^2 + q22^3 - q12^3*(-2 + y^2)) - 
             2*om1^3*om2*(4*om2^2*q22 + q12^2*(-1 + y^2))) + 
           4*eq1*(om1^7 - 4*om1^6*om2*y + om2*q22*(q12 + q22)^2*y + 
             om1^4*om2*y*(-4*om2^2 - 2*q12 + q22 + 4*q12*y^2) + 
             om1^2*om2*y*(2*q12*q22 + q22^2 - q12^2*(-2 + y^2)) + 
             om1^3*q12*(-1 + y^2)*(-4*om2^2 + q12*(-1 + y^2)) + 
             2*om1^5*(q12 - q12*y^2 + 2*om2^2*(1 + y^2))))*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[9]*w[11]*w[15]) + 
        (2*eq1*eu2*mb^5*q22^2*(q12 + q22)^3*QB^2*S3*f[3])/
         (w[1]*w[8]*w[9]*w[11]*w[15]) - (4*eu2*mb^5*om2*q22^2*(q12 + q22)^2*
          (4*eq1*om2 + eu2*(q12 + q22))*QB^2*S3*y*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*w[11]*w[15]) + 
        (eq1*eu2*mb^5*om1^2*QB^3*S1*(384*om1^6*om2 + 896*om1^4*om2*q22 + 
           4*om1^2*om2*(3399*q12^2 - 1497*q12*q22 + 302*q22^2) - 
           om2*(7195*q12^3 + 18993*q12^2*q22 - 7101*q12*q22^2 + 3173*q22^3) + 
           192*om1^5*q22*y + 592*om1^3*q22^2*y + 1060*om1*(20*q12^3 + q22^3)*
            y)*f[8])/(64*w[5]*w[6]*w[9]^2*w[10]*w[11]*w[15]) - 
        (2*eu2*mb^5*om1*QB^3*S1*(2*eu2*(8*om1^4*om2*(q12 + q22)^3 + 
             2*om1^2*om2*(q12^4 - q12^3*q22 - q22^4) + 
             om2*q22*(-q12^4 + 3*q12^3*q22 - 2*q12^2*q22^2 - 2*q12*q22^3 + 3*
                q22^4) + 4*om1^3*(q12 - q22)^2*(q12^2 + 4*q12*q22 + q22^2)*
              y + om1*q12*(q12^4 - 9*q12^2*q22^2 + 16*q12*q22^3 - 9*q22^4)*
              y) + eq1*(q12^5 - 4*q12^4*q22 + 5*q12^3*q22^2 - 5*q12*q22^4 + 
             4*q22^5 + 8*om1^4*(4*om2^2*q12^2 - 5*q12^3 + 3*q12*q22^2 + 2*
                q22^3) + 2*om1^2*(4*om2^2*q12^3 - q12^4 + q12^3*q22 + 2*q12^2*
                q22^2 - q12*q22^3 - 3*q22^4) + 16*om1^3*om2*(q12^3 + 4*q12^2*
                q22 - 3*q12*q22^2 - 2*q22^3)*y + 4*om1*om2*(q12^4 + 2*q12^3*
                q22 - 10*q12^2*q22^2 + 8*q12*q22^3 + q22^4)*y))*f[7])/
         (w[9]*w[12]^2*w[15]) + (2*eu2*mb^5*om1*QB^3*S2*
          (eu2*(8*om1^4*(q12 - q22)^2*(q12^2 + q22^2) + 
             2*om1^2*(q12^5 - 6*q12^4*q22 + 15*q12^3*q22^2 - 20*q12^2*q22^3 + 
               15*q12*q22^4 - 6*q22^5) + q22*(-q12^5 + 6*q12^4*q22 - 15*q12^3*
                q22^2 + 20*q12^2*q22^3 - 15*q12*q22^4 + 6*q22^5) - 
             16*om1^3*om2*(q12 - q22)^2*q22*(q12 + q22)*y - 
             4*om1*om2*q22*(q12^4 - 3*q12^3*q22 + 2*q12^2*q22^2 + 2*q12*
                q22^3 - 3*q22^4)*y) + 2*eq1*(8*om1^4*om2*(q12^3 + q12*q22^2 - 
               2*q22^3) - om2*q22*(q12^4 - 5*q12^3*q22 + 10*q12^2*q22^2 - 10*
                q12*q22^3 + 5*q22^4) + 2*om1^2*om2*(q12^4 - 4*q12^3*q22 + 8*
                q12^2*q22^2 - 10*q12*q22^3 + 7*q22^4) + 4*om1^3*(q12 - q22)^3*
              (q12 + 2*q22)*y + om1*(q12^5 - 3*q12^4*q22 + 10*q12^2*q22^3 - 
               15*q12*q22^4 + 9*q22^5)*y))*f[7])/(w[9]*w[12]^2*w[15]) - 
        (2*eu2*mb^5*om1^2*QB^3*S1*(eu2*(8*om1^4*(q12 - q22)*(q12 + q22)^3 + 
             2*om1^2*(q12^5 - 2*q12^4*q22 + q12^3*q22^2 - q12*q22^4 + 2*
                q22^5) - q22*(q12^5 - 4*q12^4*q22 + 5*q12^3*q22^2 - 5*q12*
                q22^4 + 4*q22^5) + 16*om1^3*om2*q22*(-q12^3 - 3*q12^2*q22 + 3*
                q12*q22^2 + q22^3)*y - 4*om1*om2*q22*(q12^4 + q12^3*q22 - 8*
                q12^2*q22^2 + 8*q12*q22^3 - q22^4)*y) + 
           2*eq1*(8*om1^4*om2*(q12 + q22)^2*(q12 + 2*q22) + 
             2*om1^2*om2*(q12^4 - 2*q12*q22^3 - q22^4) + 
             om2*q22*(-q12^4 + 3*q12^3*q22 - 2*q12^2*q22^2 - 2*q12*q22^3 + 3*
                q22^4) + 4*om1^3*(q12 - q22)^2*(q12^2 + 5*q12*q22 + 2*q22^2)*
              y + om1*(q12^5 + q12^4*q22 - 12*q12^3*q22^2 + 18*q12^2*q22^3 - 
               7*q12*q22^4 - 3*q22^5)*y))*f[12])/(w[1]*w[9]*w[12]^2*w[15]) + 
        (2*eu2*mb^5*om1^2*QB^3*S2*(eq1*(8*om1^4*(q12 - q22)^2*
              (q12^2 + q12*q22 + 2*q22^2) + 2*om1^2*(q12^5 - 5*q12^4*q22 + 12*
                q12^3*q22^2 - 18*q12^2*q22^3 + 17*q12*q22^4 - 9*q22^5) + 
             q22*(-q12^5 + 6*q12^4*q22 - 15*q12^3*q22^2 + 20*q12^2*q22^3 - 15*
                q12*q22^4 + 6*q22^5) - 16*om1^3*om2*(q12 - q22)^2*q22*
              (q12 + 2*q22)*y + 4*om1*om2*q22*(-q12^4 + 2*q12^3*q22 + 2*q12^2*
                q22^2 - 8*q12*q22^3 + 7*q22^4)*y) - 2*eu2*q22*
            (8*om1^4*om2*(q12^3 - q12^2*q22 + q12*q22^2 - q22^3) + 
             2*om1^2*om2*(q12^4 - 5*q12^3*q22 + 10*q12^2*q22^2 - 10*q12*
                q22^3 + 5*q22^4) - om2*q22*(q12^4 - 5*q12^3*q22 + 10*q12^2*
                q22^2 - 10*q12*q22^3 + 5*q22^4) + 4*om1^3*(q12 - q22)^3*
              (q12 + q22)*y + om1*(q12^5 - 4*q12^4*q22 + 5*q12^3*q22^2 - 5*
                q12*q22^4 + 4*q22^5)*y))*f[12])/(w[1]*w[9]*w[12]^2*w[15]) + 
        (eu2*mb^5*om1*QB^3*S2*(2*eu2*(8*om1^4*om2*(4*om2^2*q12^4 + 
               (q12 - q22)^2*q22^3) + 2*om1^2*om2*(4*om2^2*q12^5 + 4*q12^6 - 
               13*q12^5*q22 + 14*q12^4*q22^2 - 14*q12^2*q22^4 + 14*q12*
                q22^5 - 6*q22^6) + om2*(q12^7 - 6*q12^6*q22 + 14*q12^5*
                q22^2 - 14*q12^4*q22^3 + 14*q12^2*q22^5 - 14*q12*q22^6 + 6*
                q22^7) + 4*om1^3*(4*om2^2*q12^5 + q12^6 - 5*q12^4*q22^2 + 5*
                q12^3*q22^3 + q12^2*q22^4 - 3*q12*q22^5 + q22^6)*y + 
             om1*(4*om2^2*q12^6 + 3*q12^7 - 7*q12^6*q22 + 14*q12^4*q22^3 - 14*
                q12^3*q22^4 + 8*q12*q22^6 - 5*q22^7)*y) + 
           eq1*(4*om2^2*q12^6 + 5*q12^7 - 19*q12^6*q22 + 28*q12^5*q22^2 - 
             14*q12^4*q22^3 - 14*q12^3*q22^4 + 28*q12^2*q22^5 - 
             20*q12*q22^6 + 7*q22^7 + 2*om1^2*(16*om2^4*q12^4 + 8*om2^2*
                q12^5 + 6*q12^6 - 18*q12^5*q22 + 17*q12^4*q22^2 + 4*q12^3*
                q22^3 - 24*q12^2*q22^4 + 24*q12*q22^5 - 11*q22^6) + 
             8*om1^4*(16*om2^4*q12^3 - 8*om2^2*q12^4 - (q12 - q22)^2*
                (q12^3 + 2*q12^2*q22 + q12*q22^2 - 2*q22^3)) + 
             4*om1*om2*(4*om2^2*q12^5 + q12^6 + 2*q12^5*q22 - 13*q12^4*
                q22^2 + 15*q12^3*q22^3 + q12^2*q22^4 - 13*q12*q22^5 + 9*
                q22^6)*y + 16*om1^3*om2*(4*om2^2*q12^4 - (q12 - q22)^2*
                (q12^3 - 3*q12^2*q22 - q12*q22^2 + 2*q22^3))*y))*f[11])/
         (4*w[2]^2*w[9]*w[12]^2*w[15]) - (eu2*mb^5*om1*QB^3*S1*
          (2*eu2*(8*om1^4*om2*(4*om2^2*q12^3 - 5*q12^4 - q12^3*q22 + 2*q12^2*
                q22^2 + 3*q12*q22^3 + q22^4) + 2*om1^2*om2*(4*om2^2*q12^4 - 
               q12^5 + 2*q12^4*q22 - q12^3*q22^2 + q12^2*q22^3 - q12*q22^4 - 
               q22^5) + om2*(q12^6 - 3*q12^5*q22 + q12^4*q22^2 + 5*q12^3*
                q22^3 - 5*q12^2*q22^4 - q12*q22^5 + 3*q22^6) + 
             om1*q12*(4*om2^2*q12^4 - 2*q12^5 + 11*q12^4*q22 - 16*q12^3*
                q22^2 + 16*q12*q22^4 - 10*q22^5)*y + 4*om1^3*
              (4*om2^2*q12^4 - 4*q12^5 + 8*q12^4*q22 - 7*q12^2*q22^3 + 2*q12*
                q22^4 + q22^5)*y) + eq1*(4*om2^2*q12^5 + 2*q12^6 - 
             3*q12^5*q22 - 4*q12^4*q22^2 + 10*q12^3*q22^3 - 4*q12^2*q22^4 - 
             4*q12*q22^5 + 4*q22^6 + 2*om1^2*(16*om2^4*q12^3 - 12*om2^2*
                q12^4 - q12^5 + 5*q12^2*q22^3 - 3*q12*q22^4 - 3*q22^5) + 
             8*om1^4*(16*om2^4*q12^2 - 28*om2^2*q12^3 + (q12 - q22)^2*
                (8*q12^2 + 7*q12*q22 + 2*q22^2)) + 4*om1*om2*
              (4*om2^2*q12^4 - 4*q12^5 + 12*q12^4*q22 - 6*q12^3*q22^2 - 11*
                q12^2*q22^3 + 10*q12*q22^4 + q22^5)*y + 16*om1^3*om2*
              (4*om2^2*q12^3 - (q12 - q22)^2*(6*q12^2 + 7*q12*q22 + 2*q22^2))*
              y))*f[11])/(2*w[2]*w[9]*w[12]^2*w[15]) + 
        (2*eu2*mb^5*om1*q22^5*QB^3*S1*(eq1*(-4*om1^2 + q22 + 8*om1*om2*y) - 
           2*eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[7])/
         (w[3]*w[9]*w[12]^2*w[15]) - (2*eu2*mb^5*om1*q22^5*QB^3*S2*
          (eu2*q22*(-2*om1^2 + q22 + 4*om1*om2*y) + 
           eq1*(8*om1^2*om2 - 2*om2*q22 + 4*om1*q22*y))*f[7])/
         (w[3]*w[9]*w[12]^2*w[15]) + (2*eu2*mb^5*om1^2*q22^6*QB^3*S2*
          (eq1*(4*om1^2 - q22 - 8*om1*om2*y) + 2*eu2*(2*om1^2*om2 - om2*q22 + 
             om1*q22*y))*f[12])/(w[1]*w[3]*w[9]*w[12]^2*w[15]) - 
        (2*eu2*mb^5*om1^2*q22^5*QB^3*S1*(eu2*q22*(-2*om1^2 + q22 + 
             4*om1*om2*y) + eq1*(8*om1^2*om2 - 2*om2*q22 + 4*om1*q22*y))*
          f[12])/(w[1]*w[3]*w[9]*w[12]^2*w[15]) + 
        (eu2*mb^5*om1*q22^7*QB^3*S2*(eq1*(4*om1^2 - q22 - 8*om1*om2*y) + 
           2*eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[11])/
         (4*w[2]^2*w[3]*w[9]*w[12]^2*w[15]) + (eu2*mb^5*om1*q22^6*QB^3*S1*
          (eq1*(-4*om1^2 + q22 + 8*om1*om2*y) - 2*eu2*(2*om1^2*om2 - 
             om2*q22 + om1*q22*y))*f[11])/(2*w[2]*w[3]*w[9]*w[12]^2*w[15]) - 
        (2*eu2*mb^5*om1*QB^3*S2*(eu2*(-q12^4 + 2*q12^3*q22 + 2*q12^2*q22^2 - 
             8*q12*q22^3 + 7*q22^4 + 16*om1^4*(4*om2^2*q12 - q12^2 + 5*q12*
                q22 + q22^2) + om1^2*(-8*om2^2*q12^2 + 2*q12^2*q22 - 6*
                q22^3) + 16*om1^3*om2*(2*q12^2 - 11*q12*q22 - q22^2)*y - 
             4*om1*om2*(q12^3 + 6*q12^2*q22 - 14*q12*q22^2 + 6*q22^3)*y) + 
           2*eq1*(8*om1^4*om2*(28*om2^2 - 25*q12 + 4*q22) + 
             om2*(-q12^3 + q12^2*q22 + 3*q12*q22^2 - 5*q22^3) + 
             4*om1^3*(48*om2^2*q12 - 6*q12^2 + 11*q12*q22 - 5*q22^2)*y + 
             om1*(-4*om2^2*q12^2 + 9*q12^3 - 24*q12^2*q22 + 17*q12*q22^2 + 2*
                q22^3)*y + 4*om1^2*om2*q12*(-2*om2^2 + q12 + 10*q12*y^2 - 10*
                q22*y^2)))*f[7])/(w[9]*w[12]*w[15]) - 
        (2*eu2*mb^5*om1*QB^3*S1*(2*eu2*(8*om1^4*om2*(4*om2^2 - 5*q12 - q22) + 
             om2*(q12^3 + q12^2*q22 - 3*q12*q22^2 - q22^3) + 
             8*om1^3*(8*om2^2*q12 - 3*q12^2 + 5*q12*q22 - q22^2)*y + 
             om1*(4*om2^2*q12^2 - 12*q12^3 + 9*q12^2*q22 + 16*q12*q22^2 - 11*
                q22^3)*y + 2*om1^2*om2*(4*om2^2*q12 - 3*q22^2 + q12^2*
                (-5 + 12*y^2) - 2*q12*(q22 + 26*q22*y^2))) + 
           eq1*(4*om2^2*q12^2 - 3*q12^3 + 8*om1^4*(20*om2^2 - 19*q12 - 2*
                q22) + 7*q12^2*q22 - 2*q12*q22^2 - 5*q22^3 + 
             16*om1^3*om2*(28*om2^2 - 15*q12 + 14*q22)*y + 
             8*om1*om2*y*(2*om2^2*q12 + 7*q22^2 + q12^2*(-7 + 10*y^2) - 2*q12*
                (q22 + 5*q22*y^2)) + 2*om1^2*(16*om2^4 + 4*om2^2*q12*
                (-7 + 48*y^2) + q12*(q12*(10 - 4*y^2) + q22*(-7 + 4*y^2)))))*
          f[7])/(w[9]*w[12]*w[15]) + (eu2*mb^5*om1^2*QB^3*S2*
          (eq1*(2*q12^4 - 3*q12^3*q22 - 8*q12^2*q22^2 + 22*q12*q22^3 - 
             18*q22^4 - 8*om1^4*(16*om2^2*q12 + 5*q12^2 + 31*q12*q22 + 8*
                q22^2) + 2*om1^2*(8*om2^2*q12^2 - 3*q12^3 + 3*q12^2*q22 - 3*
                q12*q22^2 + 9*q22^3) - 16*om1^3*om2*(4*q12^2 - 31*q12*q22 - 8*
                q22^2)*y + 4*om1*om2*(2*q12^3 + 15*q12^2*q22 - 30*q12*q22^2 + 
               7*q22^3)*y) + 2*eu2*(4*om1^4*om2*(36*om2^2*q12 - 53*q12^2 - 29*
                q12*q22 - 6*q22^2) + om2*q22*(-2*q12^3 + 3*q12^2*q22 + 3*q12*
                q22^2 - 7*q22^3) + 4*om1^3*(36*om2^2*q12^2 - 22*q12^3 + 45*
                q12^2*q22 - 20*q12*q22^2 - 3*q22^3)*y + 
             om1*(2*q12^4 + 11*q12^3*q22 - 42*q12^2*q22^2 + 40*q12*q22^3 - 8*
                q22^4)*y + 2*om1^2*om2*(5*q12*q22^2 - q22^3 + 2*q12^3*
                (1 + 9*y^2) - 3*q12^2*(q22 + 6*q22*y^2))))*f[12])/
         (w[1]*w[9]*w[12]*w[15]) - (eu2*mb^5*om1^2*QB^3*S1*
          (2*eq1*(16*om1^4*om2*(16*om2^2 - 17*q12 - 2*q22) + 
             om2*(2*q12^3 + 3*q12^2*q22 - 7*q12*q22^2 - 3*q22^3) + 
             4*om1^3*(80*om2^2*q12 - 15*q12^2 + 51*q12*q22 - 16*q22^2)*y + 
             om1*(8*om2^2*q12^2 - 27*q12^3 + 13*q12^2*q22 + 45*q12*q22^2 - 21*
                q22^3)*y + 2*om1^2*om2*(8*om2^2*q12 - 3*q22^2 + q12^2*
                (-13 + 48*y^2) - 2*q12*q22*(5 + 94*y^2))) + 
           eu2*(2*q12^4 + q12^3*q22 - 10*q12^2*q22^2 + 4*q12*q22^3 + 
             8*q22^4 + 32*om1^4*(36*om2^4 - 80*om2^2*q12 + 42*q12^2 - 3*q12*
                q22 - q22^2) + 24*om1^3*om2*(36*om2^2*q12 - 53*q12^2 - 17*q12*
                q22 - 2*q22^2)*y + 4*om1*om2*y*(3*q12*q22^2 - 23*q22^3 + 
               q12^3*(2 - 18*y^2) + 3*q12^2*q22*(7 + 6*y^2)) + 
             2*om1^2*(8*om2^2*q12^2 + 2*q22^3 - q12^3*(9 + 16*y^2) + 2*q12^2*
                (q22 + 8*q22*y^2))))*f[12])/(w[1]*w[9]*w[12]*w[15]) - 
        (eu2*mb^5*om1*QB^3*S2*(eq1*(-16*om2^4*q12^3 + 8*om2^2*q12^4 + 
             15*q12^5 + 79*q12^4*q22 - 50*q12^3*q22^2 + 43*q12^2*q22^3 - 
             37*q12*q22^4 + 19*q22^5 + 4*om1^4*(256*om2^6 - 128*om2^4*q12 - 
               184*om2^2*q12^2 + 28*q12^3 - 35*q12^2*q22 - 5*q12*q22^2 + 18*
                q22^3) + om1^2*(-128*om2^6*q12 + 128*om2^4*q12^2 + 16*om2^2*
                q12^3 + 32*q12^4 + 121*q12^3*q22 - 41*q12^2*q22^2 + 43*q12*
                q22^3 - 43*q22^4) + 16*om1^3*om2*(32*om2^4*q12 + 40*om2^2*
                q12^2 - 22*q12^3 + 38*q12^2*q22 - 9*q12*q22^2 - 7*q22^3)*y + 
             4*om1*om2*(-16*om2^4*q12^2 + 44*om2^2*q12^3 + 11*q12^4 - 5*q12^3*
                q22 - 20*q12^2*q22^2 + 10*q12*q22^3 + 11*q22^4)*y) + 
           2*eu2*(8*om1^4*om2*(32*om2^4*q12 - 24*om2^2*q12^2 - 8*q12^3 + 6*
                q12^2*q22 + 4*q12*q22^2 + 3*q22^3) - 2*om1^2*om2*
              (16*om2^4*q12^2 - 8*om2^2*q12^3 - 7*q12^4 - 43*q12^3*q22 + 26*
                q12^2*q22^2 - 15*q12*q22^3 + 9*q22^4) + 
             om2*(-4*om2^2*q12^4 + q12^5 + 54*q12^4*q22 - 37*q12^3*q22^2 + 27*
                q12^2*q22^3 - 23*q12*q22^4 + 13*q22^5) + 
             4*om1^3*(32*om2^4*q12^2 + 32*om2^2*q12^3 - 3*q12^4 + 20*q12^3*
                q22 - 24*q12^2*q22^2 + 5*q12*q22^3 + 3*q22^4)*y + 
             om1*(-16*om2^4*q12^3 + 36*om2^2*q12^4 + 22*q12^5 - 43*q12^4*
                q22 + 11*q12^3*q22^2 + 26*q12^2*q22^3 - 14*q12*q22^4 - 4*
                q22^5)*y))*f[11])/(4*w[2]^2*w[9]*w[12]*w[15]) + 
        (eu2*mb^5*om1*QB^3*S1*(eq1*(-32*om2^4*q12^2 + 40*om2^2*q12^3 + 
             14*q12^4 - 29*q12^3*q22 + 7*q12^2*q22^2 - 9*q12*q22^3 + 
             19*q22^4 + 16*om1^4*(160*om2^4 - 336*om2^2*q12 + 167*q12^2 - 9*
                q12*q22 - q22^2) - 32*om1^3*om2*(32*om2^4 - 96*om2^2*q12 + 87*
                q12^2 + 27*q12*q22 + 7*q22^2)*y - 8*om1*om2*(16*om2^4*q12 - 
               64*om2^2*q12^2 + 32*q12^3 - 38*q12^2*q22 - 12*q12*q22^2 + 13*
                q22^3)*y - 4*om1^2*(64*om2^6 + 88*om2^2*q12^2 - 2*q12^3 + 15*
                q12^2*q22 - 3*q12*q22^2 + 5*q22^3 + 16*om2^4*q12*
                (-9 + 8*y^2))) + 4*eu2*(8*om1^4*om2*(32*om2^4 - 104*om2^2*
                q12 + 71*q12^2 + q12*q22 + q22^2) + om2*(-4*om2^2*q12^3 + 4*
                q12^4 - 8*q12^3*q22 + 2*q12^2*q22^2 + q12*q22^3 + 4*q22^4) + 
             4*om1^3*(32*om2^4*q12 - 136*om2^2*q12^2 + 32*q12^3 - 58*q12^2*
                q22 + 20*q12*q22^2 + 3*q22^3)*y + om1*(-16*om2^4*q12^2 + 56*
                om2^2*q12^3 - 13*q12^4 + 11*q12^3*q22 - 2*q12^2*q22^2 - 25*
                q12*q22^3 + 11*q22^4)*y + 2*om1^2*om2*(-16*om2^4*q12 + 28*
                om2^2*q12^2 + 4*q12*q22^2 + 2*q22^3 - q12^3*(9 + 88*y^2) + 
               q12^2*(q22 + 88*q22*y^2))))*f[11])/(4*w[2]*w[9]*w[12]*w[15]) + 
        (2*eu2*mb^5*om1*q22^3*QB^3*S1*(eq1*(8*om1^2 - 3*q22 - 16*om1*om2*y) + 
           4*eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[7])/
         (w[3]*w[9]*w[12]*w[15]) + (4*eu2*mb^5*om1*q22^3*QB^3*S2*
          (eu2*q22*(-2*om1^2 + q22 + 2*om1*om2*y) + 
           eq1*(4*om1^2*om2 - 2*om2*q22 + 4*om1*q22*y))*f[7])/
         (w[3]*w[9]*w[12]*w[15]) + (eu2*mb^5*om1^2*q22^4*QB^3*S2*
          (eq1*(-12*om1^2 + 5*q22 + 24*om1*om2*y) - 
           6*eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[12])/
         (w[1]*w[3]*w[9]*w[12]*w[15]) + (eu2*mb^5*om1^2*q22^3*QB^3*S1*
          (eu2*q22*(-10*om1^2 + 5*q22 + 12*om1*om2*y) + 
           2*eq1*(12*om1^2*om2 - 5*om2*q22 + 10*om1*q22*y))*f[12])/
         (w[1]*w[3]*w[9]*w[12]*w[15]) + (eu2*mb^5*om1*q22^5*QB^3*S2*
          (2*eq1*(-3*om1^2 + q22 + 6*om1*om2*y) - 
           3*eu2*(2*om1^2*om2 - om2*q22 + om1*q22*y))*f[11])/
         (2*w[2]^2*w[3]*w[9]*w[12]*w[15]) + (eu2*mb^5*om1*q22^4*QB^3*S1*
          (2*eq1*(3*om1^2 - q22 - 6*om1*om2*y) + 3*eu2*(2*om1^2*om2 - 
             om2*q22 + om1*q22*y))*f[11])/(w[2]*w[3]*w[9]*w[12]*w[15]) + 
        (eu2*mb^5*om1^2*QB^3*S1*(2*eq1*(-(om2*(q12^3 - 4*q12^2*q22 + 
                6*q12*q22^2 - 4*q22^3)) + 8*om1^5*(8*om2^2 - 7*q12 + q22)*y + 
             om1*(-8*om2^2*q12^2 + q12^3 + 20*q12^2*q22 - 8*q22^3)*y + 
             2*om1^3*y*(-8*om2^4 + 16*q12^2 - 19*q12*q22 + 10*q22^2 + 4*om2^2*
                q12*(-7 + 2*y^2)) - om1^2*om2*(-4*q12^2 + 3*q12*q22 + 6*
                q22^2 + 4*om2^2*q12*(3 + 2*y^2)) + 4*om1^4*om2*
              (29*q12 + 4*q22 + 6*q12*y^2 + 6*q22*y^2 + om2^2*(-26 + 
                 8*y^2))) + eu2*(32*om1^6*(om2^2 - q12) - q12^4 + 
             5*q12^3*q22 - 10*q12^2*q22^2 + 10*q12*q22^3 - 5*q22^4 - 
             om1^2*(12*om2^2*q12^2 + q12^3 - 3*q12^2*q22 + 6*q12*q22^2 - 7*
                q22^3) + 16*om1^5*om2*(8*om2^2 - 5*q12 + 3*q22)*y - 
             8*om1*om2*(q12^3 - 9*q12^2*q22 + 4*q12*q22^2 + q22^3)*y + 
             4*om1^3*om2*y*(4*om2^2*q12 + 16*q22^2 + 3*q12*q22*(3 - 4*y^2) + 
               6*q12^2*(-3 + 2*y^2)) + 2*om1^4*(16*om2^4 - 14*q22^2 - 8*q12^2*
                (-5 + 2*y^2) + q12*q22*(-25 + 16*y^2) + 4*om2^2*q12*
                (-17 + 20*y^2))))*f[10])/(w[1]*w[2]*w[5]*w[6]*w[9]*w[12]*
          w[15]) + (eu2*mb^5*om1^2*q22^2*QB^3*S1*
          (eu2*q22*(-2*om1^4 - 3*om1^2*q22 + q22^2 + 4*om1^3*om2*y + 
             8*om1*om2*q22*y) + 2*eq1*(4*om1^4*om2 + 5*om1^2*om2*q22 - 
             om2*q22^2 + 2*om1^3*q22*y + 3*om1*q22^2*y))*f[10])/
         (w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[12]*w[15]) - 
        (eu2*mb^5*om1*q12^3*QB^3*S2*(8*eu2*om2*(om1^2 + q12)^2*(q12 + q22) + 
           eq1*(5*om1^4*(q12 + q22) + 15*om1^2*q12*(q12 + q22) + 
             8*q12^2*(q12 + q22) - 4*om1^3*om2*q12*y))*f[11])/
         (w[2]^2*w[7]*w[9]*w[12]*w[15]) - (eu2*mb^5*om1*q12^2*QB^3*S1*
          (8*eu2*om1*q12*(om1^2 + q12)*(q12 + q22)*y + 
           eq1*(3*om1^2*q12*(q12 + q22) + q12^2*(q12 + q22) + 
             4*om1*om2*q12^2*y + 8*om1^3*om2*(q12 + q22)*y))*f[11])/
         (w[2]*w[7]*w[9]*w[12]*w[15]) + (16*eu2*mb^5*om1^3*(eq1 + eu2*om2)*
          q12^2*(om1^2 + q12)*(q12 + q22)*QB^3*S1*y*f[10])/
         (w[1]*w[2]*w[5]*w[6]*w[7]*w[9]*w[12]*w[15]) - 
        (eq1*eu2*mb^5*om1*(4*om1^2*q12 + (q12 - q22)^2)^2*(q12 + q22)*
          (om1^2 - 2*(q12 + q22))*QB^3*S2*f[11])/(16*w[2]^2*w[9]*w[10]*w[12]*
          w[15]) + (eq1*eu2*mb^5*om1*(4*om1^2*q12 + (q12 - q22)^2)^2*
          (q12 + q22)*QB^3*S1*f[11])/(16*w[2]*w[9]*w[10]*w[12]*w[15]) + 
        (8*eq1*eu2*mb^5*om2*QB^2*S2*(4*om2^3*q22*(q12^3 - 2*q12^2*q22 + 
             4*om1^2*q22^2 + q12*q22^2) + om2*(q12^5 - 4*q12^4*q22 + 
             5*q12^3*q22^2 - 4*q12*q22^4 + 2*q22^4*(2*om1^2 + q22)) - 
           2*om1*(q12 - q22)^5*y - 8*om1*om2^2*(q12 - q22)^3*q22*y)*f[7])/
         (w[9]*w[13]^2*w[15]) - (4*eu2*mb^5*QB^2*S1*
          (4*eu2*om2*(q12 - q22)^2*(q12^2 - 2*q12*q22 + q22*(4*om2^2 + q22))*
            (om2*(q12 + q22) - 2*om1*q12*y) + 
           eq1*(32*om2^5*q22*(3*q12^2 + 2*q12*q22 + (8*om1^2 - 5*q22)*q22) + 
             4*om2^3*(7*q12^4 - 17*q12^3*q22 + 14*q12^2*q22^2 - 5*q12*q22^3 + 
               q22^3*(20*om1^2 + q22)) + om2*(-7*q12^5 + 21*q12^4*q22 - 35*
                q12^3*q22^2 + 35*q12^2*q22^3 - 20*q12*q22^4 + q22^4*
                (4*om1^2 + 5*q22)) - 8*om1*om2^2*(q12 - q22)^3*
              (7*q12 + 5*q22)*y + 64*om1*om2^4*q22*(-3*q12^2 + q12*q22 + 2*
                q22^2)*y + 2*om1*(4*q12^5 - 5*q12^4*q22 + 5*q12^2*q22^3 - 4*
                q12*q22^4 + q22^5)*y))*f[7])/(w[9]*w[13]^2*w[15]) - 
        (2*eq1*eu2*mb^5*om2*QB^2*S2*(om2*(q12^6 - 4*q12^5*q22 + 
             4*q12^4*q22^2 + 4*q12^3*q22^3 + 16*om1^4*q22^4 - 
             11*q12^2*q22^4 + 8*q12*q22^5 - 2*q22^6) + 4*om2^3*q22*
            (q12^4 - 2*q12^3*q22 - 2*q12^2*q22^2 + 6*q12*q22^3 + 
             q22^2*(16*om1^4 - 8*om1^2*q22 - 3*q22^2)) + 8*om1*om2^2*q22*
            (-q12^4 + 3*q12^3*q22 - 2*q12^2*q22^2 - q12*q22^3 + 
             q22^3*(4*om1^2 + q22))*y + 2*om1*(-q12^6 + 5*q12^5*q22 - 
             9*q12^4*q22^2 + 5*q12^3*q22^3 + 5*q12^2*q22^4 - 8*q12*q22^5 + 
             q22^5*(4*om1^2 + 3*q22))*y)*f[3])/(w[1]*w[9]*w[13]^2*w[15]) + 
        (eu2*mb^5*QB^2*S1*(4*eu2*om2*(-4*om2^3*q22*(-q12^4 + q12^3*q22 + 2*
                q12^2*q22^2 - 4*om1^2*q22^3 - 3*q12*q22^3 + q22^4) + 
             om2*(q12^6 - 3*q12^5*q22 + q12^4*q22^2 + 5*q12^3*q22^3 - 5*q12^2*
                q22^4 + 4*om1^2*q22^5 + q22^6) - 2*om1*(q12 - q22)^5*
              (q12 + q22)*y - 8*om1*om2^2*(q12 - q22)^3*q22*(q12 + q22)*y) + 
           eq1*(4*om2^3*(7*q12^5 - 17*q12^4*q22 + 7*q12^3*q22^2 + 2*q12^2*
                q22^3 + 8*q12*q22^4 + q22^3*(80*om1^4 - 36*om1^2*q22 - 
                 7*q22^2)) + 32*om2^5*q22*(3*q12^3 - 2*q12^2*q22 - 5*q12*
                q22^2 + 4*q22*(8*om1^4 - 9*om1^2*q22 + q22^2)) + 
             om2*(-7*q12^6 + 20*q12^5*q22 - 28*q12^4*q22^2 + 14*q12^3*q22^3 + 
               13*q12^2*q22^4 - 21*q12*q22^5 + 4*q22^4*(4*om1^4 + 
                 3*om1^2*q22 + 2*q22^2)) + 64*om1*om2^4*q22*(-3*q12^3 + q12^2*
                q22 + 7*q12*q22^2 + (8*om1^2 - 5*q22)*q22^2)*y + 
             8*om1*om2^2*(-7*q12^5 + 16*q12^4*q22 + q12^3*q22^2 - 24*q12^2*
                q22^3 + 20*om1^2*q22^4 + 16*q12*q22^4 - 2*q22^5)*y + 
             2*om1*(4*q12^6 - 4*q12^5*q22 - 4*q12^4*q22^2 + 10*q12^3*q22^3 - 
               4*q12^2*q22^4 - 3*q12*q22^5 + 2*q22^5*(2*om1^2 + q22))*y))*
          f[3])/(w[1]*w[9]*w[13]^2*w[15]) - (8*eq1*eu2*mb^5*om2^3*
          (q12 - q22)^2*(q12^2 - 2*q12*q22 + q22*(4*om2^2 + q22))*QB^2*S2*
          (2*om1*om2*(q12 + q22) + (q12 - q22)^2*y)*f[4])/
         (w[2]^2*w[9]*w[13]^2*w[15]) + (4*eu2*mb^5*om2*QB^2*S1*
          (4*eu2*om2*q12*(q12 - q22)*(q12^2 - 2*q12*q22 + 
             q22*(4*om2^2 + q22))*(2*om1*om2*(q12 + q22) + (q12 - q22)^2*y) + 
           eq1*(2*om1*om2*(-6*q12^5 + 15*q12^4*q22 - 20*q12^3*q22^2 + 15*
                q12^2*q22^3 - 6*q12*q22^4 + q22^5 + 32*om2^4*q22*
                (3*q12^2 + 3*q12*q22 + 2*q22^2) + 4*om2^2*(q12 - q22)^2*
                (7*q12^2 + 4*q12*q22 + 5*q22^2)) + (-5*q12^6 + 9*q12^5*q22 - 
               5*q12^4*q22^2 - 5*q12^3*q22^3 + 9*q12^2*q22^4 - 5*q12*q22^5 + 
               q22^6 + 32*om2^4*(q12 - q22)^2*q22*(3*q12 + 2*q22) + 4*om2^2*
                (q12 - q22)^4*(7*q12 + 5*q22))*y))*f[4])/
         (w[2]*w[9]*w[13]^2*w[15]) - (4*eq1*eu2*mb^5*q12^6*QB^2*S1*
          (om2 - 2*om1*y)*f[7])/(w[4]*w[9]*w[13]^2*w[15]) + 
        (eq1*eu2*mb^5*q12^7*QB^2*S1*(om2 - 2*om1*y)*f[3])/
         (w[1]*w[4]*w[9]*w[13]^2*w[15]) + (4*eq1*eu2*mb^5*om2*q12^6*QB^2*S1*
          (2*om1*om2 + q12*y)*f[4])/(w[2]*w[4]*w[9]*w[13]^2*w[15]) + 
        (2*eu2*mb^5*QB^2*S2*(eu2*(4*om2^3*(-3*q12^3 + 4*q12^2*q22 + q12*
                q22^2 + 2*(6*om1^2 - q22)*q22^2) + om2*(6*q12^4 - 15*q12^3*
                q22 + 20*q12^2*q22^2 - 14*q12*q22^3 + 4*q22^3*(om1^2 + 
                 q22)) + 24*om1*om2^2*(q12 - q22)^2*(q12 + q22)*y + 
             2*om1*(-3*q12^4 + 2*q12^3*q22 + 2*q12^2*q22^2 - 3*q12*q22^3 + 
               q22^4)*y) + eq1*(-4*q12^4 + 5*q12^3*q22 - 4*q12*q22^3 + 
             2*q22^4 + 128*om1^4*om2^2*(6*om2^2 + q22) - 
             16*om2^4*(5*q12^2 + 5*q12*q22 - 9*q22^2) + 4*om1^2*q22*
              (-240*om2^4 - 16*om2^2*q22 + q22^2) + 4*om2^2*(3*q12^3 - 8*
                q12^2*q22 + 12*q12*q22^2 - 7*q22^3) + 64*om1^3*om2*q22*
              (6*om2^2 + q22)*y + 8*om1*om2*(q12^3 - 7*q12^2*q22 + 7*q12*
                q22^2 - 2*q22^3 + 4*om2^2*(2*q12^2 + 7*q12*q22 - 9*q22^2))*
              y))*f[7])/(w[9]*w[13]*w[15]) - 
        (2*eu2*mb^5*QB^2*S1*(2*eu2*(-3*q12^4 + 2*q12^3*q22 + 2*q12^2*q22^2 - 
             3*q12*q22^3 + q22^4 - 4*om2^4*(5*q12^2 - 60*om1^2*q22 + 2*q12*
                q22 + 57*q22^2) + 3*om2^2*(q12^3 - 2*q12^2*q22 + 12*om1^2*
                q22^2 + 5*q12*q22^2 - 3*q22^3) + 8*om1*om2^3*(5*q12^2 + 24*
                q12*q22 + 15*q22^2)*y + 2*om1*om2*(10*q12^3 - 20*q12^2*q22 - 
               2*q12*q22^2 + 9*q22^3)*y) + 
           eq1*(16*om1^4*(64*om2^3 + 3*om2*q22) - 8*om1^3*(176*om2^4 - 64*
                om2^2*q22 - 3*q22^2)*y - 16*om1^2*(64*om2^5 - om2*q22^2 + 2*
                om2^3*q22*(41 + 22*y^2)) + om2*(18*q12^3 + 1024*om2^4*q22 - 
               70*q12^2*q22 + 76*q12*q22^2 - 29*q22^3 + 8*om2^2*(22*q22^2 + 
                 4*q12^2*(-5 + 2*y^2) - q12*q22*(5 + 8*y^2))) - 
             2*om1*y*(576*om2^4*q12 + 7*q12^3 + 6*q12^2*q22 - 13*q12*q22^2 + 
               5*q22^3 + 8*om2^2*(41*q22^2 - 2*q12*q22*(9 + 13*y^2) + 
                 q12^2*(-21 + 26*y^2)))))*f[7])/(w[9]*w[13]*w[15]) - 
        (eu2*mb^5*QB^2*S2*(eu2*(om2*(6*q12^5 - 14*q12^4*q22 + 14*q12^3*
                q22^2 - q12^2*q22^3 - 8*q12*q22^4 + 4*q22^3*(4*om1^4 + 
                 2*om1^2*q22 + q22^2)) - 4*om2^3*(3*q12^4 - 4*q12^3*q22 + 2*
                q12^2*q22^2 - 4*q12*q22^3 + q22^2*(-48*om1^4 + 32*om1^2*q22 + 
                 3*q22^2)) + 24*om1*om2^2*(q12^4 - q12^3*q22 - 2*q12^2*
                q22^2 + 3*q12*q22^3 + (4*om1^2 - q22)*q22^3)*y + 
             2*om1*(-3*q12^5 + q12^4*q22 + 5*q12^3*q22^2 - 5*q12^2*q22^3 + 
               q22^4*(4*om1^2 + q22))*y) + eq1*(-4*q12^5 + 4*q12^4*q22 + 
             4*q12^3*q22^2 + 48*om1^2*om2^2*(44*om2^2 - q22)*q22^2 - 
             11*q12^2*q22^3 + 8*q12*q22^4 - 2*q22^5 + 512*om1^6*om2^2*
              (6*om2^2 + q22) + 16*om1^4*q22*(-336*om2^4 - 32*om2^2*q22 + q22^
                2) + 16*om2^4*(q12^3 - 5*q12*q22^2 + 6*q22^3) + 
             4*om2^2*(2*q12^4 + q12^3*q22 - 6*q12^2*q22^2 + 6*q12*q22^3 - 2*
                q22^4) + 256*om1^5*om2*q22*(6*om2^2 + q22)*y - 
             192*om1^3*om2*q22^2*(10*om2^2 + q22)*y + 8*om1*om2*
              (-30*q12^4 + 19*q12^3*q22 - 18*q12^2*q22^2 + 23*q12*q22^3 - 12*
                q22^4 + 4*om2^2*(10*q12^3 - 6*q12^2*q22 - 3*q12*q22^2 + 
                 2*q22^3))*y))*f[3])/(2*w[1]*w[9]*w[13]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(2*eu2*(-3*q12^5 + q12^4*q22 + 5*q12^3*q22^2 - 
             5*q12^2*q22^3 + 4*om1^2*q22^4 + q22^5 - 4*om2^4*(5*q12^3 - 240*
                om1^4*q22 + 36*q12^2*q22 + 348*om1^2*q22^2 + 45*q12*q22^2 - 
               82*q22^3) - om2^2*(q12^4 - 9*q12^3*q22 + 22*q12^2*q22^2 - 40*
                q12*q22^3 + 9*q22^2*(-16*om1^4 + 12*om1^2*q22 + 3*q22^2)) + 
             8*om1*om2^3*(21*q12^3 + 12*q12^2*q22 + 60*om1^2*q22^2 + 33*q12*
                q22^2 - 58*q22^3)*y + 2*om1*om2*(-50*q12^4 + 25*q12^3*q22 - 
               44*q12^2*q22^2 + 54*q12*q22^3 + 4*(9*om1^2 - 5*q22)*q22^3)*
              y) + eq1*(64*om1^6*(64*om2^3 + 3*om2*q22) + 4*om1^2*om2*q22*
              (6560*om2^4 + 704*om2^2*q22 - 43*q22^2) + 
             om2*(-224*q12^4 + 143*q12^3*q22 - 132*q12^2*q22^2 + 156*q12*
                q22^3 - 78*q22^4 + 32*om2^4*(21*q12^2 + 60*q12*q22 - 
                 275*q22^2) + 8*om2^2*(53*q12^3 - 32*q12^2*q22 + 
                 16*q12*q22^2 + 6*q22^3)) - 32*om1^5*(176*om2^4 - 64*om2^2*
                q22 - 3*q22^2)*y - 8*om1^3*q22*(976*om2^4 + 456*om2^2*q22 + 
               11*q22^2)*y + 2*om1*(-15*q12^4 + 3*q12^3*q22 - 2*q12^2*q22^2 + 
               22*q12*q22^3 - 17*q22^4 + 16*om2^4*(25*q12^2 - 66*q12*q22 + 
                 337*q22^2) + 8*om2^2*(12*q12^3 - 67*q12*q22^2 + 40*q22^3))*
              y - 32*om1^4*om2*(512*om2^4 + q22^2 + 4*om2^2*q22*
                (57 + 22*y^2))))*f[3])/(2*w[1]*w[9]*w[13]*w[15]) - 
        (2*eu2*mb^5*om2^2*QB^2*S2*(eu2*(2*om1*om2*(5*q12^4 - 10*q12^3*q22 + 
               10*q12^2*q22^2 - 5*q12*q22^3 + q22^4 - 4*om2^2*(3*q12^3 - 
                 q12^2*q22 + q12*q22^2 - 3*q22^3)) + (4*q12^5 - 5*q12^4*q22 + 
               5*q12^2*q22^3 - 4*q12*q22^4 + q22^5 - 12*om2^2*(q12 - q22)^3*
                (q12 + q22))*y) + 2*eq1*(32*om1^3*om2^2*q22*(6*om2^2 + q22) + 
             om1*(-3*q12^4 + 2*q12^3*q22 + 2*q12^2*q22^2 - 3*q12*q22^3 + q22^
                4 - 8*om2^4*(4*q12^2 + q12*q22 + 25*q22^2) + 2*om2^2*
                (5*q12^3 - 9*q12^2*q22 + 11*q12*q22^2 - 5*q22^3)) + 
             16*om1^2*om2*q22^2*(6*om2^2 + q22)*y - om2*(q12^4 - 20*q12^3*
                q22 + 30*q12^2*q22^2 - 14*q12*q22^3 + q22^4 + 4*om2^2*
                (q12 - q22)^2*(4*q12 + 13*q22))*y))*f[4])/
         (w[2]^2*w[9]*w[13]*w[15]) + (2*eu2*mb^5*om2*QB^2*S1*
          (eq1*(8*om1^3*(176*om2^5 + 64*om2^3*q22 + 3*om2*q22^2) + 
             4*om1^2*q22*(176*om2^4 + 64*om2^2*q22 + 3*q22^2)*y + 
             (om2^4*(-336*q12^2 + 672*q12*q22 + 80*q22^2) - 4*om2^2*
                (45*q12^3 - 31*q12^2*q22 - 89*q12*q22^2 + 71*q22^3) + 3*
                (5*q12^4 - q12^3*q22 - 6*q12^2*q22^2 + 5*q12*q22^3 - q22^4))*
              y - 2*om1*om2*(-17*q12^3 + 40*q12^2*q22 - 13*q12*q22^2 - 6*
                q22^3 + 8*om2^4*(5*q12 + 99*q22) + om2^2*(284*q22^2 + 
                 824*q12*q22*y^2 + q12^2*(84 - 120*y^2)))) + 
           2*eu2*(om2*(-9*q12^4 + 36*q12^3*q22 - 24*q12^2*q22^2 - 9*q12*
                q22^3 + 9*q22^4 + 4*om2^2*(25*q12^3 - 21*q12^2*q22 - 
                 19*q12*q22^2 + 15*q22^3))*y + 2*om1*(20*om2^4*(2*q12^2 + 
                 5*q12*q22 + 3*q22^2) - q12*(2*q12^3 - 2*q12*q22^2 + q22^3) + 
               om2^2*(-2*q12*q22^2 + 9*q22^3 + q12^3*(2 - 60*y^2) + 
                 6*q12^2*q22*(-1 + 10*y^2)))))*f[4])/(w[2]*w[9]*w[13]*
          w[15]) + (2*eu2*mb^5*q12^4*QB^2*S2*(-(eu2*q12*(om2 - 2*om1*y)) + 
           eq1*(-4*om2^2 + q12 + 8*om1*om2*y))*f[7])/(w[4]*w[9]*w[13]*
          w[15]) - (2*eu2*mb^5*q12^3*QB^2*S1*
          (2*eu2*q12*(-3*om2^2 + q12 + 6*om1*om2*y) + 
           eq1*(-16*om2^3 + 3*om2*q12 + 32*om1*om2^2*y + 10*om1*q12*y))*f[7])/
         (w[4]*w[9]*w[13]*w[15]) + (eu2*mb^5*q12^5*QB^2*S2*
          (eu2*q12*(om2 - 2*om1*y) + eq1*(4*om2^2 - q12 - 8*om1*om2*y))*f[3])/
         (2*w[1]*w[4]*w[9]*w[13]*w[15]) + (eu2*mb^5*q12^4*QB^2*S1*
          (2*eu2*q12*(-3*om2^2 + q12 + 6*om1*om2*y) + 
           eq1*(-16*om2^3 + om2*q12 + 32*om1*om2^2*y + 14*om1*q12*y))*f[3])/
         (2*w[1]*w[4]*w[9]*w[13]*w[15]) + (2*eu2*mb^5*om2^2*q12^4*QB^2*S2*
          (eu2*q12*(2*om1*om2 + q12*y) + eq1*(8*om1*om2^2 - 2*om1*q12 + 
             4*om2*q12*y))*f[4])/(w[2]^2*w[4]*w[9]*w[13]*w[15]) - 
        (4*eu2*mb^5*om2*q12^3*QB^2*S1*(4*eq1*om1*(4*om2^3 - om2*q12) + 
           eq1*q12*(8*om2^2 + 3*q12)*y + eu2*q12*(6*om1*om2^2 - 2*om1*q12 + 
             3*om2*q12*y))*f[4])/(w[2]*w[4]*w[9]*w[13]*w[15]) - 
        (2*eu2*mb^5*om2*QB^2*S1*(4*eu2*om2*(8*om1^3*om2^3*(4*om2^2 + q22) + 
             4*om1^2*om2^2*q22*(4*om2^2 + q22)*y - (31*q12^4 + 8*om2^4*q12*
                (q12 - q22) - 26*q12^3*q22 + 16*q12^2*q22^2 - 6*q12*q22^3 + 
               q22^4 + om2^2*(-33*q12^3 + 30*q12^2*q22 - 17*q12*q22^2 + 
                 4*q22^3))*y + 2*om1*om2*((q12 - q22)^3 - 16*om2^4*q22 + 
               om2^2*(q12 - q22)*(q12 + 7*q22 + 4*q12*y^2))) + 
           eq1*(32*om1^5*om2^3 + 16*om1^4*om2^2*(-20*om2^2 + q22)*y + 
             (-6*q12^4 + 32*om2^6*(q12 - 3*q22) + 15*q12^3*q22 - 20*q12^2*
                q22^2 + 14*q12*q22^3 - 4*q22^4 + 16*om2^4*(11*q12^2 - 
                 12*q12*q22 + 5*q22^2) - om2^2*(94*q12^3 + 26*q12^2*q22 - 
                 106*q12*q22^2 + 51*q22^3))*y - 4*om1^2*q22*y*
              (30*om2^2*q22 + q22^2 + om2^4*(96 - 64*y^2)) + 
             8*om1^3*(-(om2*q22^2) + 4*om2^5*(-31 + 16*y^2) - om2^3*q22*
                (29 + 20*y^2)) + 2*om1*om2*(16*om2^6 + 57*q12^3 - 42*q12^2*
                q22 + 21*q12*q22^2 - 5*q22^3 + om2^2*(-96*q12^2 + 
                 29*q12*q22 + 2*q22^2) + 16*om2^4*(-2*q12 + 23*q22 + 
                 3*q12*y^2 - 7*q22*y^2))))*f[10])/(w[1]*w[2]*w[5]*w[6]*w[9]*
          w[13]*w[15]) - (64*eq1*eu2*mb^5*om1*om2^8*q22*QB^2*S1*f[10])/
         (w[1]*w[2]*w[3]*w[5]*w[6]*w[9]*w[13]*w[15]) - 
        (2*eq1*eu2*mb^5*om2*q12^3*(om2^2 + q12)*QB^2*S1*(2*om1*om2 + q12*y)*
          f[10])/(w[1]*w[2]*w[4]*w[5]*w[6]*w[9]*w[13]*w[15]) - 
        (32*eq1*eu2*mb^5*om1*om2*(om2^2 - q12)*q12^3*(q12 + q22)*QB^2*S2*y*
          f[3])/(w[1]*w[8]*w[9]*w[13]*w[15]) + 
        (32*eu2*mb^5*om2*(om2^2 - q12)*q12^2*(q12 + q22)*QB^2*S1*
          (eu2*om1*q12*y + eq1*(-om2^2 + q12 + om1*om2*y))*f[3])/
         (w[1]*w[8]*w[9]*w[13]*w[15]) - (64*eu2*mb^5*om2^2*(om2^2 - q12)*q12*
          (q12 + q22)*QB^2*S1*(eq1*om1*(om2^2 - q12) + eq1*om2*q12*y + 
           eu2*q12^2*y)*f[10])/(w[1]*w[2]*w[5]*w[6]*w[8]*w[9]*w[13]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(-(eu2*(16*om1^6*om2*(32*om2^6 + 24*om2^4*q22 + 
                q12*(9*q12^2 - 10*q12*q22 - 2*q22^2) + 2*om2^2*(5*q12^2 + 
                  2*q22^2)) + om1*om2^2*(-32*om2^6*(2*q12 - 5*q22)*q22*QB - 
                16*om2^4*(2*q12^3 - 19*q12^2*q22 + 16*q12*q22^2 - 9*q22^3)*
                 QB + q22*(108*q12^4*QB - 159*q12^3*q22*QB + 75*q12^2*q22^2*
                   QB + 3*q12*q22^3*QB + 2*q22^4*y) + 4*om2^2*
                 (-12*q12^3*q22*QB + 63*q12^2*q22^2*QB - 65*q12*q22^3*QB + 
                  2*q12^4*(9*QB + 2*y) + q22^4*(19*QB + 8*y))) - 
              4*om1^5*(128*om2^8*QB + 8*om2^4*(q12^2*(5*QB - 6*y) + 
                  2*q22^2*(QB - 3*y)) + 32*om2^6*(3*q22*QB - 4*q12*y - 
                  2*q22*y) + 4*om2^2*(-10*q12^2*q22*QB - 2*q12*q22^2*QB + 
                  q12^3*(9*QB - 4*y) - 2*q22^3*y) + q12*(4*q22^3*y - 
                  2*q12^3*(10*QB + 9*y) - 2*q12*q22^2*(QB + 13*y) + 
                  q12^2*q22*(13*QB + 40*y))) + om1^2*om2*(
                -(q12*(81*q12^3*q22 - 159*q12^2*q22^2 + 75*q12*q22^3 + 
                   4*q22^4 + 54*q12^4*QB*y)) - 32*om2^6*q22*(-2*q12 + 
                  q22*(5 + 4*QB*y)) - 16*om2^4*(19*q12^2*q22 - 16*q12*q22^2 + 
                  3*q22^3*(3 + 4*QB*y) + q12^3*(-2 + 8*QB*y)) - 
                4*om2^2*(-10*q12^3*q22 + 68*q12^2*q22^2 - 65*q12*q22^3 + 
                  q22^4*(19 + 16*QB*y) + q12^4*(15 + 26*QB*y))) - 
              om2^3*q22*(4*om2^2*(2*q12*q22^2*(1 - 5*QB*y) - q12^2*q22*
                   (3 + 4*QB*y) + q12^3*(2 + 6*QB*y) + q22^3*(5 + 8*QB*y)) + 
                q22*(54*q12^3*QB*y + q22^3*(-25 + 2*QB*y) + q12*q22^2*
                   (53 + 50*QB*y) - q12^2*q22*(27 + 106*QB*y))) - 
              4*om1^4*om2*(4*om2^2*(2*q12^3 + q22^3)*(-5 + 2*QB*y) + 
                32*om2^6*(4*q12*QB*y + q22*(3 + 2*QB*y)) + 
                q12*(21*q12^2*q22 - 7*q12*q22^2 + 20*q22^3 + q12^3*
                   (-13 + 18*QB*y)) + 8*om2^4*(3*q22^2*(-1 + 2*QB*y) + 
                  q12^2*(-1 + 6*QB*y - 4*y^2))) + om1^3*(384*om2^8*q22*QB - 
                16*om2^4*(q22^3*(5*QB - 12*y) + 2*q12^3*(5*QB - 4*y)) + 
                om2^2*(84*q12^3*q22*QB + 52*q12^2*q22^2*QB + 28*q12*q22^3*
                   QB - 52*q12^4*(QB - 2*y) + 8*q22^4*(QB + 8*y)) + 
                q12^2*(-(q12*q22^2*(QB - 50*y)) + 2*q22^3*y + q12^3*
                   (53*QB + 54*y) - q12^2*q22*(25*QB + 106*y)) - 
                32*om2^6*(q22^2*(3*QB - 4*y) + q12^2*(QB + 4*QB*y^2))))) + 
           2*eq1*(8*om1^6*(64*om2^6 - 4*om2^2*(q12 - q22)^2 - 8*om2^4*
                (12*q12 + q22) + q12*(8*q12^2 - 7*q12*q22 + 2*q22^2)) + 
             2*om1*om2*(32*om2^8*q22*QB - q12*(q12 - q22)^2*q22*(21*q12 + 
                 22*q22)*QB + 16*om2^6*(q12^2 - 10*q12*q22 + 11*q22^2)*QB + 2*
                om2^2*q22*(-48*q12^3*QB + 51*q12^2*q22*QB - 36*q12*q22^2*QB + 
                 4*q22^3*(5*QB - 6*y)) - 4*om2^4*(-13*q12^2*q22*QB + 
                 60*q12*q22^2*QB + 2*q12^3*(5*QB + y) + 2*q22^3*(-25*QB + 
                   2*y))) - 8*om1^5*om2*(64*om2^6*QB - 4*om2^2*
                (q12^2*(QB - 8*y) + q22^2*(QB + 4*y)) + q12*(-3*q12*q22*QB + 
                 2*q22^2*QB + q12^2*(4*QB + 6*y)) - 8*om2^4*
                (12*q12*(QB + y) + q22*(QB + 12*y))) + 
             om1^2*(q12^2*(q12 - q22)^2*(21*q12 + 22*q22)*QB*y - 64*om2^8*
                (q22 + 4*q22*QB*y) + 8*om2^2*(18*q12^3*q22 - 24*q12^2*q22^2 + 
                 18*q12*q22^3 + 12*q12^4*QB*y + q22^4*QB*y) + 8*om2^4*
                (-9*q12^2*q22 + 60*q12*q22^2 - 50*q22^3 + 4*q12^3*
                  (2 + 3*QB*y)) + 32*om2^6*(10*q12*q22 + q12^2*(-1 + 
                   4*QB*y) - q22^2*(11 + 4*QB*y))) + om2^2*q22*
              ((q12 - q22)^2*q22*(21*q12 + 22*q22)*QB*y + 8*om2^4*
                (4*q22^2*(1 + QB*y) + q12^2*(1 + 4*QB*y) - 2*q12*
                  (q22 + 4*q22*QB*y)) + 48*om2^2*q22*(2*q12^2*QB*y + 
                 2*q22^2*(1 + QB*y) - q12*(q22 + 4*q22*QB*y))) - 
             8*om1^4*(om2^2*(-21*q12^2*q22 - 18*q12*q22^2 + 4*q22^3 + 
                 q12^3*(26 - 6*QB*y)) - q12^2*(q22^2*QB*y - 2*q12*q22*
                  (3 + QB*y) + q12^2*(12 + QB*y)) + 32*om2^6*(q12 + 
                 3*q12*QB*y + q22*(3 + 3*QB*y + y^2)) - 8*om2^4*
                (-(q22^2*(7 + 2*QB*y)) + q12^2*(-6 + 4*QB*y + 4*y^2))) + 
             4*om1^3*om2*(4*om2^2*(4*q22^3*QB + q12^3*(13*QB - 6*y)) - q12*
                (-10*q12^2*q22*QB + 16*q12*q22^2*QB + 4*q22^3*QB + 
                 3*q12^3*(QB + 8*y)) - 16*om2^4*(-(q22^2*(7*QB + 2*y)) + 
                 2*q12^2*(-3*QB + y + 2*QB*y^2)) + 64*om2^6*(q12*QB + 
                 q22*(y + QB*(3 + y^2))))))*f[5])/(4*w[9]^2*w[14]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(eu2*(32*om1^7*(32*om2^7 + 24*om2^5*q22 + om2*q12*
                (9*q12^2 - 10*q12*q22 - 2*q22^2) + 2*om2^3*(5*q12^2 + 
                 2*q22^2)) + om1^2*(64*om2^8*(2*q12 - 5*q22)*q22*QB + 32*
                om2^6*(2*q12^3 - 19*q12^2*q22 + 16*q12*q22^2 - 9*q22^3)*QB - 
               8*om2^4*(-10*q12^3*q22*QB + 68*q12^2*q22^2*QB - 65*q12*q22^3*
                  QB + q22^4*(19*QB - 8*y) + q12^4*(15*QB - 2*y)) + q12^2*
                (q12 - q22)^2*(57*q12^2 + 36*q12*q22 - 65*q22^2)*y + 2*om2^2*
                (-81*q12^4*q22*QB + 106*q12^3*q22^2*QB - 50*q12^2*q22^3*QB - 
                 3*q12*q22^4*QB + 34*q12^5*y + 2*q22^5*y)) + 
             8*om1^6*(128*om2^8*QB + 32*om2^6*(3*q22*QB + 4*q12*y + 
                 2*q22*y) + 4*om2^2*(-10*q12^2*q22*QB - 2*q12*q22^2*QB + 
                 2*q22^3*y + q12^3*(9*QB + 4*y)) + 8*om2^4*
                (2*q22^2*(QB + 3*y) + q12^2*(5*QB + 6*y)) + q12*
                (q12^2*q22*(13*QB - 40*y) - 2*q12*q22^2*(QB - 13*y) - 
                 4*q22^3*y + q12^3*(-20*QB + 18*y))) + om2^2*q22*
              ((q12 - q22)^2*q22*(57*q12^2 + 36*q12*q22 - 65*q22^2)*y - 8*
                om2^4*(2*q12^3*QB + 2*q12*q22^2*(QB - 2*y) + q12^2*q22*
                  (-3*QB + 2*y) + q22^3*(5*QB + 2*y)) + 2*om2^2*q22*
                (q12^2*q22*(27*QB - 100*y) + q22^3*(25*QB - 32*y) + 
                 34*q12^3*y + q12*q22^2*(-53*QB + 98*y))) + 
             2*om1*(32*om2^7*(q12 - q22)*q22^2 - om2*q12*(q12 - q22)^2*q22*
                (57*q12^2 + 36*q12*q22 - 65*q22^2) + om2^3*q22*(-68*q12^4 + 
                 36*q12^3*q22 - 78*q12^2*q22^2 + 197*q12*q22^3 + 
                 q22^4*(-105 + 2*QB*y)) + 4*om2^5*(2*q12^3*q22 - 
                 37*q12^2*q22^2 + 67*q12*q22^3 + 4*q12^4*QB*y + 
                 q22^4*(-37 + 8*QB*y))) + 2*om1^3*(32*om2^7*q22^2*
                (-5 + 4*QB*y) + 16*om2^5*(8*q12^3*QB*y + 3*q22^3*
                  (-3 + 4*QB*y)) + 4*om2^3*(q22^4*(-19 + 16*QB*y) + 
                 q12^4*(21 + 26*QB*y)) + om2*q12*(-74*q12^3*q22 - 
                 59*q12^2*q22^2 + 55*q12*q22^3 - 4*q22^4 + q12^4*
                  (64 + 54*QB*y))) + 8*om1^5*(4*om2^3*(2*q12^3 + q22^3)*
                (5 + 2*QB*y) + 32*om2^7*(4*q12*QB*y + q22*(-3 + 2*QB*y)) + 
               om2*q12*(-21*q12^2*q22 + 7*q12*q22^2 - 20*q22^3 + 
                 q12^3*(13 + 18*QB*y)) + 8*om2^5*(3*q22^2*(1 + 2*QB*y) + 
                 q12^2*(1 + 6*QB*y + 4*y^2))) + om1^4*(-768*om2^8*q22*QB + 8*
                om2^2*(-21*q12^3*q22*QB - 13*q12^2*q22^2*QB - 7*q12*q22^3*
                  QB - 2*q22^4*(QB - 8*y) + 13*q12^4*(QB + 2*y)) + 32*om2^4*
                (2*q12^3*(5*QB + 4*y) + q22^3*(5*QB + 12*y)) + 2*q12^2*
                (q12^2*q22*(25*QB - 106*y) + 2*q22^3*y + q12*q22^2*
                  (QB + 50*y) + q12^3*(-53*QB + 54*y)) + 64*om2^6*
                (q22^2*(3*QB + 4*y) + q12^2*(QB + 4*QB*y^2)))) - 
           2*eq1*(16*om1^7*(64*om2^6 - 4*om2^2*(q12 - q22)^2 - 8*om2^4*
                (12*q12 + q22) + q12*(8*q12^2 - 7*q12*q22 + 2*q22^2)) - 
             om1^2*om2*(128*om2^8*q22*QB + 64*om2^6*(q12^2 - 10*q12*q22 + 
                 11*q22^2)*QB + q12*(-63*q12^3*q22*QB + 60*q12^2*q22^2*QB + 
                 69*q12*q22^3*QB - 88*q22^4*QB + 22*q12^4*y) - 16*om2^4*
                (-9*q12^2*q22*QB + 60*q12*q22^2*QB + q12^3*(8*QB - 2*y) - 
                 2*q22^3*(25*QB + 2*y)) + 8*om2^2*(-36*q12^3*q22*QB + 
                 27*q12^2*q22^2*QB - 36*q12*q22^3*QB + 10*q12^4*y + 
                 4*q22^4*(5*QB + 6*y))) + 16*om1^6*om2*(64*om2^6*QB + q12*
                (-3*q12*q22*QB + 2*q22^2*QB + q12^2*(4*QB - 6*y)) + om2^4*
                (-96*q12*QB - 8*q22*QB + 96*q12*y + 96*q22*y) - 4*om2^2*
                (q22^2*(QB - 4*y) + q12^2*(QB + 8*y))) + 
             om2^3*q22*(16*om2^4*(q12^2 - 2*q12*q22 + 4*q22^2)*QB - 16*om2^2*
                q22*(2*q12*q22*(3*QB - 5*y) + 5*q12^2*y + q22^2*(-12*QB + 
                   5*y)) + q22*(q22^3*(23*QB - 120*y) - 22*q12^3*y - 
                 q12^2*q22*(21*QB + 76*y) + 2*q12*q22^2*(10*QB + 109*y))) + 
             om1*om2^2*(q22*(44*q12^4 + 114*q12^3*q22 - 327*q12^2*q22^2 + 
                 180*q12*q22^3 - 44*q22^4*QB*y) - 16*om2^4*(-(q12^2*q22) - 
                 18*q12*q22^2 + 2*q12^3*QB*y + 4*q22^3*(4 + QB*y)) + 8*om2^2*
                q22*(20*q12^3 - 19*q12^2*q22 + 52*q12*q22^2 - 12*q22^3*
                  (3 + 2*QB*y))) + om1^3*(128*om2^8*q22*(-1 + 4*QB*y) - 32*
                om2^4*(25*q22^3 + 6*q12^3*(1 + QB*y)) - 64*om2^6*
                (q22^2*(11 - 4*QB*y) + q12^2*(1 + 4*QB*y)) - 8*om2^2*
                (18*q12^3*q22 - 12*q12^2*q22^2 - 36*q12*q22^3 + 2*q22^4*QB*
                  y + q12^4*(1 + 24*QB*y)) + q12^2*(-44*q22^3*QB*y - 
                 2*q12^3*(19 + 21*QB*y) + 2*q12*q22^2*(-30 + 23*QB*y) + 
                 q12^2*q22*(109 + 40*QB*y))) + 16*om1^5*
              (-(q12^2*(q22^2*QB*y + q12^2*(-12 + QB*y) - 2*q12*q22*
                   (-3 + QB*y))) + om2^2*(21*q12^2*q22 + 18*q12*q22^2 - 
                 4*q22^3 - 2*q12^3*(13 + 3*QB*y)) - 8*om2^4*
                (q22^2*(7 - 2*QB*y) + q12^2*(6 + 4*QB*y - 4*y^2)) + 32*om2^6*
                (q12*(-1 + 3*QB*y) + q22*(-3 + 3*QB*y - y^2))) - 
             8*om1^4*om2*(q12*(10*q12^2*q22*QB - 16*q12*q22^2*QB - 
                 4*q22^3*QB - 3*q12^3*(QB - 8*y)) + 4*om2^2*(4*q22^3*QB + 
                 q12^3*(13*QB + 6*y)) + 64*om2^6*(q12*QB - q22*y + 
                 q22*QB*(3 + y^2)) - 16*om2^4*(q22^2*(-7*QB + 2*y) + 
                 q12^2*(-2*y + QB*(-6 + 4*y^2))))))*f[18])/
         (4*w[1]*w[9]^2*w[14]*w[15]) + (eu2*mb^5*QB^2*S2*
          (-(eu2*(256*om1^9*om2^2*(4*om2^2 - 3*q12)*q12*y + 128*om1^8*om2*(
                24*om2^6 + q12^2*(2*q12 - q22) - 4*om2^4*q12*(9 + 2*QB*y - 
                  2*y^2) + om2^2*q12^2*(11 + 6*QB*y + 14*y^2)) + 
              om1*om2^2*(256*om2^8*(q12 - q22)*q22*QB + 32*om2^6*(4*q12^3 - 
                  32*q12^2*q22 - 25*q12*q22^2 + 39*q22^3)*QB + 
                q22*(392*q12^5*QB - 801*q12^4*q22*QB + 522*q12^3*q22^2*QB + 
                  183*q12^2*q22^3*QB - 198*q12*q22^4*QB - 132*q22^5*y) - 
                16*om2^4*(24*q12^3*q22*QB - 18*q12^2*q22^2*QB + 78*q12*q22^3*
                   QB + 2*q12^4*(9*QB + 2*y) + q22^4*(-67*QB + 22*y)) - 
                2*om2^2*q22*(108*q12^4*QB - 272*q12^3*q22*QB + 215*q12^2*
                   q22^2*QB + 190*q12*q22^3*QB + 2*q22^4*(-93*QB + 92*y))) + 
              om1^2*om2*(-128*om2^8*(2*q12 - q22)*q22 - q12*(297*q12^4*q22 - 
                  801*q12^3*q22^2 + 513*q12^2*q22^3 + 189*q12*q22^4 - 
                  264*q22^5 + 196*q12^5*QB*y) + 64*om2^6*(15*q12^2*q22 + 
                  10*q12*q22^2 + q22^3*(-17 + 5*QB*y) + q12^3*(-2 + 
                    9*QB*y)) + 4*om2^2*(33*q12^4*q22 - 150*q12^3*q22^2 + 
                  185*q12^2*q22^3 + 96*q12*q22^4 + 27*q12^5*QB*y + 
                  q22^5*(-93 + 28*QB*y)) + 16*om2^4*(11*q12^3*q22 + 
                  8*q12^2*q22^2 + 75*q12*q22^3 + q22^4*(-65 + 22*QB*y) + 
                  q12^4*(15 + 44*QB*y))) + om2^3*q22*(16*om2^4*
                 (q12^3*(2 + 6*QB*y) + q12^2*q22*(-3 + 14*QB*y) + 
                  q22^3*(19 + 26*QB*y) - q12*q22^2*(5 + 46*QB*y)) + 
                4*om2^2*q22*(27*q12^3*QB*y + q12^2*q22*(-11 + 40*QB*y) + 
                  q22^3*(81 + 94*QB*y) - q12*q22^2*(24 + 161*QB*y)) + 
                q22*(-196*q12^4*QB*y + q12*q22^3*(171 - 122*QB*y) + 
                  3*q22^4*(21 + 44*QB*y) - 3*q12^2*q22^2*(89 + 116*QB*y) + 
                  3*q12^3*q22*(33 + 178*QB*y))) + om1^3*(1024*om2^10*q22*QB + 
                32*om2^6*(q12^3*(33*QB - 16*y) + 8*q22^3*(8*QB - y)) - 
                2*om2^2*(-581*q12^4*q22*QB + 70*q12^3*q22^2*QB + 108*q12^2*
                   q22^3*QB + 84*q12*q22^4*QB + 56*q22^5*y + 44*q12^5*
                   (8*QB + y)) - 32*om2^4*(4*q12^4*(4*QB + 5*y) + 
                  q22^4*(-13*QB + 11*y)) + q12^2*(-132*q22^4*y + 6*q12*q22^3*
                   (11*QB + 21*y) + 3*q12^4*(89*QB + 66*y) - 6*q12^3*q22*
                   (29*QB + 89*y) + q12^2*q22^2*(-61*QB + 342*y)) - 
                128*om2^8*(-(q22^2*(27*QB + 2*y)) + q12^2*QB*(-5 + 2*y^2))) + 
              32*om1^6*om2*(3*q12^2*(8*q12^2 - 11*q12*q22 + 5*q22^2) + 
                32*om2^8*(1 + 2*QB*y) + 4*om2^2*(-q22^3 + q12^3*
                   (3 + 2*QB*y)) - 32*om2^6*(q22*(2 + QB*y + y^2) + 
                  q12*(4 + 5*QB*y + 2*y^2)) + 4*om2^4*
                 (-(q22^2*(11 + 2*QB*y)) + q12^2*(2 + 42*QB*y + 28*y^2 + 
                    4*QB*y^3))) - 4*om1^5*(256*om2^10*QB + 24*om2^2*q12^2*
                 (-11*q12*q22*QB + 5*q22^2*QB + 4*q12^2*(2*QB + y)) + 
                32*om2^4*(-(q22^3*(QB + 2*y)) + q12^3*(3*QB + 7*y)) + 
                q12^2*(28*q22^3*y - 2*q12^3*(18*QB + 11*y) - 2*q12*q22^2*
                   (7*QB + 39*y) + q12^2*q22*(39*QB + 72*y)) - 256*om2^8*
                 (q12*y + 3*q22*y + 2*q12*QB*(2 + y^2) + q22*QB*(2 + y^2)) + 
                32*om2^6*(-(q22^2*(11*QB + 12*y)) + 2*q12^2*(QB + 14*QB*y^2 + 
                    2*y*(6 + y^2)))) - 4*om1^4*om2*(128*om2^8*(q22 + 
                  2*q12*QB*y + 6*q22*QB*y) - 32*om2^4*(7*q12^3*(-1 + QB*y) - 
                  2*q22^3*(8 + QB*y)) - 4*om2^2*(-26*q22^4 + 3*q12^4*
                   (11 + 8*QB*y)) + q12*(288*q12^3*q22 - 68*q12^2*q22^2 - 
                  15*q12*q22^3 - 56*q22^4 + 2*q12^4*(-87 + 11*QB*y)) - 
                32*om2^6*(-2*q22^2*(13 + 6*QB*y) + q12^2*(-3 + 2*y^2 + 
                    4*QB*y*(6 + y^2)))) - 128*om1^7*om2^2*(8*om2^6*
                 (3*QB + 2*y) + q12^2*(-(q22*QB) + 2*q12*(QB + y)) - 
                4*om2^4*(10*q12*y + 2*q22*y + q12*QB*(9 - 2*y^2)) + 
                om2^2*(-2*q22^2*y + q12^2*(42*y + 4*y^3 + QB*(11 + 
                      14*y^2)))))) + eq1*(256*om1^9*om2*q12^2*y + 
             256*om1^8*om2^2*(16*om2^4 - 2*om2^2*q12*(9 + 2*y^2) - q12^2*
                (1 + QB*y + 4*y^2)) - 2*om1*om2*(256*om2^10*q22*QB + q12*
                (q12 - q22)^2*q22*(119*q12^2 + 20*q12*q22 - 52*q22^2)*QB + 2*
                om2^2*q22*(48*q12^4*QB + 41*q12^3*q22*QB - 74*q12^2*q22^2*
                  QB - 30*q12*q22^3*QB + q22^4*(25*QB - 4*y)) + 32*om2^8*
                (4*q12^2*QB - 38*q12*q22*QB + q22^2*(27*QB - 4*y)) - 4*om2^4*
                q22*(60*q12^3*QB - 138*q12^2*q22*QB + 117*q12*q22^2*QB + 
                 8*q22^3*(-5*QB + 3*y)) - 32*om2^6*(-13*q12^2*q22*QB + 
                 27*q12*q22^2*QB + 2*q12^3*(5*QB + y) + q22^3*(-17*QB + 
                   4*y))) - om2^2*q22*(128*om2^8*q22*QB*y - (q12 - q22)^2*q22*
                (119*q12^2 + 20*q12*q22 - 52*q22^2)*QB*y + 4*om2^2*q22*
                (-24*q12^3*QB*y - 32*q12*q22^2*(1 + QB*y) + q22^3*
                  (19 + 4*QB*y) + q12^2*q22*(15 + 52*QB*y)) + 64*om2^6*
                (4*q22^2*(1 + QB*y) + q12^2*(1 + 4*QB*y) - 2*q12*
                  (q22 + 4*q22*QB*y)) + 48*om2^4*q22*(5*q12^2*QB*y + 
                 q22^2*(4 + 5*QB*y) - 2*q12*(q22 + 5*q22*QB*y))) - 
             256*om1^7*om2^3*(-(q22^2*y) + 16*om2^4*(QB + y) - q12^2*
                (QB + 3*y + 4*QB*y^2 + 4*y^3) - 2*om2^2*(10*q22*y + 
                 4*q12*y*(5 + y^2) + q12*QB*(9 + 2*y^2))) + 
             om1^2*(q12^2*(q12 - q22)^2*(119*q12^2 + 20*q12*q22 - 52*q22^2)*
                QB*y - 512*om2^10*q22*(-1 + QB*y) + 4*om2^2*(45*q12^4*q22 - 
                 64*q12^3*q22^2 + 38*q12^2*q22^3 - 6*q12*q22^4 + 24*q12^5*QB*
                  y - 4*q22^5*QB*y) - 64*om2^6*(-9*q12^2*q22 + 24*q12*q22^2 - 
                 14*q22^3 + 4*q12^3*(2 + 3*QB*y)) - 16*om2^4*(18*q12^3*q22 - 
                 54*q12^2*q22^2 + 60*q12*q22^3 + 15*q12^4*QB*y - 
                 4*q22^4*(5 + 4*QB*y)) + 256*om2^8*(-10*q12*q22 + 
                 q22^2*(6 + QB*y) + q12^2*(1 - 7*QB*y + 2*QB*y^3))) + 
             4*om1^4*(512*om2^10*QB*y - 32*om2^4*(6*q22^3 + q12^3*
                  (5 + 3*QB*y)) + 8*om2^2*q12*(32*q12^2*q22 - 18*q12*q22^2 + 
                 12*q22^3 + q12^3*(-21 + 8*QB*y)) - 32*om2^6*
                (2*q22^2*(3 + 5*QB*y) + q12^2*(4 + 29*QB*y)) + q12^2*
                (-4*q22^3*QB*y + 2*q12*q22^2*(1 + 27*QB*y) + q12^3*
                  (32 + 46*QB*y) - q12^2*q22*(19 + 96*QB*y)) - 128*om2^8*
                (q12*(-4 + 9*QB*y + 8*y^2) + q22*(5 + 15*QB*y + 6*y^2 + 
                   4*QB*y^3))) + 64*om1^6*(2*q12^3*(2*q12 - q22) + om2^2*q12*
                (-24*q12^2 + 23*q12*q22 - 2*q22^2) + 64*om2^8*(1 + QB*y) - 4*
                om2^4*(q22^2*(5 + QB*y) + q12^2*(12 + 3*QB*y + 4*y^2 + 
                   4*QB*y^3)) - 8*om2^6*(2*q22*(4 + 5*QB*y + 7*y^2) + 
                 q12*(5 + 14*y^2 + 4*QB*y*(5 + y^2)))) + 4*om1^3*om2*
              (q12*(-152*q12^3*q22*QB + 70*q12^2*q22^2*QB - 29*q12*q22^3*QB + 
                 8*q22^4*QB + q12^4*(93*QB - 30*y)) + 4*om2^2*
                (-4*q22^4*(QB + 4*y) + 3*q12^4*(13*QB + 4*y)) + 16*om2^4*
                (12*q22^3*QB + q12^3*(7*QB + 12*y)) + 64*om2^8*(8*q22*y + 
                 2*q22*QB*(3 + 4*y^2) + q12*QB*(-7 + 8*y^2)) + 16*om2^6*
                (q22^2*(11*QB - 4*y) + q12^2*(4*y*(9 - 4*y^2) + 
                   QB*(-1 + 12*y^2)))) - 32*om1^5*om2*(-12*om2^2*q12^3*
                (4*QB + y) + 32*om2^8*(3*QB + 4*y) + q12^2*(21*q12*q22*QB - 
                 2*q22^2*QB + q12^2*(-15*QB + 8*y)) - 8*om2^6*
                (8*q22*y*(4 + y^2) + 4*q22*QB*(4 + 7*y^2) + 7*q12*(QB + 4*y + 
                   4*QB*y^2)) - 2*om2^4*(20*q22^2*(QB + y) + q12^2*
                  (52*y + QB*(49 + 16*y^2))))))*f[5])/(16*w[2]^2*w[9]^2*w[14]*
          w[15]) + (eu2*mb^5*QB^2*S2*(eu2*(512*om1^10*om2^2*(4*om2^2 - 3*q12)*
              q12*y + 256*om1^9*om2*(24*om2^6 + q12^2*(2*q12 - q22) + 4*om2^4*
                q12*(-9 + 2*QB*y + 2*y^2) + om2^2*q12^2*(11 - 6*QB*y + 
                 14*y^2)) - om1^2*(512*om2^10*(q12 - q22)*q22*QB + 64*om2^8*
                (4*q12^3 - 32*q12^2*q22 - 25*q12*q22^2 + 39*q22^3)*QB + q12^2*
                (q12 - q22)^2*(20*q12^3 - 254*q12^2*q22 + 335*q12*q22^2 + 
                 96*q22^3)*y + 4*om2^2*(147*q12^5*q22*QB - 267*q12^4*q22^2*
                  QB + 174*q12^3*q22^3*QB + 61*q12^2*q22^4*QB - 99*q12*q22^5*
                  QB + 18*q12^6*y + 66*q22^6*y) - 32*om2^6*(17*q12^3*q22*QB + 
                 5*q12^2*q22^2*QB + 78*q12*q22^3*QB + q12^4*(15*QB - 2*y) - 
                 q22^4*(67*QB + 22*y)) + 4*om2^4*(-81*q12^4*q22*QB + 
                 312*q12^3*q22^2*QB - 376*q12^2*q22^3*QB - 190*q12*q22^4*QB + 
                 52*q12^5*y + 2*q22^5*(93*QB + 92*y))) + 
             om2^2*q22*(-((q12 - q22)^2*q22*(20*q12^3 - 254*q12^2*q22 + 
                  335*q12*q22^2 + 96*q22^3)*y) + 32*om2^6*(2*q12^3*QB + 
                 q12^2*q22*(-3*QB + 2*y) + q22^3*(23*QB + 2*y) - q12*q22^2*
                  (7*QB + 4*y)) - 4*om2^4*q22*(q12^2*q22*(27*QB - 64*y) + 
                 4*q12*q22^2*(10*QB - 7*y) + 52*q12^3*y + q22^3*(-161*QB + 
                   40*y)) - 2*om2^2*q22*(36*q12^4*y - 2*q12^3*q22*
                  (49*QB + 8*y) + q12^2*q22^2*(267*QB + 74*y) - 2*q12*q22^3*
                  (87*QB + 122*y) + q22^4*(-61*QB + 150*y))) + 
             2*om1^3*om2*(128*om2^8*q22^2 - 64*om2^6*(9*q12^3*QB*y + 
                 q22^3*(17 + 5*QB*y)) - 4*om2^2*(q12^5*(20 + 27*QB*y) + 
                 q22^5*(93 + 28*QB*y)) - 16*om2^4*(q22^4*(65 + 22*QB*y) + 
                 q12^4*(13 + 44*QB*y)) + q12*(214*q12^4*q22 - 255*q12^3*
                  q22^2 - 110*q12^2*q22^3 + 3*q12*q22^4 + 264*q22^5 + 
                 4*q12^5*(-8 + 49*QB*y))) - 2*om1*om2*(128*om2^8*(q12 - q22)*
                q22^2 - q12*(q12 - q22)^2*q22*(20*q12^3 - 254*q12^2*q22 + 
                 335*q12*q22^2 + 96*q22^3) + 16*om2^6*(2*q12^3*q22 - 
                 29*q12^2*q22^2 + 14*q12*q22^3 + 4*q12^4*QB*y + 
                 q22^4*(1 + 26*QB*y)) + om2^2*q22*(-72*q12^5 - 16*q12^4*q22 + 
                 338*q12^3*q22^2 - 545*q12^2*q22^3 + 82*q12*q22^4 + 
                 3*q22^5*(43 + 44*QB*y)) + 4*om2^4*q22*(-52*q12^4 + 
                 12*q12^3*q22 + 12*q12^2*q22^2 - 100*q12*q22^3 + 
                 q22^4*(69 + 94*QB*y))) - 2*om1^4*(1024*om2^10*q22*QB - 2*
                om2^2*(-581*q12^4*q22*QB + 70*q12^3*q22^2*QB + 108*q12^2*
                  q22^3*QB + 84*q12*q22^4*QB + 44*q12^5*(8*QB - y) - 
                 56*q22^5*y) + 32*om2^4*(-4*q12^4*(4*QB - 5*y) + 
                 q22^4*(13*QB + 11*y)) + 32*om2^6*(8*q22^3*(8*QB + y) + 
                 q12^3*(33*QB + 16*y)) + q12^2*(-6*q12^3*q22*(29*QB - 89*y) + 
                 3*q12^4*(89*QB - 66*y) + 6*q12*q22^3*(11*QB - 21*y) + 
                 132*q22^4*y - q12^2*q22^2*(61*QB + 342*y)) - 128*om2^8*
                (q22^2*(-27*QB + 2*y) + q12^2*QB*(-5 + 2*y^2))) + 
             256*om1^8*om2^2*(q12^2*(-(q22*QB) + 2*q12*(QB - y)) + 8*om2^6*
                (3*QB - 2*y) + 4*om2^4*(10*q12*y + 2*q22*y + q12*QB*
                  (-9 + 2*y^2)) + om2^2*(2*q22^2*y + q12^2*(11*QB - 42*y + 
                   14*QB*y^2 - 4*y^3))) - 64*om1^7*om2*(-3*q12^2*
                (8*q12^2 - 11*q12*q22 + 5*q22^2) + 32*om2^8*(-1 + 2*QB*y) + 4*
                om2^2*(q22^3 + q12^3*(-3 + 2*QB*y)) - 32*om2^6*(5*q12*QB*y + 
                 q22*(-2 + QB*y - y^2) - 2*q12*(2 + y^2)) + 4*om2^4*
                (q22^2*(11 - 2*QB*y) + q12^2*(-2 + 42*QB*y - 28*y^2 + 
                   4*QB*y^3))) + 8*om1^6*(256*om2^10*QB + 24*om2^2*q12^2*
                (-11*q12*q22*QB + 5*q22^2*QB + q12^2*(8*QB - 4*y)) + 32*om2^4*
                (q12^3*(3*QB - 7*y) - q22^3*(QB - 2*y)) + q12^2*
                (q12^2*q22*(39*QB - 72*y) - 28*q22^3*y + q12^3*(-36*QB + 
                   22*y) + 2*q12*q22^2*(-7*QB + 39*y)) - 256*om2^8*
                (-(q12*y) - 3*q22*y + 2*q12*QB*(2 + y^2) + q22*QB*
                  (2 + y^2)) + 32*om2^6*(q22^2*(-11*QB + 12*y) + 
                 2*q12^2*(QB + 14*QB*y^2 - 2*y*(6 + y^2)))) + 
             8*om1^5*om2*(-32*om2^4*(-2*q22^3*(-8 + QB*y) + 7*q12^3*
                  (1 + QB*y)) + 128*om2^8*(2*q12*QB*y + q22*(-1 + 6*QB*y)) - 
               4*om2^2*(26*q22^4 + 3*q12^4*(-11 + 8*QB*y)) + q12*
                (-288*q12^3*q22 + 68*q12^2*q22^2 + 15*q12*q22^3 + 56*q22^4 + 
                 2*q12^4*(87 + 11*QB*y)) - 32*om2^6*(2*q22^2*(13 - 6*QB*y) + 
                 q12^2*(3 - 2*y^2 + 4*QB*y*(6 + y^2))))) - 
           eq1*(512*om1^10*om2*q12^2*y + 512*om1^9*om2^2*(16*om2^4 + q12^2*
                (-1 + QB*y - 4*y^2) - 2*om2^2*q12*(9 + 2*y^2)) + 
             om1^2*om2*(1024*om2^10*q22*QB + q12*(357*q12^4*q22*QB - 
                 654*q12^3*q22^2*QB + 81*q12^2*q22^3*QB + 372*q12*q22^4*QB - 
                 208*q22^5*QB - 72*q12^5*y) + 16*om2^4*(-45*q12^3*q22*QB + 
                 108*q12^2*q22^2*QB - 117*q12*q22^3*QB + 40*q12^4*y + 
                 8*q22^4*(5*QB + 3*y)) - 128*om2^6*(-9*q12^2*q22*QB + 
                 27*q12*q22^2*QB + q12^3*(8*QB - 2*y) - q22^3*(17*QB + 
                   4*y)) + 8*om2^2*(36*q12^4*q22*QB + 67*q12^3*q22^2*QB - 
                 90*q12^2*q22^3*QB - 30*q12*q22^4*QB + 22*q12^5*y + 
                 q22^5*(25*QB + 4*y)) + 128*om2^8*(4*q12^2*QB - 38*q12*q22*
                  QB + q22^2*(27*QB + 4*y))) + om2^3*q22*(-128*om2^6*
                (q12^2 - 2*q12*q22 + 4*q22^2)*QB + 16*om2^2*q22*
                (q12*q22^2*(13*QB - 37*y) - 8*q22^3*(QB - 3*y) + 11*q12^3*y + 
                 2*q12^2*q22*(-3*QB + y)) + 80*om2^4*q22*
                (q12*q22*(3*QB - 16*y) + 8*q12^2*y + 2*q22^2*(-3*QB + 4*y)) + 
               q22*(-72*q12^4*y - 9*q12*q22^3*(3*QB + 56*y) + 4*q22^4*
                  (-31*QB + 60*y) + 2*q12^2*q22^2*(109*QB + 108*y) + 
                 q12^3*q22*(-119*QB + 120*y))) + 4*om1*om2^2*(64*om2^8*q22^2*
                QB*y + q22*(36*q12^5 - 45*q12^4*q22 - 81*q12^3*q22^2 + 
                 189*q12^2*q22^3 - 90*q12*q22^4 + 26*q22^5*QB*y) + 32*om2^6*
                (-(q12^2*q22) - 18*q12*q22^2 + 2*q12^3*QB*y + 4*q22^3*
                  (4 + QB*y)) + 2*om2^2*q22*(-44*q12^4 + 30*q12^3*q22 + 
                 72*q12^2*q22^2 - 172*q12*q22^3 + q22^4*(101 + 4*QB*y)) + 8*
                om2^4*q22*(-40*q12^3 + 38*q12^2*q22 - 50*q12*q22^2 + 
                 3*q22^3*(12 + 5*QB*y))) + 512*om1^8*om2^3*(16*om2^4*
                (QB - y) + q22^2*y - q12^2*(QB - 3*y + 4*QB*y^2 - 4*y^3) + 
               om2^2*(20*q22*y + 8*q12*y*(5 + y^2) - 2*q12*QB*(9 + 2*y^2))) + 
             64*om1^6*om2*(32*om2^8*(3*QB - 4*y) + 12*om2^2*q12^3*
                (-4*QB + y) - q12^2*(-21*q12*q22*QB + 2*q22^2*QB + 
                 q12^2*(15*QB + 8*y)) - 8*om2^6*(-8*q22*y*(4 + y^2) + 
                 4*q22*QB*(4 + 7*y^2) + 7*q12*(QB - 4*y + 4*QB*y^2)) - 2*
                om2^4*(20*q22^2*(QB - y) + q12^2*(49*QB - 52*y + 
                   16*QB*y^2))) + 2*om1^3*(512*om2^10*(q22 + q22*QB*y) + 128*
                om2^6*(7*q22^3 + 6*q12^3*(1 + QB*y)) - 8*om2^2*
                (-16*q12^4*q22 - 46*q12^3*q22^2 + 41*q12^2*q22^3 + 
                 3*q12*q22^4 - 2*q22^5*QB*y + q12^5*(17 + 12*QB*y)) + 16*
                om2^4*(4*q22^4*(5 - 4*QB*y) + q12^4*(2 + 15*QB*y)) + q12^2*
                (52*q22^4*QB*y + q12^4*(30 - 119*QB*y) + 4*q12*q22^3*
                  (15 - 31*QB*y) - 9*q12^2*q22^2*(14 + 3*QB*y) + 2*q12^3*q22*
                  (27 + 109*QB*y)) - 256*om2^8*(q22^2*(-6 + QB*y) + 
                 q12^2*(-1 - 7*QB*y + 2*QB*y^3))) - 8*om1^5*(512*om2^10*QB*
                y + 32*om2^4*(6*q22^3 + q12^3*(5 - 3*QB*y)) + 8*om2^2*q12*
                (-32*q12^2*q22 + 18*q12*q22^2 - 12*q22^3 + q12^3*
                  (21 + 8*QB*y)) - 32*om2^6*(2*q22^2*(-3 + 5*QB*y) + 
                 q12^2*(-4 + 29*QB*y)) + q12^2*(-4*q22^3*QB*y + q12^2*q22*
                  (19 - 96*QB*y) + 2*q12*q22^2*(-1 + 27*QB*y) + 
                 q12^3*(-32 + 46*QB*y)) - 128*om2^8*(q12*(4 + 9*QB*y - 
                   8*y^2) + q22*(-5 + 15*QB*y - 6*y^2 + 4*QB*y^3))) - 
             128*om1^7*(2*q12^3*(-2*q12 + q22) + om2^2*q12*(24*q12^2 - 
                 23*q12*q22 + 2*q22^2) + 64*om2^8*(-1 + QB*y) - 8*om2^6*
                (2*q22*(-4 + 5*QB*y - 7*y^2) + q12*(-5 - 14*y^2 + 
                   4*QB*y*(5 + y^2))) - 4*om2^4*(q22^2*(-5 + QB*y) + 
                 q12^2*(-4*(3 + y^2) + QB*y*(3 + 4*y^2)))) - 
             8*om1^4*om2*(16*om2^4*(12*q22^3*QB + q12^3*(7*QB - 12*y)) + 4*
                om2^2*(-4*q22^4*(QB - 4*y) + 3*q12^4*(13*QB - 4*y)) + q12*
                (-152*q12^3*q22*QB + 70*q12^2*q22^2*QB - 29*q12*q22^3*QB + 
                 8*q22^4*QB + q12^4*(93*QB + 30*y)) + 64*om2^8*(-8*q22*y + 
                 2*q22*QB*(3 + 4*y^2) + q12*QB*(-7 + 8*y^2)) + 16*om2^6*
                (q22^2*(11*QB + 4*y) + q12^2*(4*y*(-9 + 4*y^2) + 
                   QB*(-1 + 12*y^2))))))*f[18])/(16*w[1]*w[2]^2*w[9]^2*w[14]*
          w[15]) - (eu2*mb^5*QB^2*S1*
          (-(eu2*(64*om1^8*(4*om2^5 + 3*om2*q12^2*y^2 - 4*om2^3*q12*
                 (1 + y^2)) - 2*om1*om2^2*(64*om2^8*q22*QB + 
                3*q22*(12*q12^4*QB - 6*q12^3*q22*QB - 15*q12^2*q22^2*QB + 
                  12*q12*q22^3*QB + 8*q22^4*y) - 16*om2^6*(-15*q12*q22*QB + 
                  2*q12^2*QB*y^2 + q22^2*(19*QB + 2*y)) + 8*om2^4*
                 (-13*q12^2*q22*QB + 57*q12*q22^2*QB + 2*q12^3*(5*QB + y) + 
                  q22^3*(-47*QB + 4*y)) + om2^2*q22*(180*q12^3*QB - 
                  198*q12^2*q22*QB + 153*q12*q22^2*QB + 4*q22^3*(-21*QB + 
                    23*y))) + om2^3*q22*(-32*om2^6*q22*QB*y + 
                q22*(36*q12^3*QB*y + 2*q12*q22^2*(7 - 30*QB*y) - q12^2*q22*
                   (19 + 24*QB*y) + q22^3*(29 + 48*QB*y)) + 4*om2^2*q22*
                 (45*q12^2*QB*y + q22^2*(46 + 45*QB*y) - q12*q22*
                   (23 + 90*QB*y)) + 16*om2^4*(4*q22^2*(1 + QB*y) + 
                  q12^2*(1 + 4*QB*y) - 2*q12*(q22 + 4*q22*QB*y))) + 
              16*om1^6*om2*(q12*(2*q12^2 - q12*q22 + 2*q22^2) + 
                16*om2^6*(4 + 3*QB*y + 2*y^2) + 8*om2^4*(-2*q22*(1 + QB*y + 
                    y^2) + q12*(-12 - 9*QB*y - 8*y^2 + 2*QB*y^3)) + 
                2*om2^2*(-4*q22^2 + q12^2*(-4 + 9*QB*y + 34*y^2 + 14*QB*y^3 + 
                    4*y^4))) - 32*om1^7*om2^2*(8*om2^4*(QB + 3*y) + 
                q12^2*y*(9 + 6*QB*y + 14*y^2) - 4*om2^2*(2*q22*y + 
                  q12*(9*y - 2*y^3 + 2*QB*(1 + y^2)))) + om1^2*om2*(
                3*q12*(19*q12^3*q22 - 14*q12^2*q22^2 - 29*q12*q22^3 + 
                  32*q22^4 + 12*q12^4*QB*y) + 128*om2^8*(2*q12*QB*y + 
                  q22*(3 - 3*QB*y)) + 4*om2^2*(69*q12^3*q22 - 54*q12^2*
                   q22^2 + 76*q12*q22^3 + 45*q12^4*QB*y + 6*q22^4*
                   (-7 + QB*y)) + 16*om2^4*(-9*q12^2*q22 + 58*q12*q22^2 - 
                  48*q22^3 + 4*q12^3*(2 + 3*QB*y)) + 64*om2^6*(6*q12*q22 - 
                  q22^2*(9 + 4*QB*y) + q12^2*(1 - 2*y^2 + QB*y*(3 + y^2)))) + 
              8*om1^4*om2*(32*om2^8*(-2 + QB*y) + 4*om2^2*(-5*q22^3 + 
                  3*q12^3*(-4 + QB*y)) + q12*(-12*q12^2*q22 + 15*q12*q22^2 + 
                  6*q22^3 + q12^3*(4 + 3*QB*y)) + 4*om2^4*
                 (-(q22^2*(30 + 11*QB*y)) + q12^2*(-22 + 23*QB*y + 24*y^2 + 
                    24*QB*y^3 + 4*y^4)) - 16*om2^6*(2*q12*y*(y + 
                    2*QB*(3 + y^2)) + q22*(11 + 6*y^2 + QB*y*(13 + 
                      2*y^2)))) + 2*om1^3*(128*om2^10*QB + 8*om2^4*
                 (10*q22^3*QB + q12^3*(23*QB - 12*y)) + q12^2*(-24*q22^3*y + 
                  q12^2*q22*(-15*QB + 14*y) - q12^3*(6*QB + 19*y) + 
                  q12*q22^2*(12*QB + 29*y)) - om2^2*(-51*q12^3*q22*QB + 
                  72*q12^2*q22^2*QB + 18*q12*q22^3*QB + 12*q22^4*y + 
                  2*q12^4*(9*QB + 46*y)) + 32*om2^8*(-8*q12*y + 4*q22*y + 
                  q12*QB*(3 + 4*y^2) + 3*q22*QB*(7 + 4*y^2)) - 16*om2^6*
                 (-(q22^2*(30*QB + 7*y)) + q12^2*(2*y*(2 + y^2) + 
                    QB*(-21 + 24*y^2 + 4*y^4)))) - 4*om1^5*(4*om2^2*q12*
                 (-(q12*q22*QB) + 2*q22^2*QB + 2*q12^2*(QB + 3*y)) + 
                3*q12^2*(2*q22^2*y + 2*q12^2*(QB + y) - q12*q22*(QB + 4*y)) + 
                64*om2^8*(y + 2*QB*(2 + y^2)) - 32*om2^6*(2*q22*QB*
                   (1 + y^2) + q22*y*(13 + 2*y^2) + 4*q12*(3*QB + 3*y + 
                    2*QB*y^2 + y^3)) + 8*om2^4*(-(q22^2*(4*QB + 11*y)) + 
                  q12^2*(y*(23 + 24*y^2) + QB*(-4 + 34*y^2 + 4*y^4)))))) - 
           2*eq1*(16*om1^8*q12*(4*om2^2 + q12*(-1 + 2*y^2)) - 
             16*om1^7*om2*(8*om2^4*y + q12^2*(-QB - 3*y + 2*QB*y^2 + 8*y^3) + 
               4*om2^2*(q22*y + q12*(QB + 3*y + 2*y^3))) - 
             om2^2*(2*(q12 - q22)^2*q22^2*(6*q12 + q22)*QB*y + 64*om2^8*q22*
                (3 + 2*QB*y) + om2^2*q22^2*(24*q12^2*QB*y + 2*q22^2*
                  (11 + 12*QB*y) - q12*q22*(11 + 48*QB*y)) - 8*om2^6*
                (-(q22^2*(5 + 7*QB*y)) + 2*q12^2*(3 + 2*QB*y)*(-1 + y^2) + 
                 2*q12*q22*(5 + QB*y - 4*y^2 + 4*QB*y^3))) + 
             2*om1*om2*(48*om2^4*(q12 - q22)*q22^2*QB + 2*q12*(q12 - q22)^2*
                q22*(6*q12 + q22)*QB + om2^2*q22*(24*q12^3*QB - 12*q12^2*q22*
                  QB - 3*q12*q22^2*QB + q22^3*(-2*QB + 11*y)) + 32*om2^8*
                (q22*y*(7 + 12*QB*y) + q12*(QB + 3*y + 2*QB*y^2)) - 8*om2^6*
                (q12*q22*QB - 4*q22^2*y + q12^2*y*(-4 - 5*QB*y + 6*y^2 + 
                   16*QB*y^3))) + 8*om1^6*om2^2*(-4*q12*q22 + 2*q22^2 + 8*
                om2^4*(-5 + 2*QB*y + 8*y^2) + q12^2*(3 - 6*QB*y + 14*y^2 + 
                 16*QB*y^3 + 16*y^4) + 4*om2^2*(q22*(1 + 2*QB*y + 10*y^2) + 
                 2*q12*(7 + 3*QB*y + 2*QB*y^3 + 4*y^4))) - 
             2*om1^3*om2*(8*om2^2*(6*q12^3 + q22^3)*QB + q12*
                (-17*q12^2*q22*QB + 2*q12*q22^2*QB - 4*q22^3*QB + 
                 q12^3*(12*QB - 11*y)) + 64*om2^8*(QB + 3*y + 8*QB*y^2) + 16*
                om2^6*(-2*q12*y^2*(11*QB + 20*y + 8*QB*y^2) + 
                 q22*(11*QB - 8*y + 6*QB*y^2 - 20*y^3)) + 4*om2^4*
                (q22^2*(19*QB + 4*y) + 2*q12^2*(4*QB - 15*y + 6*QB*y^2 + 
                   28*y^3 + 20*QB*y^4 + 8*y^5))) + om1^4*(88*om2^2*q12^2*
                (q12 - q22) + q12^2*(-4*q22^2*QB*y - 2*q12^2*(11 + 2*QB*y) + 
                 q12*q22*(11 + 8*QB*y)) + 128*om2^8*y*(10*y + 
                 QB*(3 + 4*y^2)) - 32*om2^6*(3*q12*QB*y*(-5 + 4*y^2) - 
                 2*q22*(5 + 8*QB*y + 2*y^2 + 6*QB*y^3) + 4*q12*(-1 + 8*y^2 + 
                   4*y^4)) + 8*om2^4*(q22^2*(19 + 8*QB*y) + q12^2*
                  (2 + 18*y^2 + 40*y^4 + QB*y*(-9 + 52*y^2)))) - 
             8*om1^5*om2*(2*q12^2*(q12 - q22)*QB + 8*om2^6*(QB*(-5 + 8*y^2) + 
                 8*(y + y^3)) + 4*om2^4*(q22*(QB + 16*y + 10*QB*y^2 + 
                   12*y^3) + 2*q12*(7*QB + 6*y - 6*y^3 + 4*QB*y^4)) + om2^2*
                (2*q22^2*(QB + 4*y) + q12^2*(-8*y + 52*y^3 + QB*(3 + 14*y^2 + 
                     16*y^4)))) + om1^2*(-88*om2^4*(q12 - q22)*q22^2 - 2*
                q12^2*(q12 - q22)^2*(6*q12 + q22)*QB*y + 192*om2^10*
                (1 + 2*QB*y) - om2^2*(33*q12^3*q22 - 44*q12^2*q22^2 + 
                 33*q12*q22^3 + 24*q12^4*QB*y + 4*q22^4*QB*y) - 32*om2^8*
                (q22*(1 + 6*QB*y + 30*y^2 + 16*QB*y^3) + q12*(4 + QB*y + 
                   12*y^2 + 32*QB*y^3)) + 8*om2^6*(3*q22^2*QB*y + 
                 q12^2*(-5 - 18*y^2 + 40*y^4 + QB*y*(-17 + 44*y^2 + 
                     16*y^4))))))*f[5])/(4*w[2]*w[9]^2*w[14]*w[15]) - 
        (eu2*mb^5*QB^2*S1*(eu2*(128*om1^9*(4*om2^5 + 3*om2*q12^2*y^2 - 4*
                om2^3*q12*(1 + y^2)) + om1^2*(256*om2^10*q22*QB + q12^2*
                (q12 - q22)^2*(47*q12^2 - 62*q12*q22 - 76*q22^2)*y - 12*om2^2*
                (-9*q12^4*q22*QB + 4*q12^3*q22^2*QB + 10*q12^2*q22^3*QB - 
                 12*q12*q22^4*QB + q12^5*y + 8*q22^5*y) - 64*om2^8*
                (-15*q12*q22*QB + q22^2*(19*QB - 2*y) + 2*q12^2*QB*y^2) + 32*
                om2^6*(-9*q12^2*q22*QB + 57*q12*q22^2*QB + q12^3*(8*QB - 
                   2*y) - q22^3*(47*QB + 4*y)) - 4*om2^4*(-135*q12^3*q22*QB + 
                 108*q12^2*q22^2*QB - 153*q12*q22^3*QB + 24*q12^4*y + 
                 4*q22^4*(21*QB + 23*y))) + om2^2*q22*(32*om2^6*
                (q12^2 - 2*q12*q22 + 4*q22^2)*QB + (q12 - q22)^2*q22*
                (47*q12^2 - 62*q12*q22 - 76*q22^2)*y + 12*om2^4*q22*
                (-15*q12*q22*QB + 30*q22^2*QB - 8*q12^2*y + 16*q12*q22*y - 
                 8*q22^2*y) - 4*om2^2*q22*(3*q12^3*y + q12^2*q22*(9*QB + 
                   52*y) + q22^3*(-15*QB + 58*y) - q12*q22^2*(6*QB + 
                   113*y))) + 2*om1*om2*(-(q12*(q12 - q22)^2*q22*(47*q12^2 - 
                  62*q12*q22 - 76*q22^2)) + 32*om2^8*q22^2*QB*y - 16*om2^6*
                (-(q12^2*q22) - 10*q12*q22^2 + 2*q12^3*QB*y + 4*q22^3*
                  (2 + QB*y)) + 4*om2^4*q22*(24*q12^3 - 30*q12^2*q22 + 
                 105*q12*q22^2 - 5*q22^3*(14 + 9*QB*y)) + om2^2*q22*
                (12*q12^4 + 62*q12^3*q22 - 140*q12^2*q22^2 + 216*q12*q22^3 - 
                 3*q22^4*(41 + 16*QB*y))) + 64*om1^8*om2^2*
              (8*om2^4*(QB - 3*y) + q12^2*y*(-9 + 6*QB*y - 14*y^2) - 4*om2^2*
                (-2*q22*y + 2*q12*QB*(1 + y^2) + q12*y*(-9 + 2*y^2))) - 
             32*om1^7*om2*(q12*(-2*q12^2 + q12*q22 - 2*q22^2) + 16*om2^6*
                (3*QB*y - 2*(2 + y^2)) + 8*om2^4*(2*q22*(1 - QB*y + y^2) + 
                 q12*(12 - 9*QB*y + 8*y^2 + 2*QB*y^3)) + 2*om2^2*
                (4*q22^2 + q12^2*(4 + 9*QB*y - 34*y^2 + 14*QB*y^3 - 
                   4*y^4))) + 8*om1^6*(4*om2^2*q12*(-(q12*q22*QB) + 
                 2*q22^2*QB + 2*q12^2*(QB - 3*y)) + 3*q12^2*
                (-(q12*q22*(QB - 4*y)) + 2*q12^2*(QB - y) - 2*q22^2*y) + 64*
                om2^8*(-y + 2*QB*(2 + y^2)) - 32*om2^6*(2*q22*QB*(1 + y^2) - 
                 q22*y*(13 + 2*y^2) - 4*q12*(-3*QB + 3*y - 2*QB*y^2 + y^3)) + 
               8*om2^4*(q22^2*(-4*QB + 11*y) + q12^2*(-4*QB - 23*y + 
                   34*QB*y^2 - 24*y^3 + 4*QB*y^4))) - 2*om1^3*om2*
              (128*om2^8*(2*q12*QB*y - 3*q22*(1 + QB*y)) + 64*om2^4*
                (12*q22^3 + q12^3*(1 + 3*QB*y)) + q12*(48*q12^3*q22 + 
                 128*q12^2*q22^2 - 65*q12*q22^3 - 96*q22^4 + 6*q12^4*
                  (-7 + 6*QB*y)) + 12*om2^2*(2*q22^4*(7 + QB*y) + 
                 q12^4*(-2 + 15*QB*y)) + 64*om2^6*(q22^2*(9 - 4*QB*y) + 
                 q12^2*(-1 + 2*y^2 + QB*y*(3 + y^2)))) - 16*om1^5*om2*
              (32*om2^8*(2 + QB*y) + 4*om2^2*(5*q22^3 + 3*q12^3*(4 + QB*y)) + 
               q12*(12*q12^2*q22 - 15*q12*q22^2 - 6*q22^3 + q12^3*
                  (-4 + 3*QB*y)) + 4*om2^4*(q22^2*(30 - 11*QB*y) + 
                 q12^2*(22 + 23*QB*y - 24*y^2 + 24*QB*y^3 - 4*y^4)) - 16*
                om2^6*(2*q12*y*(-y + 2*QB*(3 + y^2)) + q22*(-11 - 6*y^2 + 
                   QB*y*(13 + 2*y^2)))) - 4*om1^4*(128*om2^10*QB + 8*om2^4*
                (10*q22^3*QB + q12^3*(23*QB + 12*y)) + q12^2*
                (q12*q22^2*(12*QB - 29*y) + 24*q22^3*y - q12^2*q22*
                  (15*QB + 14*y) + q12^3*(-6*QB + 19*y)) + om2^2*
                (51*q12^3*q22*QB - 72*q12^2*q22^2*QB - 18*q12*q22^3*QB + 
                 12*q22^4*y + q12^4*(-18*QB + 92*y)) + 32*om2^8*(8*q12*y - 
                 4*q22*y + q12*QB*(3 + 4*y^2) + 3*q22*QB*(7 + 4*y^2)) - 16*
                om2^6*(q22^2*(-30*QB + 7*y) + q12^2*(-2*y*(2 + y^2) + 
                   QB*(-21 + 24*y^2 + 4*y^4))))) + 
           2*eq1*(32*om1^9*q12*(4*om2^2 + q12*(-1 + 2*y^2)) + 
             2*om2^3*(-128*om2^8*q22*QB + 12*om2^2*(q12 - 2*q22)*q22^3*QB + 
               q22^3*(-11*q12*q22*(QB + 2*y) + q22^2*(4*QB + 11*y) + 
                 q12^2*(6*QB + 11*y)) + 8*om2^6*(-(q22^2*(5*QB + 4*y)) + 
                 2*q12*q22*QB*(3 - 2*y^2) + 4*q12^2*QB*(-1 + y^2))) - 
             32*om1^8*om2*(8*om2^4*y + q12^2*(QB - 3*y - 2*QB*y^2 + 8*y^3) + 
               4*om2^2*(q22*y + q12*(-QB + 3*y + 2*y^3))) + 
             om1*om2^2*(2*om2^2*q22^3*(-33*q12 + 22*q22 + 24*q22*QB*y) + 
               q22^2*(-33*q12^3 + 66*q12^2*q22 - 33*q12*q22^2 + 4*q22^3*QB*
                  y) + 128*om2^8*(2*q12*QB*y + q22*(-3 + 6*QB*y)) - 16*om2^6*
                (-10*q12*q22 - 5*q22^2*(-1 + QB*y) + 2*q12^2*(3 - 4*QB*y - 
                   3*y^2 + 6*QB*y^3))) - 2*om1^5*(-88*om2^2*q12^2*
                (q12 - q22) + q12^2*(-4*q22^2*QB*y + q12^2*(22 - 4*QB*y) + 
                 q12*q22*(-11 + 8*QB*y)) + 128*om2^8*y*(-10*y + 
                 QB*(3 + 4*y^2)) + 8*om2^4*(q22^2*(-19 + 8*QB*y) + 
                 q12^2*(-2 - 9*QB*y - 18*y^2 + 52*QB*y^3 - 40*y^4)) - 32*
                om2^6*(2*q22*(5 - 8*QB*y + 2*y^2 - 6*QB*y^3) + 
                 q12*(4 - 15*QB*y - 32*y^2 + 12*QB*y^3 - 16*y^4))) - 
             16*om1^7*om2^2*(4*q12*q22 - 2*q22^2 + 8*om2^4*(5 + 2*QB*y - 
                 8*y^2) - q12^2*(3 + 6*QB*y + 14*y^2 - 16*QB*y^3 + 16*y^4) + 
               4*om2^2*(q22*(-1 + 2*QB*y - 10*y^2) + 2*q12*(-7 + 3*QB*y + 
                   2*QB*y^3 - 4*y^4))) + 16*om1^6*om2*(2*q12^2*(q12 - q22)*
                QB + 8*om2^6*(QB*(-5 + 8*y^2) - 8*(y + y^3)) + 4*om2^4*
                (q22*(QB + 10*QB*y^2 - 4*y*(4 + 3*y^2)) + 2*q12*
                  (6*y*(-1 + y^2) + QB*(7 + 4*y^4))) + om2^2*
                (2*q22^2*(QB - 4*y) + q12^2*(8*y - 52*y^3 + QB*(3 + 14*y^2 + 
                     16*y^4)))) + om1^3*(176*om2^4*q22^3 - 384*om2^10*
                (-1 + 2*QB*y) + om2^2*(22*q12^3*q22 - 66*q12*q22^3 + 
                 48*q12^4*QB*y + 8*q22^4*QB*y) + q12^2*(q12 - q22)^2*
                (4*q22*QB*y + q12*(11 + 24*QB*y)) + 64*om2^8*
                (q22*(-1 + 6*QB*y - 30*y^2 + 16*QB*y^3) + q12*(-4 + 5*QB*y - 
                   12*y^2 + 32*QB*y^3)) - 16*om2^6*(3*q22^2*QB*y + 
                 q12^2*(5 + 18*y^2 - 40*y^4 + QB*y*(-15 + 44*y^2 + 
                     16*y^4)))) + 4*om1^4*om2*(8*om2^2*(6*q12^3 + q22^3)*QB + 
               64*om2^8*(QB - 3*y + 8*QB*y^2) + q12*(-17*q12^2*q22*QB + 
                 2*q12*q22^2*QB - 4*q22^3*QB + q12^3*(12*QB + 11*y)) + 16*
                om2^6*(-2*q12*y^2*(11*QB - 20*y + 8*QB*y^2) + 
                 q22*(11*QB + 8*y + 6*QB*y^2 + 20*y^3)) + 4*om2^4*
                (q22^2*(19*QB - 4*y) + 2*q12^2*(15*y - 28*y^3 - 8*y^5 + 
                   QB*(4 + 6*y^2 + 20*y^4)))) + 2*om1^2*om2*(128*om2^10*QB - 
               96*om2^4*(q12 - q22)*q22^2*QB - q12*q22*(18*q12^3 - 
                 33*q12^2*q22 + 12*q12*q22^2 + 4*q22^3)*QB + om2^2*
                (-36*q12^3*q22*QB + 6*q12*q22^3*QB + 2*q22^4*(2*QB + 11*y)) - 
               64*om2^8*(-7*q22*y + 2*q22*QB*(1 + 6*y^2) + q12*(QB - 3*y + 
                   6*QB*y^2)) + 8*om2^6*(6*q12*q22*QB + 8*q22^2*y + 
                 q12^2*(4*y - 12*y^3 + QB*(-9 - 6*y^2 + 32*y^4))))))*f[18])/
         (4*w[1]*w[2]*w[9]^2*w[14]*w[15]) - (2*eu2*mb^5*om1*om2^4*q12^4*
          (2*eq1*om2 + eu2*q12)*QB^3*S3*f[5])/(w[4]*w[9]^2*w[14]*w[15]) - 
        (2*eu2*mb^5*om1*om2^6*q12^4*(2*eq1*om2 + eu2*q12)*QB^3*S2*f[5])/
         (w[2]^2*w[4]*w[9]^2*w[14]*w[15]) + (4*eu2*mb^5*om1*om2^6*q12*
          (eu2*q12^3 + 2*eq1*om2*(-8*om1^2*om2^2 + q12^2))*QB^3*S1*f[5])/
         (w[2]*w[4]*w[9]^2*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S3*(4*eq1*(8*om1^8*(8*om2^4 - 4*om2^2*q12 - q12^2)*y + 
             om2^2*q22^2*(-((q12 - 2*q22)*(q12 - q22)^2*y) - 2*om2^2*
                (q12*q22*(QB - 2*y) + q12^2*y + q22^2*(-2*QB + y))) + 
             om1*om2*q22*(2*q12*(q12 - 2*q22)*(q12 - q22)^2 + 8*om2^4*
                (q12 - q22)*q22 + 8*om2^6*q22*QB*y + 16*om2^8*QB*y*
                (1 + 2*y^2) + om2^2*(4*q12^3 - 2*q12^2*q22 - 7*q12*q22^2 - 
                 4*q22^3*(-1 + QB*y))) - 8*om1^7*om2*(8*om2^4*(2 + QB*y + 
                 4*y^2) - q12*(2*q22 + q12*(-2 + QB*y + 2*y^2)) - 2*om2^2*
                (2*q22*(-1 + 2*y^2) + q12*(5 + 2*QB*y + 16*y^2))) + 
             8*om1^6*om2^2*(-2*q12*q22*QB - q22^2*y - 2*q12^2*(y - 2*y^3 + 
                 QB*(-1 + y^2)) + 16*om2^4*(QB + 2*QB*y^2 + 2*(y + y^3)) - 2*
                om2^2*(q22*QB*(-2 + 4*y^2) + 3*q22*(y + 6*y^3) + 
                 q12*(5*QB + 14*y + 16*QB*y^2 + 32*y^3))) + 
             om1^3*om2*(-8*om2^2*(q12^3 - 2*q22^3) - 64*om2^8*QB*y + q12*
                (5*q12^2*q22 + 4*q12*q22^2 - 8*q22^3 - 2*q12^3*
                  (1 + 2*QB*y)) - 8*om2^4*(2*q22^2*QB*y + q12^2*
                  (-2 - 13*QB*y + 2*y^2 + 12*QB*y^3)) + 16*om2^6*
                (q12*(-1 + 4*y^2 + 16*QB*y^3) + 8*q22*y*(QB + y + 3*QB*y^2 + 
                   y^3 + QB*y^4))) + 2*om1^4*(8*om2^2*q12^2*(-q12 + q22)*QB + 
               32*om2^8*y*(1 + 4*QB*y) + q12^2*(2*q22^2*y + 2*q12^2*
                  (QB + y) - q12*q22*(QB + 4*y)) + 4*om2^4*(2*q22^2*y + 
                 q12^2*(-8*QB - 13*y + 12*y^3 + 8*QB*y^4)) - 16*om2^6*
                (8*q12*y^3 + 2*q12*QB*(-1 + 7*y^2 + 4*y^4) + q22*QB*
                  (3 + 8*y^2 + 12*y^4) + 4*q22*(y + 3*y^3 + y^5))) - 
             om1^2*(-16*om2^4*(q12 - q22)*q22^2*QB + q12^2*(q12 - 2*q22)*
                (q12 - q22)^2*y + 2*om2^2*(-3*q12^3*q22*QB + 4*q12^2*q22^2*
                  QB - 3*q12*q22^3*QB + q12^4*y - 2*q22^4*y) + 8*om2^6*
                (2*q12*q22*QB + q22^2*y - 2*q12^2*QB*(-1 + y^2)) + 16*om2^8*
                (q12*QB*(-1 + 4*y^2) + q22*y*(1 + 2*y^2 + 8*QB*(y + y^3)))) - 
             8*om1^5*om2*(2*q12^2*(-q12 + q22) + 32*om2^6*y*(QB + y + 
                 QB*y^2) + om2^2*(-(q22^2*QB*y) + q12^2*(-8 - 2*QB*y + 
                   4*QB*y^3 + 8*y^4)) - 2*om2^4*(2*q12*(-2 + 14*y^2 + 8*y^4 + 
                   QB*y*(7 + 16*y^2)) + q22*(6 + 16*y^2 + 24*y^4 + 
                   3*QB*(y + 6*y^3))))) + 
           eu2*(-128*om1^8*om2*(2*om2^4 - 4*om2^2*q12 + q12^2)*y + 
             om2^3*q22^2*(48*om2^6*QB + q22^3*(9*QB - 26*y) - 18*q12^3*y + 
               q12^2*q22*(13*QB + 10*y) + 2*q12*q22^2*(-12*QB + 17*y) + om2^2*
                (-36*q12^2*y - 4*q22^2*(13*QB + 9*y) + q12*q22*(26*QB + 
                   72*y))) + om1*om2^2*(144*om2^4*(q12 - q22)*q22^2 - 128*
                om2^8*q22*QB*y + q22*(36*q12^4 - 15*q12^3*q22 - 51*q12^2*
                  q22^2 + 39*q12*q22^3 + 4*q22^4*QB*y) + 4*om2^2*q22*
                (18*q12^3 - 9*q12^2*q22 + 15*q12*q22^2 + 13*q22^3*
                  (-1 + QB*y)) - 16*om2^6*(3*q22^2*(1 + QB*y) - 2*q12^2*QB*y*
                  (-1 + y^2))) + 16*om1^7*om2^2*(8*om2^4*(7 + 2*QB*y + 
                 6*y^2) + q12*(q12 + 4*q22 + 8*q12*QB*y + 20*q12*y^2) - 4*
                om2^2*(2*q22*(1 + y^2) + q12*(19 + 8*QB*y + 14*y^2))) - 
             16*om1^6*om2*(2*q12^2*(-q12 + q22)*QB + 8*om2^6*(7*QB + 9*y + 
                 6*QB*y^2 + 4*y^3) - 4*om2^4*(2*q22*QB*(1 + y^2) + 
                 6*q12*y*(5 + 4*y^2) + q22*y*(17 + 6*y^2) + q12*QB*
                  (19 + 14*y^2)) + om2^2*(-4*q22^2*y + q12^2*(QB + 17*y + 
                   20*QB*y^2 + 26*y^3))) + 2*om1^5*(-104*om2^2*q12^2*
                (q12 - q22) + q12^2*(4*q22^2*QB*y + q12^2*(26 + 4*QB*y) - 
                 q12*q22*(13 + 8*QB*y)) + 64*om2^8*(6 + 4*y^2 + 
                 QB*y*(9 + 4*y^2)) + 8*om2^4*(-(q22^2*(21 + 4*QB*y)) + 
                 q12^2*(-20 + 17*QB*y + 4*y^2 + 26*QB*y^3 + 40*y^4)) - 32*
                om2^6*(q12*(11 + 32*y^2 + 8*y^4 + 6*QB*y*(5 + 4*y^2)) + 
                 q22*(10 + 30*y^2 + 4*y^4 + QB*y*(17 + 6*y^2)))) + 
             om1^2*om2*(-208*om2^4*(q12 - q22)*q22^2*QB - q12*
                (39*q12^3*q22*QB - 72*q12^2*q22^2*QB + 27*q12*q22^3*QB + 
                 8*q22^4*QB + 18*q12^4*y) - 2*om2^2*(39*q12^3*q22*QB - 
                 7*q12*q22^3*QB + 18*q12^4*y + 2*q22^4*(-2*QB + 13*y)) + 128*
                om2^8*(q12*QB*y^2 + q22*(6*QB + y + 5*QB*y^2)) - 16*om2^6*
                (18*q12*q22*QB - 3*q22^2*(8*QB + y) + q12^2*(2*y*(-1 + y^2) + 
                   QB*(-17 + 12*y^2 + 8*y^4)))) + om1^3*(-16*om2^4*
                (9*q12^3 + 13*q22^3) + 128*om2^10*QB*y + om2^2*
                (28*q12^3*q22 + 78*q12*q22^3 + 8*q22^4*QB*y + 4*q12^4*
                  (-9 + 13*QB*y)) + q12^2*(4*q22^3*QB*y + q12^2*q22*
                  (17 - 48*QB*y) + q12*q22^2*(-13 + 18*QB*y) + 
                 q12^3*(5 + 26*QB*y)) - 64*om2^8*(q22*(12 + 31*QB*y + 
                   10*y^2 + 14*QB*y^3) + 2*q12*y*(y + 4*QB*(2 + y^2))) + 16*
                om2^6*(-(q22^2*(24 + 17*QB*y)) + q12^2*(-17 + 12*y^2 + 
                   8*y^4 + QB*y*(-27 + 40*y^2 + 8*y^4)))) + 
             2*om1^4*om2*(8*om2^2*(13*q12^3 + 2*q22^3)*QB + q12*
                (-37*q12^2*q22*QB + 4*q12*q22^2*QB - 8*q22^3*QB + 
                 26*q12^3*(QB - y)) - 64*om2^8*(y + QB*(6 + 4*y^2)) + 32*
                om2^6*(8*q12*y*(2 + y^2) + q22*y*(31 + 14*y^2) + 
                 2*q22*QB*(5 + 15*y^2 + 2*y^4) + q12*QB*(11 + 32*y^2 + 
                   8*y^4)) - 8*om2^4*(-(q22^2*(21*QB + 17*y)) + 
                 q12^2*(y*(-27 + 40*y^2 + 8*y^4) + 4*QB*(-5 + y^2 + 
                     10*y^4))))))*f[8])/(2*w[5]*w[6]*w[9]^2*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(-64*eu2*(8*om1^8*y*(8*om2^4*(-1 + y^2) + q12^2*
                (-5 + 10*y^2 - 6*y^4) + 4*om2^2*q12*(3 - 4*y^2 + 2*y^4)) + 
             2*om1*om2*(q12*(q12 - 3*q22)*(q12 - q22)^2*q22 + 4*om2^4*
                (q12 - q22)*q22^2 - om2^2*q22*(-2*q12^3 + q12^2*q22 + 
                 5*q12*q22^2 + 3*q22^3*(-1 + QB*y)) - 8*om2^8*
                (q22*(6 + QB*y) + 2*q12*y*(QB + 2*y - QB*y^2)) + 4*om2^6*
                (6*q12*q22 + 2*q22^2*QB*y + q12^2*(-1 + y^2)*(3 - 2*y^2 + 
                   2*QB*y^3))) + 8*om1^6*om2^2*(-2*q12*q22*QB - q22^2*y + 4*
                om2^4*(y*(3 + 4*y^4) + QB*(4 - 5*y^2 + 6*y^4)) + q12^2*
                (8*y + 9*y^3 - 10*y^5 - 4*y^7 + QB*(4 - 9*y^2 + 19*y^4 - 
                   14*y^6)) - 2*om2^2*(2*q12*y*(7 - 10*y^2 + 10*y^4) - 
                 q22*(2*QB + y + 4*y^3 - 8*y^5) + q12*QB*(7 - 10*y^2 + 
                   2*y^4 + 4*y^6))) - om2^2*((q12 - 3*q22)*(q12 - q22)^2*
                q22^2*y + om2^2*q22^2*(q12*q22*(3*QB - 4*y) + 2*q12^2*y + 
                 2*q22^2*(-3*QB + y)) + 32*om2^8*q22*(-2*y + QB*(-1 + y^2)) - 
               8*om2^6*(-3*q22^2*y + q12^2*(-1 + y^2)*(-2*y + 
                   QB*(-1 + y^2)) - 2*q12*q22*(-1 + y^2)*(-2*y + 
                   QB*(-1 + y^2)))) + om1^2*(24*om2^4*(q12 - q22)*q22^2*QB - 
               q12^2*(q12 - 3*q22)*(q12 - q22)^2*y + om2^2*(9*q12^3*q22*QB - 
                 12*q12^2*q22^2*QB + 9*q12*q22^3*QB - 2*q12^4*y + 
                 6*q22^4*y) + 32*om2^10*(-2*y + QB*(-1 + y^2)) + 16*om2^8*
                (10*q12*y - 4*q12*y^3 + q22*y*(-1 + 2*y^2) + q22*QB*
                  (5 + 5*y^2 - 6*y^4) + q12*QB*(3 - 6*y^2 + 4*y^4)) + 8*om2^6*
                (-4*q12*q22*QB - q22^2*y + q12^2*y*(-8 + 9*y^2 - 4*y^4 + 
                   2*QB*y*(6 - 7*y^2 + y^4)))) - 8*om1^7*om2*
              (4*om2^4*(4 - 5*y^2 + 6*y^4 + 2*QB*y*(-1 + y^2)) + 2*om2^2*
                (2*q22 + q12*(-7 + 6*QB*y + 10*y^2 - 8*QB*y^3 - 2*y^4 + 
                   4*QB*y^5 - 4*y^6)) - q12*(2*q22 + q12*(-4 + 9*y^2 - 
                   19*y^4 + 14*y^6 + QB*y*(5 - 10*y^2 + 6*y^4)))) + 
             2*om1^3*om2*(-4*om2^2*(q12^3 - 3*q22^3) - q12*(-3*q12^2*q22 - 
                 3*q12*q22^2 + 6*q22^3 + q12^3*(1 + 3*QB*y)) + 16*om2^8*
                (3 - 2*y^2 + 2*QB*y*(-1 + y^2)) + 8*om2^6*
                (q12*(-7 + 14*y^2 - 8*y^4 + QB*y*(-3 - 5*y^2 + 4*y^4)) + 
                 q22*(-2 - 4*y^2 + 4*y^4 + QB*y*(-7 + y^2 + 12*y^4))) - 4*
                om2^4*(3*q22^2*QB*y + q12^2*(-4 + 19*y^2 - 17*y^4 + 2*y^6 + 
                   QB*y*(-1 + 15*y^2 - 20*y^4 + 4*y^6)))) - 
             8*om1^5*om2*(3*q12^2*(-q12 + q22) + 4*om2^6*(-1 - y^2 + 2*y^4 + 
                 QB*y*(3 + 4*y^4)) - 2*om2^4*(2*q12*(-2 + y^2 + 4*y^6 + 
                   QB*y*(7 - 10*y^2 + 10*y^4)) + q22*(QB*y*(-1 - 4*y^2 + 
                     8*y^4) + 2*(3 - 7*y^2 + 9*y^4 + 2*y^6))) - om2^2*
                (q22^2*QB*y + q12^2*(7 - 27*y^2 + 16*y^4 + 4*y^6 + 
                   QB*y*(-8 - 9*y^2 + 10*y^4 + 4*y^6)))) + 
             om1^4*(-24*om2^2*q12^2*(q12 - q22)*QB + 3*q12^2*(2*q22^2*y + 
                 2*q12^2*(QB + y) - q12*q22*(QB + 4*y)) + 32*om2^8*
                (5*y - 4*y^3 + 2*QB*(-1 + y^4)) - 8*om2^4*(-3*q22^2*y + 
                 q12^2*(-(y*(1 + 14*y^2 - 20*y^4 + 4*y^6)) + QB*(7 - 27*y^2 + 
                     16*y^4 + 4*y^6))) - 16*om2^6*(2*q22*(-3*y + 6*y^5 + 
                   QB*(3 - 7*y^2 + 9*y^4 + 2*y^6)) + q12*(2*y*(2 - 5*y^2 + 
                     2*y^4) + QB*(-5 + 3*y^2 + 8*y^6))))) + 
           eq1*(32*om2^5*(3*q12^3 + 7*q12^2*q22 - 26*q12*q22^2 + 33*q22^3)*
              QB + om2*(144*q12^5 - 2241*q12^4*q22 + 5595*q12^3*q22^2 - 5719*
                q12^2*q22^3 + 3008*q12*q22^4 - 898*q22^5)*QB + 
             4096*om1^8*om2*(om2^2 - q12)*y^3 - 4*om2^3*(18*q12^4*QB - 496*
                q12^3*q22*QB + q12^2*q22^2*(269*QB - 64*y) + q22^4*
                (357*QB - 64*y) + q12*q22^3*(-433*QB + 128*y)) + 
             256*om2^9*q22*(4*y*(-13 + 6*y^2) + QB*(3 - 26*y^2 + 24*y^4)) - 
             64*om2^7*(q22^2*(7*QB - 16*y) + 2*q12*q22*(-8*y*(5 - 7*y^2 + 
                   2*y^4) + QB*(-5 + 40*y^2 - 52*y^4 + 16*y^6)) + q12^2*
                (4*y*(13 - 19*y^2 + 6*y^4) + QB*(-1 + 10*y^2 - 28*y^4 + 
                   16*y^6))) - 256*om1^7*(4*om2^4*(-7 + 4*QB*y + 18*y^2 - 
                 4*y^4) - 4*om2^2*(2*q22*(1 - 2*y^2 + 3*y^4) + 
                 q12*(-8 + 4*QB*y + 15*y^2 + 8*y^4 - 4*y^6)) + q12*
                (4*q22*(1 - 3*y^2 + 4*y^4 - 2*y^6) + q12*(-11 + 6*QB*y + 
                   23*y^2 - 8*QB*y^3 - 28*y^4 + 4*QB*y^5 + 16*y^6))) - 
             32*om1^6*om2*(-18*q12*q22*QB + q22^2*QB + 16*om2^4*
                (22*y - 84*y^3 + 32*y^5 + QB*(25 - 44*y^2 + 8*y^4)) - 8*q12^2*
                (QB*(-14 + 31*y^2 - 32*y^4 + 16*y^6) + y*(-35 + 37*y^2 - 
                   22*y^4 + 16*y^6)) - 4*om2^2*(-(q22*(8*y*(2 + 3*y^2 + 
                      6*y^4) + QB*(11 + 16*y^4))) + 8*q12*(24*y - 58*y^3 + 
                   4*y^5 + 8*y^7 + QB*(13 - 23*y^2 - 4*y^4 + 4*y^6)))) + 
             8*om1^3*(-33*q12^2*q22^2*QB*y + 37*q12*q22^3*QB*y - 3*q22^4*QB*
                y + q12^3*q22*(16 - 33*QB*y) + 32*q12^4*(-1 + QB*y) + 128*
                om2^8*(-1 - 14*y^2 - 48*QB*y^3 + 12*y^4 + 32*QB*y^5) - 4*
                om2^2*(32*q12^2*q22 - 17*q22^3*QB*y + q12^3*(-32 + 
                   13*QB*y)) - 64*om2^6*(q22*(-8 - 60*y^2 - 40*y^4 + 40*y^6 + 
                   QB*y*(-19 - 66*y^2 + 12*y^4)) + 2*q12*(-2 + 7*y^2 - 
                   62*y^4 + 40*y^6 + QB*y*(-7 - 62*y^2 + 10*y^4 + 16*y^6))) + 
               32*om2^4*(4*q22^2*QB*y + q12^2*(-1 + 85*y^2 - 100*y^4 + 
                   16*y^8 + QB*y*(-3 + 57*y^2 - 92*y^4 + 24*y^6)))) - 
             2*om1*((-889*q12^5 + 1425*q12^4*q22 - 1323*q12^3*q22^2 + 
                 774*q12^2*q22^3 - 262*q12*q22^4 + 37*q22^5)*QB*y + 4*om2^2*
                (64*q12^3*q22 - 96*q12^2*q22^2 + 48*q12*q22^3 + 414*q12^4*QB*
                  y - 117*q22^4*QB*y) + 32*om2^4*(16*q12*q22^2 + 2*q12^3*QB*
                  y + q22^3*(-16 + 13*QB*y)) + 256*om2^8*
                (q12*y*(2*y*(-13 + 6*y^2) + QB*(3 - 18*y^2 + 16*y^4)) + 
                 q22*(-6 - 42*y^2 + 28*y^4 + QB*y*(-11 - 68*y^2 + 48*y^4))) - 
               64*om2^6*(-16*q12*q22 - 17*q22^2*QB*y + 2*q12^2*(3 + 11*y^2 - 
                   26*y^4 + 12*y^6 + QB*y*(3 + 46*y^2 - 82*y^4 + 32*y^6)))) + 
             32*om1^5*(3*q12*(q12 - q22)^2*QB*y + 32*om2^6*y*
                (4*y*(-7 - 2*y^2 + 4*y^4) + QB*(13 - 42*y^2 + 16*y^4)) - 8*
                om2^2*(-8*q12*q22 + q22^2*QB*y + q12^2*(5 - 63*y^2 + 54*y^4 + 
                   4*y^6 + QB*y*(-48 + 49*y^2 - 26*y^4 + 16*y^6))) + 8*om2^4*
                (2*q22*(-6 + 26*y^2 + 16*y^4 + 8*y^6 + 3*QB*(y + 2*y^3 + 
                     4*y^5)) - q12*y*(4*(y - 72*y^3 + 36*y^5) + 
                   QB*(129 - 248*y^2 + 16*y^4 + 32*y^6)))) - 
             16*om1^4*om2*((-93*q12^3 + 34*q12^2*q22 + 56*q12*q22^2 + 
                 7*q22^3)*QB + 64*om2^6*(2*y*(5 - 32*y^2 + 20*y^4) + 
                 QB*(-10 - 21*y^2 - 12*y^4 + 16*y^6)) - 16*om2^2*
                (q22^2*(5*QB - 4*y) + q12^2*(QB*(9 - 77*y^2 + 59*y^4 + 
                     4*y^6) - y*(19 + 39*y^2 - 86*y^4 + 24*y^6))) - 8*om2^4*
                (-(q22*(8*y*(7 + 36*y^2 - 8*y^4) + QB*(-39 + 108*y^2 + 
                      64*y^4 + 32*y^6))) + 4*q12*(4*y*(7 - 42*y^2 + 10*y^4 + 
                     8*y^6) + QB*(-17 + 18*y^2 - 150*y^4 + 72*y^6)))) - 
             4*om1^2*om2*(1395*q12^3*q22*QB - 1047*q12^2*q22^2*QB + 393*q12*
                q22^3*QB + 59*q22^4*QB + 4*om2^2*(31*q12^3 - 184*q12^2*q22 + 
                 286*q12*q22^2 - 163*q22^3)*QB - 4*q12^4*(269*QB + 16*y) + 
               256*om2^8*(y*(-13 + 6*y^2) + QB*(4 - 17*y^2 + 12*y^4)) - 32*
                om2^6*(16*q12*y*(-6 - 5*y^2 + 6*y^4) + 8*q22*y*(-4 - 43*y^2 + 
                   30*y^4) + 2*q12*QB*(7 - 20*y^2 - 180*y^4 + 128*y^6) + 
                 q22*QB*(-103 - 220*y^2 - 128*y^4 + 128*y^6)) + 8*om2^4*
                (-282*q12*q22*QB + 4*q22^2*(15*QB - 8*y) + q12^2*
                  (8*y*(-7 + 65*y^2 - 102*y^4 + 40*y^6) + QB*(119 + 408*y^2 - 
                     544*y^4 - 96*y^6 + 128*y^8))))))*f[8])/
         (32*w[5]*w[6]*w[9]^2*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S3*(-4*eq1*(64*om1^10*(8*om2^4 - 4*om2^2*q12 - q12^2)*
              y + om1^2*(64*om2^6*(q12 - q22)*q22^2*QB + 8*om2^4*
                (3*q12^3*q22*QB - 7*q12*q22^3*QB + 2*q22^4*(2*QB - y)) + 
               q12^2*(q12 - q22)^2*(q12^2 - 4*q12*q22 + 7*q22^2)*y + 4*om2^2*
                q22*(3*q12^4*QB - 8*q12^3*q22*QB + 10*q12^2*q22^2*QB - 
                 6*q12*q22^3*QB + 4*q22^4*y)) - 2*om1*om2*q22*
              (q12^5 - 6*q12^4*q22 - 4*q12^3*(om2^2 - 4*q22)*q22 + 2*q12^2*
                (2*om2^2 - 9*q22)*q22^2 + q12*q22^2*(-12*om2^4 + 
                 8*om2^2*q22 + 7*q22^2) + 8*om2^4*q22^3*(1 + QB*y) - 4*om2^2*
                q22^4*(1 + 2*QB*y)) + om2^2*q22^2*(-8*om2^4*(q12 - 2*q22)*q22*
                QB + (q12 - q22)^2*(q12^2 - 4*q12*q22 + 7*q22^2)*y - 4*om2^2*
                q22*(-4*q12*q22*(QB + y) + q12^2*(QB + 2*y) + q22^2*
                  (5*QB + 2*y))) - 8*om1^3*om2*(q12^3*q22^2 - 4*q12^2*q22^3 + 
               4*q12*q22^4 + 2*om2^2*q12^4*QB*y + q12^5*QB*y + 4*om2^2*q22*
                (2*om2^2*q22^2 + 2*om2^4*q22*QB*y - q22^3*(1 + QB*y) + 
                 4*om2^6*QB*y*(1 + 2*y^2))) + 64*om1^9*om2*
              (8*om2^4*(-2 + QB*y - 4*y^2) + q12*(2*q22 - q12*(2 + QB*y - 
                   2*y^2)) + 2*om2^2*(2*q22*(-1 + 2*y^2) + q12*(5 - 2*QB*y + 
                   16*y^2))) - 64*om1^8*om2^2*(-2*q12*q22*QB + q22^2*y + 2*
                q12^2*(QB + y - QB*y^2 - 2*y^3) + 16*om2^4*(QB + 2*QB*y^2 - 
                 2*(y + y^3)) + om2^2*(2*q22*QB*(2 - 4*y^2) - 2*q12*QB*
                  (5 + 16*y^2) + 4*q12*y*(7 + 16*y^2) + 6*q22*(y + 6*y^3))) + 
             4*om1^4*(-16*om2^4*(q12^3 - 2*q22^3)*QB - 2*om2^2*
                (-5*q12^3*q22*QB + 6*q12*q22^3*QB - 4*q22^4*y + 2*q12^4*
                  (QB + y)) + q12^2*(2*q12*q22^2*(QB - 5*y) + q12^3*
                  (4*QB - 2*y) + 4*q22^3*y + q12^2*q22*(-5*QB + 8*y)) - 16*
                om2^6*(q22^2*y + 2*q12^2*QB*(-1 + y^2)) + 32*om2^8*
                (q12*QB*(-1 + 4*y^2) + q22*y*(-1 - 2*y^2 + 8*QB*(y + 
                     y^3)))) + 64*om1^7*om2*(2*q12^2*(q12 - q22) + 32*om2^6*y*
                (QB - y + QB*y^2) + om2^2*(-(q22^2*QB*y) + q12^2*
                  (8 - 2*QB*y + 4*QB*y^3 - 8*y^4)) + om2^4*
                (4*q12*(-2 + 14*y^2 + 8*y^4 - QB*y*(7 + 16*y^2)) + 
                 2*q22*(6 + 16*y^2 + 24*y^4 - 3*QB*(y + 6*y^3)))) - 
             16*om1^6*(8*om2^2*q12^2*(-q12 + q22)*QB + q12^2*
                (-(q12*q22*(QB - 4*y)) + 2*q12^2*(QB - y) - 2*q22^2*y) + 32*
                om2^8*y*(-1 + 4*QB*y) - 16*om2^6*(-8*q12*y^3 + 2*q12*QB*
                  (-1 + 7*y^2 + 4*y^4) + q22*QB*(3 + 8*y^2 + 12*y^4) - 
                 4*q22*(y + 3*y^3 + y^5)) + 4*om2^4*(-2*q22^2*y + 
                 q12^2*(13*y - 12*y^3 + 8*QB*(-1 + y^4)))) + 
             8*om1^5*om2*(-8*om2^2*(q12^3 - 2*q22^3) + 64*om2^8*QB*y + q12*
                (5*q12^2*q22 + 4*q12*q22^2 - 8*q22^3 + q12^3*(-2 + 4*QB*y)) + 
               8*om2^4*(2*q22^2*QB*y + q12^2*(2 - 13*QB*y - 2*y^2 + 
                   12*QB*y^3)) - 16*om2^6*(q12*(1 - 4*y^2 + 16*QB*y^3) + 
                 8*q22*y*(-(y*(1 + y^2)) + QB*(1 + 3*y^2 + y^4))))) + 
           eu2*(1024*om1^10*om2*(2*om2^4 - 4*om2^2*q12 + q12^2)*y + 
             om1^2*om2*(384*om2^8*q22^2*QB - 1152*om2^6*(q12 - q22)*q22^2*
                QB - q12*(42*q12^4*q22*QB + 72*q12^3*q22^2*QB - 291*q12^2*
                  q22^3*QB + 198*q12*q22^4*QB - 28*q22^5*QB + 18*q12^5*y) - 
               16*om2^4*(27*q12^3*q22*QB + 30*q12*q22^3*QB - 2*q22^4*
                  (13*QB + 9*y)) - 8*om2^2*q22*(27*q12^4*QB + 4*q12^3*q22*
                  QB - 9*q12^2*q22^2*QB + 4*q12*q22^3*QB - 2*q22^4*
                  (QB + 13*y))) + om2^3*q22^2*(144*om2^4*(q12 - 2*q22)*q22*
                QB + 6*q12^2*q22^2*(4*QB - 17*y) - 18*q12^4*y + 6*q22^4*
                (11*QB + 10*y) - q12*q22^3*(97*QB + 48*y) + 2*q12^3*q22*
                (7*QB + 54*y) + 8*om2^2*q22*(9*q12^2*(QB + 2*y) + 
                 q22^2*(-17*QB + 18*y) - q12*q22*(5*QB + 36*y))) + 
             om1*om2^2*q22*(36*q12^5 - 162*q12^4*q22 - 9*q12^3*(16*om2^2 - 
                 17*q22)*q22 + 72*q12^2*q22^2*(2*om2^2 + q22) - 2*q12*q22^2*
                (216*om2^4 + 104*om2^2*q22 + 45*q22^2) + 2*q22^3*
                (-7*q22^2*QB*y + 144*om2^4*(1 + QB*y) + 52*om2^2*
                  (q22 + 2*q22*QB*y))) + om1^3*(-312*om2^2*q12*q22^4 + q12^6*
                (54 + 28*QB*y) - 32*om2^2*q22*(-36*om2^4*q22^2 + 32*om2^8*QB*
                  y - q22^4*QB*y + 12*om2^6*q22*(-1 + QB*y) - 13*om2^2*q22^3*
                  (1 + QB*y)) + 3*q12^5*(48*om2^2*QB*y + q22*(-17 + 
                   16*QB*y)) + 2*q12^3*q22^2*(52*om2^2 + 3*q22*
                  (5 + 22*QB*y)) - 2*q12^4*(-144*om2^4*QB*y + q22^2*
                  (12 + 97*QB*y)) + 2*q12^2*(16*om2^2*q22^3 - 7*q22^4*QB*y + 
                 128*om2^8*QB*y*(-1 + y^2))) + 128*om1^9*om2^2*
              (8*om2^4*(-7 + 2*QB*y - 6*y^2) + q12*(-4*q22 + 
                 q12*(-1 + 8*QB*y - 20*y^2)) + om2^2*(8*q22*(1 + y^2) + 
                 q12*(76 - 32*QB*y + 56*y^2))) - 128*om1^8*om2*
              (2*q12^2*(-q12 + q22)*QB + 8*om2^6*(7*QB - 9*y + 6*QB*y^2 - 
                 4*y^3) - 4*om2^4*(2*q22*QB*(1 + y^2) - 6*q12*y*(5 + 4*y^2) - 
                 q22*y*(17 + 6*y^2) + q12*QB*(19 + 14*y^2)) + om2^2*
                (4*q22^2*y + q12^2*(QB - 17*y + 20*QB*y^2 - 26*y^3))) + 
             16*om1^7*(104*om2^2*q12^2*(q12 - q22) + q12^2*(4*q22^2*QB*y + 
                 q12*q22*(13 - 8*QB*y) + q12^2*(-26 + 4*QB*y)) + 64*om2^8*
                (-6 - 4*y^2 + QB*y*(9 + 4*y^2)) + 8*om2^4*
                (q22^2*(21 - 4*QB*y) + q12^2*(20 + 17*QB*y - 4*y^2 + 
                   26*QB*y^3 - 40*y^4)) - 32*om2^6*(q12*(-11 - 32*y^2 - 
                   8*y^4 + 6*QB*y*(5 + 4*y^2)) + q22*(QB*y*(17 + 6*y^2) - 
                   2*(5 + 15*y^2 + 2*y^4)))) + 8*om1^4*om2*(16*om2^4*
                (9*q12^3 + 13*q22^3)*QB + q12*(-18*q12^3*q22*QB + 
                 26*q12^2*q22^2*QB - 20*q12*q22^3*QB - 8*q22^4*QB + 
                 9*q12^4*(QB + 2*y)) + 4*om2^2*(9*q12^4*(QB + y) + 
                 q22^4*(2*QB + 13*y)) + 128*om2^8*(-(q22*y) + q12*QB*y^2 + 
                 q22*QB*(6 + 5*y^2)) - 16*om2^6*(3*q22^2*(-8*QB + y) + 
                 q12^2*(-2*y*(-1 + y^2) + QB*(-17 + 12*y^2 + 8*y^4)))) + 
             8*om1^5*(16*om2^4*(9*q12^3 + 13*q22^3) + 128*om2^10*QB*y + om2^2*
                (-28*q12^3*q22 - 78*q12*q22^3 + 8*q22^4*QB*y + 4*q12^4*
                  (9 + 13*QB*y)) + q12^2*(4*q22^3*QB*y + q12*q22^2*
                  (13 + 18*QB*y) + q12^3*(-5 + 26*QB*y) - q12^2*q22*
                  (17 + 48*QB*y)) - 64*om2^8*(-2*q12*y^2 + 8*q12*QB*y*
                  (2 + y^2) - 2*q22*(6 + 5*y^2) + q22*QB*y*(31 + 14*y^2)) + 
               16*om2^6*(q22^2*(24 - 17*QB*y) + q12^2*(17 - 12*y^2 - 8*y^4 + 
                   QB*y*(-27 + 40*y^2 + 8*y^4)))) - 16*om1^6*om2*
              (-8*om2^2*(13*q12^3 + 2*q22^3)*QB + q12*(37*q12^2*q22*QB - 
                 4*q12*q22^2*QB + 8*q22^3*QB - 26*q12^3*(QB + y)) + 64*om2^8*
                (-y + QB*(6 + 4*y^2)) - 32*om2^6*(-8*q12*y*(2 + y^2) - 
                 q22*y*(31 + 14*y^2) + 2*q22*QB*(5 + 15*y^2 + 2*y^4) + 
                 q12*QB*(11 + 32*y^2 + 8*y^4)) + 8*om2^4*
                (q22^2*(-21*QB + 17*y) + q12^2*(27*y - 40*y^3 - 8*y^5 + 
                   4*QB*(-5 + y^2 + 10*y^4))))))*f[14])/(32*w[1]^2*w[5]*w[6]*
          w[9]^2*w[14]*w[15]) + (eu2*mb^5*QB^2*S2*
          (eu2*(512*om1^11*y^2*(4*om2^4 + 4*om2^2*q12*(-1 + y^2) - 3*q12^2*
                (-1 + y^2)) - 2*om2^3*q22^2*(16*om2^4*(4*q12^2*y + 
                 2*q22^2*(5*QB + 2*y) - q12*q22*(5*QB + 8*y)) + 8*om2^2*
                (q22^3*(7*QB - 13*y) + 4*q12^3*y + 2*q12*q22^2*(2*QB + 
                   15*y) - q12^2*q22*(5*QB + 21*y)) + (q12 - q22)^2*
                (25*q12^2*y - 4*q22^2*(6*QB + 5*y) - q12*q22*(9*QB + 
                   52*y))) + om1*om2^2*q22*(512*om2^6*(q12 - q22)*q22 + q12*
                (100*q12^4 - 306*q12^3*q22 + 327*q12^2*q22^2 - 36*q12*q22^3 - 
                 60*q22^4) - 256*om2^8*q22*QB*y + 16*om2^4*(16*q12^3 - 
                 8*q12^2*q22 - 43*q12*q22^2 + 2*q22^3*(13 + 10*QB*y)) + 8*
                om2^2*(16*q12^4 - 38*q12^3*q22 + 26*q12^2*q22^2 - 
                 22*q12*q22^3 + q22^4*(11 + 24*QB*y))) - 2*om1^2*om2*
              (512*om2^10*q22*QB + 640*om2^6*(q12 - q22)*q22^2*QB + q12^2*
                (27*q12^3*q22*QB + 18*q12^2*q22^2*QB - 117*q12*q22^3*QB + 
                 72*q22^4*QB + 25*q12^4*y) + 8*om2^2*(15*q12^4*q22*QB + 
                 q12^3*q22^2*QB - 5*q12^2*q22^3*QB + 4*q12*q22^4*QB + 
                 4*q12^5*y - q22^5*(2*QB + 11*y)) + 16*om2^4*
                (15*q12^3*q22*QB + 13*q12*q22^3*QB + 4*q12^4*y - 
                 q22^4*(12*QB + 13*y)) - 64*om2^8*(4*q12*q22*QB + 
                 q22^2*(3*QB - 4*y) + 2*q12^2*QB*(-1 + y^2))) - 
             256*om1^10*om2*y*(-4*om2^2*q12*(-1 + y^2)*(1 + 2*QB*y + 2*y^2) + 
               om2^4*(4 - 8*QB*y + 24*y^2) + q12^2*(2 + 7*y^2 - 14*y^4 + 
                 6*QB*y*(-1 + y^2))) + om1^3*(-128*om2^6*(4*q12^3 - 
                 13*q22^3) + 1024*om2^10*(q12*QB*y - q22*(2 + QB*y)) + 8*
                om2^2*(8*q12^4*q22 + 11*q12^3*q22^2 - 2*q12^2*q22^3 - 
                 33*q12*q22^4 + 8*q22^5*QB*y + 4*q12^5*(-1 + 5*QB*y)) + 32*
                om2^4*(2*q12^4*(-2 + 5*QB*y) + q22^4*(11 + 12*QB*y)) + q12^3*
                (12*q12*q22^2*(1 - 13*QB*y) + 6*q12^3*(17 + 6*QB*y) + 
                 q12^2*q22*(-109 + 24*QB*y) + 4*q22^3*(5 + 24*QB*y)) + 128*
                om2^8*(q22^2*(3 - 2*QB*y) + q12^2*(-4 - 6*QB*y + 4*y^2 + 
                   4*QB*y^3))) - 128*om1^9*om2^2*(8*om2^4*(5 - 4*y^2 - 
                 4*y^4 + QB*(y + 6*y^3)) - 4*om2^2*(4*q22 - 8*q22*y^4 + 
                 q12*(15 - 2*QB*y + 4*y^2 - 2*QB*y^3 - 16*y^4 + 4*QB*y^5)) + 
               q12*(8*q22 + q12*(-7 + 4*QB*y - 20*y^2 + 14*QB*y^3 + 40*y^4 - 
                   28*QB*y^5 + 8*y^6))) + 16*om1^4*om2*(64*om2^10*QB + 16*
                om2^4*(5*q12^3 + 6*q22^3)*QB + q12*(-10*q12^3*q22*QB + 
                 12*q12^2*q22^2*QB - 6*q12*q22^3*QB - 8*q22^4*QB + 
                 q12^4*(5*QB + 13*y)) + om2^2*(2*q22^4*(4*QB + 11*y) + 
                 q12^4*(20*QB + 26*y)) + 64*om2^8*(2*q12*y - q22*y + 
                 2*q22*QB*(3 + y^2) + q12*QB*(-1 + 2*y^2)) - 8*om2^6*
                (-(q22^2*(24*QB + y)) + q12^2*(10*y - 6*y^3 + 
                   QB*(-19 + 22*y^2)))) + 8*om1^5*(16*om2^4*(13*q12^3 + 
                 11*q22^3) + 256*om2^10*(1 + QB*y) + 2*om2^2*(-28*q12^3*q22 - 
                 33*q12*q22^3 + 8*q22^4*QB*y + q12^4*(26 + 24*QB*y)) + q12^2*
                (8*q22^3*QB*y + 3*q12^3*(-5 + 8*QB*y) + q12*q22^2*
                  (11 + 8*QB*y) - q12^2*q22*(9 + 40*QB*y)) - 64*om2^8*
                (2*q12*(2 + 9*QB*y - 3*y^2) - q22*(16 - 25*QB*y + 2*y^2 + 
                   4*QB*y^3)) - 16*om2^6*(6*q22^2*(-4 + 3*QB*y) + 
                 q12^2*(-25 + 32*y^2 - 4*y^4 + 2*QB*y*(9 - 22*y^2 + 
                     2*y^4)))) + 128*om1^8*om2*(4*q12^2*(q12 - q22)*QB + 8*
                om2^6*(-2*y*(-2 + y^2) + QB*(-5 + 4*y^2 + 4*y^4)) - 4*om2^4*
                (q22*(17*y - 20*y^3 - 4*y^5 + QB*(-4 + 8*y^4)) + 
                 q12*(22*y - 8*y^5 + QB*(-15 - 4*y^2 + 16*y^4))) + om2^2*
                (-2*q22^2*y + q12^2*(y*(-5 + 30*y^2 + 16*y^4) + 
                   QB*(7 + 20*y^2 - 40*y^4 - 8*y^6)))) - 
             16*om1^7*(-88*om2^2*q12^2*(q12 - q22) + q12^2*(-8*q22^2*QB*y + 
                 q12^2*(22 - 8*QB*y) + q12*q22*(-11 + 16*QB*y)) + 64*om2^8*
                (8 - 2*y^2 + QB*y*(-5 + 2*y^2)) - 32*om2^6*
                (q12*(15 + 14*y^2 - 4*y^4 + 8*QB*y*(-3 + y^4)) + 
                 q22*(8 + 8*y^2 - 12*y^4 + QB*y*(-17 + 20*y^2 + 4*y^4))) - 8*
                om2^4*(q22^2*(21 - 2*QB*y) + 2*q12^2*(QB*y*(-2 + 15*y^2 + 
                     8*y^4) + 4*(2 - 6*y^4 + y^6)))) - 32*om1^6*om2*
              (-16*om2^2*(3*q12^3 + q22^3)*QB + 96*om2^8*(2*QB - y) + q12*
                (16*q12^2*q22*QB - 4*q12*q22^2*QB + 8*q22^3*QB - 
                 q12^3*(12*QB + 11*y)) + 16*om2^6*(25*q22*y - 6*q22*y^3 - 
                 4*q12*y*(-6 + y^2) + q12*QB*(-12 - 19*y^2 + 4*y^4) + 
                 3*q22*QB*(-3 - 3*y^2 + 4*y^4)) - 4*om2^4*
                (q22^2*(21*QB - 19*y) + q12^2*(-9*y + 38*y^3 - 4*y^5 + 
                   4*QB*(5 - y^2 - 12*y^4 + 2*y^6))))) - 
           8*eq1*(512*om1^11*om2*(om2^2 - q12)*y^2 + om2^2*(-128*om2^10*q22*
                QB + (q12 - q22)^2*q22^2*(8*q12^2 - 8*q12*q22 + 5*q22^2)*y + 
               8*om2^4*q22^2*(4*q12^2*y + 2*q22^2*(QB + 2*y) - q12*q22*
                  (QB + 8*y)) + om2^2*q22^2*(16*q12^3*y - 2*q22^3*
                  (9*QB + 8*y) - 4*q12^2*q22*(QB + 12*y) + 3*q12*q22^2*
                  (5*QB + 16*y)) + 32*om2^8*(-2*q22^2*y + q12^2*QB*
                  (-1 + y^2) - 2*q12*q22*QB*(-1 + y^2))) + 
             2*om1*om2*(-64*om2^6*(q12 - q22)*q22^2 - q12*(q12 - q22)^2*q22*
                (8*q12^2 - 8*q12*q22 + 5*q22^2) - 64*om2^10*(2*q22 - 
                 q12*QB*y) - 8*om2^4*q22*(4*q12^3 - 2*q12^2*q22 - 
                 4*q12*q22^2 + q22^3*(2 + QB*y)) + om2^2*q22*(-16*q12^4 + 
                 20*q12^3*q22 - 8*q12^2*q22^2 - 4*q12*q22^3 + q22^4*
                  (2 + 7*QB*y)) + 8*om2^8*(8*q12*q22 + 3*q22^2*QB*y + 
                 2*q12^2*(2 + QB*y)*(-1 + y^2))) + 64*om1^8*om2^2*
              (2*q12*q22*QB - q22^2*y + 4*om2^4*(-4*y*(-1 + y^2) + 
                 QB*(-3 + y^2 + 4*y^4)) + q12^2*(9*y + 12*y^3 - 20*y^5 + 
                 4*QB*(-1 - 2*y^2 + 2*y^4 + y^6)) + om2^2*
                (2*q12*y*(-10 + 15*y^2 + 6*y^4) - 2*q22*QB*(2 + y^2 + 
                   8*y^4) + q22*y*(3 + 8*y^2 + 20*y^4) + q12*QB*(11 - 6*y^2 - 
                   44*y^4 + 8*y^6))) - 64*om1^10*y*(-4*om2^4*(1 + QB*y - 
                 4*y^2) + om2^2*(-8*q22*y^2 + q12*(4 + 4*QB*y - 30*y^2 + 
                   4*y^4)) - q12*(2*q22*y^2*(-1 + y^2) + q12*(2 + y^2 - 
                   4*y^4 + QB*y*(-1 + y^2)))) + 4*om1^3*om2*
              (32*om2^4*(q12^3 - q22^3) + 32*om2^10*(2 + QB*y) - q12*
                (4*q12^3*q22 + 4*q12^2*q22^2 - 7*q12*q22^3 + 4*q22^4 + 
                 2*q12^4*(-1 + QB*y)) + om2^2*(q12^4*(8 - 4*QB*y) + 
                 q22^4*(4 + 7*QB*y)) + 16*om2^8*(q22*(8 + QB*y) + 
                 q12*(-4 - 5*QB*y + 4*y^2 + 2*QB*y^3)) - 4*om2^6*
                (4*q22^2*QB*y + q12^2*(QB*y*(-10 + 7*y^2) - 4*(3 - 4*y^2 + 
                     y^4)))) + om1^2*(128*om2^12*QB + 64*om2^6*(q12 - q22)*
                q22^2*QB + q12^2*(q12 - q22)^2*(8*q12^2 - 8*q12*q22 + 
                 5*q22^2)*y + om2^4*(24*q12^3*q22*QB - 50*q12*q22^3*QB + 
                 4*q22^4*(7*QB - 8*y) + 32*q12^4*y) + om2^2*
                (12*q12^4*q22*QB - 30*q12^3*q22^2*QB + 36*q12^2*q22^3*QB - 
                 21*q12*q22^4*QB + 16*q12^5*y + 8*q22^5*y) + 64*om2^10*
                (3*q22*QB + 4*q12*y + 2*q12*QB*(-1 + y^2)) + 16*om2^8*
                (-6*q12*q22*QB + 8*q22^2*y + q12^2*(4*y*(-2 + y^2) + 
                   QB*(5 - 7*y^2 + 2*y^4)))) - 64*om1^9*om2*
              (-4*om2^4*(-2 + y^2 - 4*QB*y^3 + 4*y^4) + om2^2*
                (2*q22*(2 + y^2 - 2*QB*y^3 + 8*y^4) + q12*(-7 + 2*y^2 - 
                   26*QB*y^3 + 44*y^4 + 4*QB*y^5 - 8*y^6)) + q12*
                (-2*q22 + q12*(3 + 10*y^2 - 9*y^4 - 4*y^6 + QB*y*(-1 - 
                     2*y^2 + 4*y^4)))) - 4*om1^5*om2*(16*om2^2*(2*q12^3 - 
                 q22^3) + 16*om2^8*(8 + QB*y - 4*y^2) + q12*(-14*q12^2*q22 - 
                 4*q12*q22^2 + 8*q22^3 + q12^3*(8 - 7*QB*y)) + 4*om2^4*
                (-7*q22^2*QB*y + 4*q12^2*(3 - 3*y^2 + 4*y^4 - 4*y^6 + 
                   QB*y*(2 - 14*y^2 + 13*y^4))) - 16*om2^6*
                (q12*(7 - 8*y^2 + QB*y*(7 - 7*y^2 + 8*y^4)) + 4*q22*
                  (-2 + y^2 - 2*y^4 + QB*(y + 2*y^5)))) + 
             om1^4*(-16*om2^4*(4*q12^3 - 7*q22^3)*QB - 2*om2^2*
                (-19*q12^3*q22*QB + 21*q12*q22^3*QB - 8*q22^4*y + 
                 8*q12^4*(QB + 2*y)) + q12^2*(q12*q22^2*(7*QB - 32*y) + 
                 q12^3*(15*QB - 16*y) + 8*q22^3*y + q12^2*q22*(-18*QB + 
                   40*y)) + 64*om2^10*(4*y + QB*(-3 + 2*y^2)) - 64*om2^8*
                (q12*(-4*y*(-3 + y^2) + QB*(-2 + 3*y^2)) + q22*(y - 2*y^3 + 
                   2*QB*(2 + y^2 + y^4))) + 64*om2^6*(-2*q22^2*y + 
                 q12^2*(5*y - 3*y^3 + QB*(-1 - 2*y^2 + y^4 + 2*y^6)))) - 
             16*om1^7*om2*(4*q12^2*(-q12 + q22) + 4*om2^6*(-8 - 11*QB*y + 
                 20*y^2 + 12*QB*y^3 - 16*y^4) + om2^2*(4*q22^2*QB*y + 
                 q12^2*(QB*y*(-42 - 45*y^2 + 80*y^4) - 8*(2 - 11*y^2 + 
                     5*y^4 + 4*y^6))) - 4*om2^4*(q12*(-10 + 30*y^2 - 32*y^4 + 
                   QB*y*(-20 + 27*y^2 + 12*y^4)) + q22*(QB*y*(3 + 8*y^2 + 
                     20*y^4) - 2*(-2 + 3*y^2 + 6*y^4 + 4*y^6)))) + 
             2*om1^6*(56*om2^2*q12^2*(q12 - q22)*QB + q12^2*
                (q12*q22*(7*QB - 16*y) + 8*q22^2*y + q12^2*(-14*QB + 8*y)) + 
               32*om2^8*(-4*y + QB*(3 - 8*y^2 + 8*y^4)) - 32*om2^6*
                (-4*q12*y*(4 - 5*y^2 + 4*y^4) + q12*QB*(5 - 15*y^2 + 
                   22*y^4) - 2*q22*(y - y^3 + 6*y^5) + q22*QB*(-7 + 8*y^2 + 
                   10*y^4 + 8*y^6)) + 8*om2^4*(4*q22^2*y + q12^2*
                  (-4*y*(7 - 21*y^2 + 16*y^4) + QB*(13 - 79*y^2 + 34*y^4 + 
                     32*y^6))))))*f[14])/(32*w[1]^2*w[5]*w[6]*w[9]^2*w[14]*
          w[15]) + (eu2*mb^5*QB^2*S1*
          (eu2*(32*om1^10*y*(8*om2^4*(-1 + y^2) + q12^2*(-5 + 10*y^2 - 
                 6*y^4) + 4*om2^2*q12*(3 - 4*y^2 + 2*y^4)) + 
             om2^2*(128*om2^10*q22*QB - (q12 - q22)^2*q22^2*(4*q12^2 + 
                 2*q12*q22 - 5*q22^2)*y - 2*om2^2*q22^2*(2*q12^2*q22*
                  (QB - 5*y) + 6*q12^3*y + 2*q22^3*(4*QB + y) + q12*q22^2*
                  (-7*QB + 2*y)) - 8*om2^4*q22^2*(q12*q22*(QB - 6*y) + 
                 3*q12^2*y + q22^2*(-2*QB + 3*y)) - 32*om2^8*(-2*q22^2*y + 
                 q12^2*QB*(-1 + y^2) - 2*q12*q22*QB*(-1 + y^2))) - 
             2*om1*om2*(-48*om2^6*(q12 - q22)*q22^2 - q12*(q12 - q22)^2*q22*
                (4*q12^2 + 2*q12*q22 - 5*q22^2) - 64*om2^10*(2*q22 - 
                 q12*QB*y) + 4*om2^4*q22*(-6*q12^3 + 3*q12^2*q22 + 
                 q22^3*(1 + 2*QB*y)) + om2^2*q22*(-12*q12^4 + 7*q12^3*q22 + 
                 2*q12^2*q22^2 + 6*q12*q22^3 - 3*q22^4*(1 + 2*QB*y)) + 16*
                om2^8*(4*q12*q22 + q22^2*QB*y + q12^2*(2 + QB*y)*
                  (-1 + y^2))) - 32*om1^8*om2^2*(-2*q12*q22*QB + q22^2*y + 4*
                om2^4*(-(y*(3 + 4*y^4)) + QB*(4 - 5*y^2 + 6*y^4)) - 2*om2^2*
                (-2*q12*y*(7 - 10*y^2 + 10*y^4) + q22*(-2*QB + y + 4*y^3 - 
                   8*y^5) + q12*QB*(7 - 10*y^2 + 2*y^4 + 4*y^6)) + q12^2*
                (QB*(4 - 9*y^2 + 19*y^4 - 14*y^6) + y*(-8 - 9*y^2 + 10*y^4 + 
                   4*y^6))) + 32*om1^9*om2*(4*om2^4*(-4 + 5*y^2 - 6*y^4 + 
                 2*QB*y*(-1 + y^2)) + 2*om2^2*(-2*q22 + q12*(7 + 6*QB*y - 
                   10*y^2 - 8*QB*y^3 + 2*y^4 + 4*QB*y^5 + 4*y^6)) + q12*
                (2*q22 + q12*(-4 - 5*QB*y + 9*y^2 + 10*QB*y^3 - 19*y^4 - 
                   6*QB*y^5 + 14*y^6))) - om1^2*(128*om2^12*QB - 64*om2^6*
                (q12 - q22)*q22^2*QB + q12^2*(q12 - q22)^2*(4*q12^2 + 
                 2*q12*q22 - 5*q22^2)*y + 2*om2^2*(-6*q12^4*q22*QB + 
                 14*q12^3*q22^2*QB - 16*q12^2*q22^3*QB + 9*q12*q22^4*QB + 
                 6*q12^5*y - 6*q22^5*y) + 4*om2^4*(-6*q12^3*q22*QB + 
                 11*q12*q22^3*QB + 6*q12^4*y + 2*q22^4*(-3*QB + y)) + 128*
                om2^10*(q22*QB + 2*q12*y + q12*QB*(-1 + y^2)) + 32*om2^8*
                (-2*q12*q22*QB + 3*q22^2*y + q12^2*(-2 + y^2)*(2*y + 
                   QB*(-1 + y^2)))) - 2*om1^3*om2*(16*om2^4*(3*q12^3 + 
                 q22^3) + 64*om2^10*(2 + QB*y) + 4*om2^2*
                (-3*q22^4*(1 + QB*y) + q12^4*(3 + 2*QB*y)) + q12*
                (-6*q12^3*q22 + 2*q12^2*q22^2 - 11*q12*q22^3 + 12*q22^4 + 
                 q12^4*(3 + 4*QB*y)) + 32*om2^8*(q22*(6 - QB*y) + 
                 2*q12*QB*y*(-2 + y^2) + 4*q12*(-1 + y^2)) + 16*om2^6*
                (2*q22^2*QB*y + q12^2*(5 - 7*y^2 + 2*y^4 + QB*y*(2 - 3*y^2 + 
                     2*y^4)))) - 2*om1^4*(16*om2^4*(2*q12^3 - 3*q22^3)*QB + 2*
                om2^2*(-9*q12^3*q22*QB + 9*q12*q22^3*QB - 6*q22^4*y + 
                 2*q12^4*(2*QB + y)) + q12^2*(2*q12^2*q22*(4*QB - 5*y) - 
                 6*q22^3*y + q12^3*(-7*QB + 2*y) + q12*q22^2*(-3*QB + 
                   14*y)) + 64*om2^10*(2*y + QB*(-1 + y^2)) + 16*om2^6*y*
                (q22^2 + q12^2*(8 - 9*y^2 + 4*y^4 + 2*QB*y*(6 - 7*y^2 + 
                     y^4))) + 32*om2^8*(q22*(y - 2*y^3 + QB*(5 + 5*y^2 - 
                     6*y^4)) + q12*(2*y*(-5 + 2*y^2) + QB*(3 - 6*y^2 + 
                     4*y^4)))) - 8*om1^5*om2*(4*om2^2*(q12^3 - 3*q22^3) + q12*
                (-3*q12^2*q22 - 3*q12*q22^2 + 6*q22^3 + q12^3*(1 - 3*QB*y)) + 
               16*om2^8*(-3 + 2*y^2 + 2*QB*y*(-1 + y^2)) + 8*om2^6*
                (q12*(7 - 14*y^2 + 8*y^4 + QB*y*(-3 - 5*y^2 + 4*y^4)) + 
                 q22*(2 + 4*y^2 - 4*y^4 + QB*y*(-7 + y^2 + 12*y^4))) - 4*
                om2^4*(3*q22^2*QB*y + q12^2*(4 - 19*y^2 + 17*y^4 - 2*y^6 + 
                   QB*y*(-1 + 15*y^2 - 20*y^4 + 4*y^6)))) - 
             4*om1^6*(-24*om2^2*q12^2*(q12 - q22)*QB + 3*q12^2*
                (-(q12*q22*(QB - 4*y)) + 2*q12^2*(QB - y) - 2*q22^2*y) + 32*
                om2^8*(y*(-5 + 4*y^2) + 2*QB*(-1 + y^4)) - 8*om2^4*
                (3*q22^2*y + q12^2*(y + 14*y^3 - 20*y^5 + 4*y^7 + 
                   QB*(7 - 27*y^2 + 16*y^4 + 4*y^6))) - 16*om2^6*
                (2*q22*(3*y - 6*y^5 + QB*(3 - 7*y^2 + 9*y^4 + 2*y^6)) + 
                 q12*(-2*y*(2 - 5*y^2 + 2*y^4) + QB*(-5 + 3*y^2 + 8*y^6)))) + 
             32*om1^7*om2*(3*q12^2*(q12 - q22) + 4*om2^6*(1 + y^2 - 2*y^4 + 
                 QB*y*(3 + 4*y^4)) + om2^4*(4*q12*(-2 + y^2 + 4*y^6 + 
                   QB*(-7*y + 10*y^3 - 10*y^5)) + 2*q22*(QB*(y + 4*y^3 - 
                     8*y^5) + 2*(3 - 7*y^2 + 9*y^4 + 2*y^6))) + om2^2*
                (-(q22^2*QB*y) + q12^2*(7 - 27*y^2 + 16*y^4 + 4*y^6 + 
                   QB*(8*y + 9*y^3 - 10*y^5 - 4*y^7))))) - 
           2*eq1*(128*om1^10*om2*(om2^2 - q12)*y^3 + 8*om1^9*
              (4*om2^4*(7 + 4*QB*y - 18*y^2 + 4*y^4) + q12*
                (q12*(11 + 6*QB*y - 23*y^2 - 8*QB*y^3 + 28*y^4 + 4*QB*y^5 - 
                   16*y^6) + 4*q22*(-1 + 3*y^2 - 4*y^4 + 2*y^6)) - 4*om2^2*
                (-2*q22*(1 - 2*y^2 + 3*y^4) + q12*(8 + 4*QB*y - 15*y^2 - 
                   8*y^4 + 4*y^6))) + 8*om1^8*(4*om2^5*(-11*y + 42*y^3 - 
                 16*y^5 + QB*(11 - 22*y^2 + 4*y^4)) - 4*om2^3*
                (-2*q22*QB*(1 + y^4) + q22*y*(2 + 3*y^2 + 6*y^4) + 
                 q12*QB*(12 - 23*y^2 - 4*y^4 + 4*y^6) - 2*q12*y*
                  (12 - 29*y^2 + 2*y^4 + 4*y^6)) + om2*q12*(-4*q22*QB + 
                 q12*QB*(15 - 31*y^2 + 32*y^4 - 16*y^6) + q12*y*(-35 + 
                   37*y^2 - 22*y^4 + 16*y^6))) + om2^3*(2*om2^2*q22^2*
                (q12*q22*(5*QB - 8*y) + 4*q12^2*y + 2*q22^2*(-5*QB + 2*y)) + 
               q22^2*(q12^2*q22*(5*QB - 4*y) + 4*q12^3*y - 2*q12*q22^2*
                  (7*QB + 2*y) + q22^3*(13*QB + 4*y)) + 64*om2^8*q22*
                (2*y + QB*(-2 + y^2)) - 16*om2^6*(5*q22^2*y + q12^2*
                  (-1 + y^2)*(2*y + QB*(-2 + y^2)) - 2*q12*q22*(-1 + y^2)*
                  (2*y + QB*(-2 + y^2)))) - 2*om1*om2^2*(16*om2^4*(q12 - q22)*
                q22^2 + q22*(4*q12^4 - 3*q12^3*q22 - 3*q12^2*q22^2 + 
                 3*q12*q22^3 + 4*q22^4*QB*y) - 2*om2^2*q22*(-4*q12^3 + 
                 2*q12^2*q22 - 2*q12*q22^2 + q22^3*(2 + 5*QB*y)) + 4*om2^6*
                (-20*q12*q22 + 2*q22^2*QB*y + q12^2*(-1 + y^2)*(-10 - 
                   7*QB*y + 4*y^2 + 4*QB*y^3)) - 16*om2^8*
                (-2*q12*y*(2*y + QB*(-2 + y^2)) + q22*(-10 + QB*y*
                    (-3 + 2*y^2)))) - 8*om1^7*om2^2*(-2*q22^2*QB*y + 4*om2^2*
                q22*(3 - 13*y^2 - 8*y^4 - 4*y^6 + QB*y*(2 + 3*y^2 + 6*y^4)) + 
               4*om2^4*y*(4*y*(7 + 2*y^2 - 4*y^4) + QB*(15 - 42*y^2 + 
                   16*y^4)) + q12^2*(5 - 63*y^2 + 54*y^4 + 4*y^6 + 
                 QB*(47*y - 49*y^3 + 26*y^5 - 16*y^7)) - 4*q12*(2*q22 + 
                 om2^2*y*(-y + 72*y^3 - 36*y^5 + QB*(32 - 62*y^2 + 4*y^4 + 
                     8*y^6)))) + om1^2*(-80*om2^5*(q12 - q22)*q22^2*QB + om2*
                q12*(-15*q12^3*q22*QB + 42*q12^2*q22^2*QB - 39*q12*q22^3*QB + 
                 16*q22^4*QB + 4*q12^4*y) + 2*om2^3*(-15*q12^3*q22*QB + 
                 17*q12*q22^3*QB + 4*q12^4*y + 4*q22^4*(-2*QB + y)) - 64*
                om2^11*(2*y + QB*(-2 + y^2)) - 32*om2^9*(3*q22*y - 
                 2*q22*y^3 + 2*q12*y*(-7 + 2*y^2) + q12*QB*(4 - 9*y^2 + 
                   4*y^4) + 2*q22*QB*(1 - 9*y^2 + 6*y^4)) + 8*om2^7*
                (4*q12*q22*QB + 4*q22^2*y + q12^2*(-27*y + 23*y^3 - 6*y^5 + 
                   QB*(2 + 13*y^2 - 27*y^4 + 12*y^6)))) - 
             2*om1^3*(-16*om2^4*(q12^3 + q22^3) + om2^2*(4*q12^3*q22 + 
                 6*q12*q22^3 + 8*q22^4*QB*y - 2*q12^4*(2 + 5*QB*y)) + q12^2*
                (4*q22^3*QB*y + q12^3*(1 - 5*QB*y) - q12*q22^2*
                  (1 + 13*QB*y) + q12^2*(q22 + 14*q22*QB*y)) + 16*om2^10*
                (-10 + 4*y^2 + QB*y*(-7 + 4*y^2)) - 16*om2^8*
                (q12*(-10 + 17*y^2 - 6*y^4 + QB*y*(-1 - 15*y^2 + 12*y^4)) + 
                 q22*(3 + 21*y^2 - 14*y^4 + QB*y*(-7 - 34*y^2 + 24*y^4))) + 4*
                om2^6*(-10*q22^2*QB*y + q12^2*(-13 + 3*y^2 + 22*y^4 - 
                   12*y^6 + QB*y*(13 + 35*y^2 - 78*y^4 + 32*y^6)))) + 
             8*om1^6*(8*om2*q12^2*(-q12 + q22)*QB + 4*om2^7*
                (-2*y*(5 - 32*y^2 + 20*y^4) + QB*(-7 - 21*y^2 - 12*y^4 + 
                   16*y^6)) - om2^3*(4*q22^2*y + q12^2*(QB*(14 - 77*y^2 + 
                     59*y^4 + 4*y^6) + y*(19 + 39*y^2 - 86*y^4 + 24*y^6))) - 
               4*om2^5*(q22*(7*y + 36*y^3 - 8*y^5 - QB*(-7 + 13*y^2 + 8*y^4 + 
                     4*y^6)) + q12*(-2*y*(7 - 42*y^2 + 10*y^4 + 8*y^6) + 
                   QB*(-6 + 10*y^2 - 75*y^4 + 36*y^6)))) - 
             4*om1^5*(-8*om2^2*q12^2*(q12 - q22) + 8*om2^8*(1 + 14*y^2 - 
                 48*QB*y^3 - 12*y^4 + 32*QB*y^5) + q12^2*(4*q22^2*QB*y + 
                 q12^2*(2 + 4*QB*y) - q12*(q22 + 8*q22*QB*y)) - 8*om2^6*
                (q22*(4 + 30*y^2 + 20*y^4 - 20*y^6 + QB*y*(-8 - 33*y^2 + 
                     6*y^4)) + q12*(2 - 7*y^2 + 62*y^4 - 40*y^6 + 
                   QB*y*(-1 - 65*y^2 + 10*y^4 + 16*y^6))) + 2*om2^4*
                (8*q22^2*QB*y + q12^2*(1 - 85*y^2 + 100*y^4 - 16*y^8 + 
                   QB*(y + 57*y^3 - 92*y^5 + 24*y^7)))) + 
             2*om1^4*(8*om2^3*(5*q12^3 - 4*q22^3)*QB + om2*q12*
                (-19*q12^2*q22*QB - 8*q12*q22^2*QB + 16*q22^3*QB + 
                 2*q12^3*(5*QB + 2*y)) + 16*om2^9*(13*y - 6*y^3 + 
                 QB*(4 - 17*y^2 + 12*y^4)) - 16*om2^7*(q22*(4*y + 43*y^3 - 
                   30*y^5 + QB*(-11 - 29*y^2 - 16*y^4 + 16*y^6)) + 
                 q12*(2*y*(6 + 5*y^2 - 6*y^4) + QB*(4 - 8*y^2 - 45*y^4 + 
                     32*y^6))) + 4*om2^5*(4*q22^2*y + q12^2*(7*y - 65*y^3 + 
                   102*y^5 - 40*y^7 + QB*(13 + 51*y^2 - 68*y^4 - 12*y^6 + 
                     16*y^8))))))*f[14])/(4*w[1]^2*w[5]*w[6]*w[9]^2*w[14]*
          w[15]) - (eu2*mb^5*QB^2*S2*(eu2*(-1024*om2^14*q22*QB + 
             om2^2*q12*(q12 - q22)^2*q22^2*(26*q12^2 + 25*q12*q22 - 10*q22^2)*
              y + 16*om2^6*q22^2*(3*q12^2*q22*(2*QB - 5*y) + 13*q12^3*y - q12*
                q22^2*(10*QB + 9*y) + q22^3*(2*QB + 11*y)) + 
             32*om2^8*q22^2*(q12*q22*(6*QB - 26*y) + 13*q12^2*y + q22^2*
                (-12*QB + 13*y)) + 2*om2^4*q22^2*(-2*q12*q22^3*(QB - 21*y) + 
               4*q12^3*q22*(4*QB - 3*y) + 28*q12^4*y + q22^4*(12*QB + y) - 
               q12^2*q22^2*(24*QB + 59*y)) + 512*om1^9*om2^3*y^2*
              (4*om2^4 + 4*om2^2*q12*(-1 + y^2) - 3*q12^2*(-1 + y^2)) + 
             128*om2^12*(q22^2*(3*QB - 4*y) + 2*q12^2*QB*(-1 + y^2) - 4*q12*
                q22*QB*(-1 + y^2)) - 256*om1^8*om2^4*y*(-4*om2^2*q12*
                (-1 + y^2)*(1 + 2*QB*y + 2*y^2) + om2^4*(4 - 8*QB*y + 
                 24*y^2) + q12^2*(2 + 7*y^2 - 14*y^4 + 6*QB*y*(-1 + y^2))) + 
             2*om1*om2*(-832*om2^8*(q12 - q22)*q22^2 - q12^2*(q12 - q22)^2*
                q22*(26*q12^2 + 25*q12*q22 - 10*q22^2) - om2^2*q22*
                (56*q12^5 + 34*q12^4*q22 - 105*q12^3*q22^2 + 14*q12^2*q22^3 + 
                 25*q12*q22^4 + 4*q22^5*(-3 + QB*y)) + 512*om2^12*
                (q12*QB*y - q22*(2 + QB*y)) + 4*om2^4*q22*(-52*q12^4 + 
                 17*q12^3*q22 + 22*q12^2*q22^2 - 8*q12*q22^3 + 4*q22^4*
                  (1 + 2*QB*y)) + 16*om2^6*q22*(-26*q12^3 + 13*q12^2*q22 - 
                 10*q12*q22^2 + q22^3*(11 + 12*QB*y)) + 64*om2^10*
                (8*q12*q22 + q22^2*(3 - 2*QB*y) + 4*q12^2*(1 + QB*y)*
                  (-1 + y^2))) - 64*om1^7*om2*(-8*om2^2*q12^3 + q12^3*
                (-2*q12 + 3*q22) + 16*om2^8*(5 - 4*y^2 - 4*y^4 + 
                 QB*(y + 6*y^3)) + 2*om2^4*q12^2*(-7 - 20*y^2 + 40*y^4 + 
                 8*y^6 + QB*(4*y + 14*y^3 - 28*y^5)) - 8*om2^6*(4*q22 - 
                 8*q22*y^4 + q12*(15 - 2*QB*y + 4*y^2 - 2*QB*y^3 - 16*y^4 + 
                   4*QB*y^5))) + om1^2*(1024*om2^14*QB - 1536*om2^8*
                (q12 - q22)*q22^2*QB + q12^3*(q12 - q22)^2*(26*q12^2 + 
                 25*q12*q22 - 10*q22^2)*y + 16*om2^4*(-18*q12^4*q22*QB + 
                 4*q12^3*q22^2*QB + 6*q12^2*q22^3*QB + 13*q12^5*y + 
                 4*q22^5*y) + 4*om2^2*(-24*q12^5*q22*QB + 24*q12^4*q22^2*QB + 
                 2*q12^3*q22^3*QB - 12*q12^2*q22^4*QB + 3*q12*q22^5*QB + 
                 14*q12^6*y - 2*q22^6*y) + 32*om2^6*(-18*q12^3*q22*QB + 
                 13*q12^4*y + q22^4*(4*QB + 11*y)) + 1024*om2^12*
                (2*q12*y - q22*y + 2*q22*QB*(3 + y^2) + q12*QB*(-1 + 
                   2*y^2)) - 128*om2^10*(20*q12*q22*QB - q22^2*(24*QB + y) + 
                 q12^2*(10*y - 6*y^3 + QB*(-19 + 22*y^2)))) + 
             2*om1^3*om2*(64*om2^6*(13*q12^3 + 11*q22^3) + 1024*om2^12*
                (1 + QB*y) + 4*om2^2*q12^5*(13 + 24*QB*y) + 16*om2^4*
                (4*q22^4*(1 + QB*y) + q12^4*(13 + 12*QB*y)) + q12*
                (-75*q12^4*q22 + 14*q12^3*q22^2 + 31*q12^2*q22^3 - 
                 36*q12*q22^4 + 8*q22^5 + q12^5*(46 + 32*QB*y)) - 256*om2^10*
                (2*q12*(2 + 9*QB*y - 3*y^2) - q22*(16 - 25*QB*y + 2*y^2 + 
                   4*QB*y^3)) - 64*om2^8*(6*q22^2*(-4 + 3*QB*y) + 
                 q12^2*(-25 + 32*y^2 - 4*y^4 + 2*QB*y*(9 - 22*y^2 + 
                     2*y^4)))) - 8*om1^5*om2*(-16*om2^4*(11*q12^3 + 
                 4*q22^3) - 4*om2^2*q12^4*(11 + 4*QB*y) + q12^2*
                (22*q12^2*q22 - 8*q12*q22^2 + 8*q22^3 - q12^3*(11 + 
                   8*QB*y)) + 128*om2^10*(8 - 2*y^2 + QB*y*(-5 + 2*y^2)) - 64*
                om2^8*(q12*(15 + 14*y^2 - 4*y^4 + 8*QB*y*(-3 + y^4)) + 
                 q22*(8 + 8*y^2 - 12*y^4 + QB*y*(-17 + 20*y^2 + 4*y^4))) - 16*
                om2^6*(q22^2*(21 - 2*QB*y) + 2*q12^2*(QB*y*(-2 + 15*y^2 + 
                     8*y^4) + 4*(2 - 6*y^4 + y^6)))) - 
             2*om1^4*(-256*om2^6*(3*q12^3 + q22^3)*QB + 1536*om2^12*
                (2*QB - y) - 8*om2^2*(-12*q12^4*q22*QB - 2*q12^2*q22^3*QB + 
                 q12^5*(6*QB + 11*y)) - 16*om2^4*(4*q22^4*y + q12^4*
                  (12*QB + 11*y)) + q12^2*(q12^4*(24*QB - 29*y) + 
                 2*q12*q22^3*(QB - 12*y) + 4*q22^4*y + q12^2*q22^2*
                  (-12*QB + 7*y) + 2*q12^3*q22*(QB + 21*y)) + 256*om2^10*
                (25*q22*y - 6*q22*y^3 - 4*q12*y*(-6 + y^2) + q12*QB*
                  (-12 - 19*y^2 + 4*y^4) + 3*q22*QB*(-3 - 3*y^2 + 4*y^4)) - 
               64*om2^8*(q22^2*(21*QB - 19*y) + q12^2*(-9*y + 38*y^3 - 
                   4*y^5 + 4*QB*(5 - y^2 - 12*y^4 + 2*y^6)))) + 
             32*om1^6*(16*om2^4*q12^3*QB + q12^3*(q12*q22*(QB - 4*y) - 
                 2*q12^2*(QB - y) + 2*q22^2*y) + 2*om2^2*q12^3*(-3*q22*QB + 
                 2*q12*(QB + y)) + 32*om2^10*(-2*y*(-2 + y^2) + 
                 QB*(-5 + 4*y^2 + 4*y^4)) - 16*om2^8*(q22*(17*y - 20*y^3 - 
                   4*y^5 + QB*(-4 + 8*y^4)) + q12*(22*y - 8*y^5 + 
                   QB*(-15 - 4*y^2 + 16*y^4))) - 4*om2^6*(2*q22^2*y + 
                 q12^2*(5*y - 30*y^3 - 16*y^5 + QB*(-7 - 20*y^2 + 40*y^4 + 
                     8*y^6))))) - eq1*(512*om1^9*om2^2*y^2*(4*om2^4 - 4*om2^2*
                q12 + q12^2*(-1 + y^2)) + 4*om1*om2^2*(256*om2^6*(q12 - q22)*
                q22^2 + q22*(32*q12^5 - 72*q12^4*q22 + 87*q12^3*q22^2 - 
                 54*q12^2*q22^3 + 15*q12*q22^4 + 2*q22^5*QB*y) + 8*om2^2*q22*
                (8*q12^4 - 10*q12^3*q22 + 4*q12^2*q22^2 + 2*q12*q22^3 - 
                 q22^4*(1 + 2*QB*y)) + 8*om2^4*q22*(16*q12^3 - 8*q12^2*q22 - 
                 16*q12*q22^2 + q22^3*(8 + 7*QB*y)) - 32*om2^8*(16*q12*q22 + 
                 4*q22^2*QB*y + q12^2*(8 + 5*QB*y - 4*y^2)*(-1 + y^2)) + 128*
                om2^10*(q22*(8 + QB*y) + q12*y*(-3*QB + 4*y + 2*QB*y^2))) - 
             512*om1^8*om2^3*y*(-4*om2^2*y*(om2^2*(QB - 4*y) + q22*y) + 2*
                om2^2*q12*y*(2*QB - 13*y + 2*y^3) + q12^2*(-1 - 2*y^2 + 
                 4*y^4 + QB*(y - y^3))) - 64*om1^7*(8*om2^2*q12^2*
                (q12 - q22) + q12^3*(-2*q12 + q22) - 32*om2^8*(-3 + y^2 - 
                 4*QB*y^3 + 4*y^4) - 8*om2^4*q12^2*(QB*(y + 2*y^3 - 4*y^5) + 
                 4*(-1 - 2*y^2 + 2*y^4 + y^6)) - 8*om2^6*
                (-2*q22*(2 + y^2 - 2*QB*y^3 + 8*y^4) + q12*(11 - 6*y^2 + 
                   26*QB*y^3 - 44*y^4 - 4*QB*y^5 + 8*y^6))) + 
             om2^3*(-16*om2^4*q22^2*(16*q12^2*y + 2*q22^2*(7*QB + 8*y) - 
                 q12*q22*(7*QB + 32*y)) + 8*om2^2*q22^2*(-16*q12^3*y - 
                 6*q12*q22^2*(3*QB + 8*y) + q22^3*(15*QB + 16*y) + 
                 q12^2*q22*(7*QB + 48*y)) + q22^2*(-64*q12^4*y - 
                 8*q22^4*(3*QB + 5*y) - 2*q12^2*q22^2*(33*QB + 116*y) + 
                 q12*q22^3*(61*QB + 144*y) + q12^3*q22*(25*QB + 192*y)) - 512*
                om2^10*q22*(4*y + QB*(-3 + 2*y^2)) + 128*om2^8*(8*q22^2*y + 
                 q12^2*(-1 + y^2)*(4*y + QB*(-3 + 2*y^2)) - 2*q12*q22*
                  (-1 + y^2)*(4*y + QB*(-3 + 2*y^2)))) - 
             2*om1^3*(512*om2^6*(q12^3 - q22^3) + 256*om2^12*(8 + QB*y - 
                 4*y^2) - 16*om2^4*(-4*q22^4*(1 + QB*y) + q12^4*
                  (-8 + 7*QB*y)) - 8*om2^2*q12*(8*q12^3*q22 - 2*q12^2*q22^2 - 
                 6*q12*q22^3 + 6*q22^4 + q12^4*(-4 + 7*QB*y)) + q12^2*
                (-4*q22^4*QB*y + 2*q12*q22^3*(5 + 12*QB*y) - q12^4*
                  (48 + 25*QB*y) + 2*q12^3*q22*(29 + 33*QB*y) - q12^2*q22^2*
                  (36 + 61*QB*y)) + 64*om2^8*(-7*q22^2*QB*y + 4*q12^2*
                  (3 - 3*y^2 + 4*y^4 - 4*y^6 + QB*y*(2 - 14*y^2 + 13*y^4))) - 
               256*om2^10*(q12*(7 - 8*y^2 + QB*y*(7 - 7*y^2 + 8*y^4)) + 
                 4*q22*(-2 + y^2 - 2*y^4 + QB*(y + 2*y^5)))) + 
             64*om1^6*om2*(-8*om2^2*q12^3*QB + q12^3*(3*q22*QB - 
                 2*q12*(QB + y)) + 32*om2^8*(-4*y*(-1 + y^2) + 
                 QB*(-3 + y^2 + 4*y^4)) + 8*om2^6*(6*q12*y*(-4 + 5*y^2 + 
                   2*y^4) - 2*q22*QB*(2 + y^2 + 8*y^4) + q22*y*(3 + 8*y^2 + 
                   20*y^4) + q12*QB*(11 - 6*y^2 - 44*y^4 + 8*y^6)) + 8*om2^4*
                (-(q22^2*y) + q12^2*(11*y + 11*y^3 - 20*y^5 + 4*QB*
                    (-1 - 2*y^2 + 2*y^4 + y^6)))) + om1^2*om2*
              (-896*om2^6*(q12 - q22)*q22^2*QB - 16*om2^4*(21*q12^3*q22*QB - 
                 19*q12*q22^3*QB + 8*q22^4*(QB - 2*y) + 16*q12^4*y) - q12*
                (75*q12^4*q22*QB - 198*q12^3*q22^2*QB + 183*q12^2*q22^3*QB - 
                 72*q12*q22^4*QB + 16*q22^5*QB + 64*q12^5*y) - 8*om2^2*
                (21*q12^4*q22*QB - 11*q12^3*q22^2*QB - 7*q12^2*q22^3*QB + 
                 16*q12^5*y + 8*q22^5*y) + 512*om2^12*(4*y + 
                 QB*(-3 + 2*y^2)) - 512*om2^10*(q12*(-4*y*(-3 + y^2) + 
                   QB*(-2 + 3*y^2)) + q22*(y - 2*y^3 + 2*QB*(2 + y^2 + 
                     y^4))) + 512*om2^8*(2*q12*q22*QB - 2*q22^2*y + 
                 q12^2*(5*y - 3*y^3 + QB*(-1 - 2*y^2 + y^4 + 2*y^6)))) - 
             32*om1^5*(16*om2^4*(-2*q12^3 + q22^3) + 16*om2^10*
                (-8 - 11*QB*y + 20*y^2 + 12*QB*y^3 - 16*y^4) + 2*om2^2*
                (7*q12^3*q22 - 3*q12*q22^3 + 2*q12^4*(-2 + QB*y)) + q12^3*
                (q22^2*(1 + 2*QB*y) + q12^2*(5 + 2*QB*y) - 4*q12*
                  (q22 + q22*QB*y)) - 16*om2^8*(q12*(-10 + 30*y^2 - 32*y^4 + 
                   QB*y*(-20 + 27*y^2 + 12*y^4)) + q22*(QB*y*(3 + 8*y^2 + 
                     20*y^4) - 2*(-4 + 3*y^2 + 6*y^4 + 4*y^6))) + 4*om2^6*
                (4*q22^2*QB*y + q12^2*(QB*y*(-42 - 45*y^2 + 80*y^4) - 
                   4*(5 - 23*y^2 + 10*y^4 + 8*y^6)))) + 8*om1^4*om2*
              (16*om2^4*(7*q12^3 - 4*q22^3)*QB + 4*om2^2*(-4*q22^4*y + 
                 q12^4*(7*QB + 8*y)) + q12^2*(-14*q12^2*q22*QB - 8*q12*q22^2*
                  QB + 8*q22^3*QB + q12^3*(7*QB + 16*y)) + 64*om2^10*
                (-4*y + QB*(3 - 8*y^2 + 8*y^4)) - 64*om2^8*
                (-4*q12*y*(4 - 5*y^2 + 4*y^4) + q12*QB*(5 - 15*y^2 + 
                   22*y^4) - 2*q22*(y - y^3 + 6*y^5) + q22*QB*(-7 + 8*y^2 + 
                   10*y^4 + 8*y^6)) + 16*om2^6*(8*q22^2*y + q12^2*
                  (-4*y*(7 - 21*y^2 + 16*y^4) + QB*(13 - 79*y^2 + 34*y^4 + 
                     32*y^6))))))*f[15])/(32*w[2]^3*w[5]*w[6]*w[9]^2*w[14]*
          w[15]) - (eu2*mb^5*QB^2*S3*
          (eu2*(1024*om1^8*om2^3*(2*om2^4 - 4*om2^2*q12 + q12^2)*y + 
             om2^3*q22^2*(384*om2^8*QB + 2*q22^4*(6*QB - 7*y) + 28*q12^4*y + 
               q12^3*q22*(37*QB + 48*y) - 2*q12^2*q22^2*(33*QB + 97*y) + q12*
                q22^3*(19*QB + 132*y) + 16*om2^4*(q12*q22*(13*QB - 36*y) + 
                 18*q12^2*y + 2*q22^2*(-13*QB + 9*y)) + 8*om2^2*
                (q12^2*q22*(13*QB - 10*y) + 18*q12^3*y - 2*q12*q22^2*
                  (12*QB + 17*y) + q22^3*(9*QB + 26*y))) + 
             om1*om2^2*(-1152*om2^6*(q12 - q22)*q22^2 - 1024*om2^10*q22*QB*
                y - q22*(56*q12^5 + 72*q12^4*q22 - 291*q12^3*q22^2 + 
                 198*q12^2*q22^3 - 21*q12*q22^4 + 4*q22^5*QB*y) + 32*om2^4*
                q22*(-18*q12^3 + 9*q12^2*q22 - 15*q12*q22^2 + 13*q22^3*
                  (1 + QB*y)) + 8*om2^2*q22*(-36*q12^4 + q12^3*q22 + 
                 26*q12^2*q22^2 - 4*q12*q22^3 + 2*q22^4*(1 + 2*QB*y)) - 128*
                om2^8*(3*q22^2*(-1 + QB*y) - 2*q12^2*QB*y*(-1 + y^2))) + 
             32*om1^7*(8*om2^2*q12^2*(q12 - q22) + q12^3*(-2*q12 + q22) + 4*
                om2^4*q12^2*(-1 + 8*QB*y - 20*y^2) + 32*om2^8*(-7 + 2*QB*y - 
                 6*y^2) - 16*om2^6*(q12*(-19 + 8*QB*y - 14*y^2) - 
                 2*q22*(1 + y^2))) - 32*om1^6*om2*(-8*om2^2*q12^3*QB + 32*
                om2^8*(7*QB - 9*y + 6*QB*y^2 - 4*y^3) + q12^3*(3*q22*QB - 
                 2*q12*(QB + y)) - 16*om2^6*(2*q22*QB*(1 + y^2) - 
                 6*q12*y*(5 + 4*y^2) - q22*y*(17 + 6*y^2) + q12*QB*
                  (19 + 14*y^2)) + 4*om2^4*(4*q22^2*y + q12^2*(QB - 17*y + 
                   20*QB*y^2 - 26*y^3))) + 8*om1^5*(16*om2^4*(13*q12^3 + 
                 2*q22^3) + q12^3*(q12*q22*(9 - 8*QB*y) + 4*q12^2*
                  (-6 + QB*y) + 2*q22^2*(1 + 2*QB*y)) + 2*om2^2*
                (-37*q12^3*q22 - 6*q12*q22^3 + q12^4*(26 + 4*QB*y)) + 128*
                om2^10*(-6 - 4*y^2 + QB*y*(9 + 4*y^2)) + 16*om2^6*
                (q22^2*(21 - 4*QB*y) + q12^2*(20 + 17*QB*y - 4*y^2 + 
                   26*QB*y^3 - 40*y^4)) - 64*om2^8*(q12*(-11 - 32*y^2 - 
                   8*y^4 + 6*QB*y*(5 + 4*y^2)) + q22*(QB*y*(17 + 6*y^2) - 
                   2*(5 + 15*y^2 + 2*y^4)))) + om1^2*om2*(-1664*om2^6*
                (q12 - q22)*q22^2*QB + q12*(-111*q12^4*q22*QB + 198*q12^3*
                  q22^2*QB - 57*q12^2*q22^3*QB - 36*q12*q22^4*QB + 
                 8*q22^5*QB + 28*q12^5*y) + 8*om2^2*(-39*q12^4*q22*QB + 
                 11*q12^3*q22^2*QB + 13*q12^2*q22^3*QB + 18*q12^5*y + 
                 4*q22^5*y) + 16*om2^4*(-39*q12^3*q22*QB + 7*q12*q22^3*QB + 
                 18*q12^4*y + 2*q22^4*(2*QB + 13*y)) + 1024*om2^10*
                (-(q22*y) + q12*QB*y^2 + q22*QB*(6 + 5*y^2)) - 128*om2^8*
                (18*q12*q22*QB + 3*q22^2*(-8*QB + y) + q12^2*
                  (-2*y*(-1 + y^2) + QB*(-17 + 12*y^2 + 8*y^4)))) + 
             om1^3*(128*om2^6*(9*q12^3 + 13*q22^3) + 1024*om2^12*QB*y + 32*
                om2^4*(2*q22^4*(1 + QB*y) + q12^4*(9 + 13*QB*y)) + 8*om2^2*
                q12*(-18*q12^3*q22 + 2*q12^2*q22^2 - 11*q12*q22^3 - 6*q22^4 + 
                 q12^4*(9 + 26*QB*y)) + q12^2*(-4*q22^4*QB*y + 2*q12^2*q22^2*
                  (33 + 19*QB*y) + q12*q22^3*(-7 + 24*QB*y) + q12^4*
                  (24 + 74*QB*y) - q12^3*q22*(97 + 132*QB*y)) - 512*om2^10*
                (-2*q12*y^2 + 8*q12*QB*y*(2 + y^2) - 2*q22*(6 + 5*y^2) + 
                 q22*QB*y*(31 + 14*y^2)) + 128*om2^8*(q22^2*(24 - 17*QB*y) + 
                 q12^2*(17 - 12*y^2 - 8*y^4 + QB*y*(-27 + 40*y^2 + 
                     8*y^4)))) - 8*om1^4*om2*(-16*om2^4*(13*q12^3 + 2*q22^3)*
                QB - 4*om2^2*(2*q22^4*y + 13*q12^4*(QB + y)) + q12^2*
                (26*q12^2*q22*QB - 4*q12*q22^2*QB + 4*q22^3*QB - 
                 13*q12^3*(QB + 2*y)) + 128*om2^10*(-y + QB*(6 + 4*y^2)) - 64*
                om2^8*(-8*q12*y*(2 + y^2) - q22*y*(31 + 14*y^2) + 
                 2*q22*QB*(5 + 15*y^2 + 2*y^4) + q12*QB*(11 + 32*y^2 + 
                   8*y^4)) + 16*om2^6*(q22^2*(-21*QB + 17*y) + 
                 q12^2*(27*y - 40*y^3 - 8*y^5 + 4*QB*(-5 + y^2 + 
                     10*y^4))))) - 4*eq1*(64*om1^8*om2^2*(8*om2^4 - 4*om2^2*
                q12 - q12^2)*y + 64*om1^7*(om2*q12^2*(-q12 + q22) + 8*om2^7*
                (-2 + QB*y - 4*y^2) - om2^3*q12^2*(2 + QB*y - 2*y^2) + om2^5*
                (10*q12 - 4*q22 - 4*q12*QB*y + 32*q12*y^2 + 8*q22*y^2)) + 
             om2^2*q22^2*(-((q12 - q22)^2*(5*q12^2 - 8*q12*q22 + 5*q22^2)*
                 y) - 16*om2^4*(q12^2*y + q22^2*(2*QB + y) - q12*q22*
                  (QB + 2*y)) - 4*om2^2*(2*q12^3*y - 4*q22^3*(QB + y) + 
                 5*q12*q22^2*(QB + 2*y) - 2*q12^2*q22*(QB + 4*y))) - 
             2*om1*om2*q22*(-32*om2^6*(q12 - q22)*q22 - q12*(q12 - q22)^2*
                (5*q12^2 - 8*q12*q22 + 5*q22^2) + 32*om2^8*q22*QB*y + 64*
                om2^10*QB*y*(1 + 2*y^2) - 4*om2^4*(4*q12^3 - 2*q12^2*q22 - 
                 7*q12*q22^2 + 4*q22^3*(1 + QB*y)) + 2*om2^2*(-4*q12^4 + 
                 7*q12^3*q22 - 4*q12^2*q22^2 - 2*q12*q22^3 + q22^4*
                  (1 + 2*QB*y))) - 8*om1^6*(8*om2^2*q12^2*(q12 - q22)*QB + 
               q12^2*(q12*q22*(QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y) + 
               128*om2^8*(QB + 2*QB*y^2 - 2*(y + y^3)) - 8*om2^4*
                (-(q22^2*y) + 2*q12^2*(-QB - y + QB*y^2 + 2*y^3)) - 16*om2^6*
                (q22*QB*(-2 + 4*y^2) + q12*QB*(5 + 16*y^2) - 2*q12*y*
                  (7 + 16*y^2) - 3*q22*(y + 6*y^3))) + 
             om1^2*(-128*om2^6*(q12 - q22)*q22^2*QB - q12^2*(q12 - q22)^2*
                (5*q12^2 - 8*q12*q22 + 5*q22^2)*y - 8*om2^4*(6*q12^3*q22*QB - 
                 5*q12*q22^3*QB + 2*q22^4*(QB - 2*y) + 2*q12^4*y) - 4*om2^2*
                (6*q12^4*q22*QB - 10*q12^3*q22^2*QB + 8*q12^2*q22^3*QB - 
                 3*q12*q22^4*QB + 2*q12^5*y + 2*q22^5*y) - 64*om2^8*
                (-2*q12*q22*QB + q22^2*y + 2*q12^2*QB*(-1 + y^2)) + 128*
                om2^10*(q12*QB*(-1 + 4*y^2) + q22*y*(-1 - 2*y^2 + 
                   8*QB*(y + y^3)))) - 4*om1^4*(16*om2^4*(-2*q12^3 + q22^3)*
                QB + 128*om2^10*y*(-1 + 4*QB*y) - 2*om2^2*(-7*q12^3*q22*QB + 
                 3*q12*q22^3*QB - 2*q22^4*y + 4*q12^4*(QB + y)) + q12^2*
                (q12*q22^2*(QB - 8*y) + q12^3*(5*QB - 4*y) + 2*q22^3*y + 
                 q12^2*q22*(-4*QB + 10*y)) - 64*om2^8*(-8*q12*y^3 + 
                 2*q12*QB*(-1 + 7*y^2 + 4*y^4) + q22*QB*(3 + 8*y^2 + 
                   12*y^4) - 4*q22*(y + 3*y^3 + y^5)) + 16*om2^6*
                (-2*q22^2*y + q12^2*(13*y - 12*y^3 + 8*QB*(-1 + y^4)))) + 
             4*om1^3*(-16*om2^5*(q12^3 - 2*q22^3) + 128*om2^11*QB*y - 4*om2^3*
                (q12^4*(1 - 2*QB*y) + q22^4*(1 + QB*y)) + om2*q12*
                (2*q12^3*q22 + 4*q12^2*q22^2 - 7*q12*q22^3 + 4*q22^4 + 
                 q12^4*(-1 + 4*QB*y)) + 16*om2^7*(2*q22^2*QB*y + 
                 q12^2*(2 - 13*QB*y - 2*y^2 + 12*QB*y^3)) - 32*om2^9*
                (q12*(1 - 4*y^2 + 16*QB*y^3) + 8*q22*y*(-(y*(1 + y^2)) + 
                   QB*(1 + 3*y^2 + y^4)))) + 8*om1^5*(8*om2^3*(2*q12^3 - 
                 q22^3) + 256*om2^9*y*(QB - y + QB*y^2) + om2*q12*
                (-7*q12^2*q22 - 2*q12*q22^2 + 4*q22^3 + q12^3*(4 - 2*QB*y)) + 
               8*om2^5*(-(q22^2*QB*y) + q12^2*(8 - 2*QB*y + 4*QB*y^3 - 
                   8*y^4)) - 16*om2^7*(2*q12*(2 - 14*y^2 - 8*y^4 + 
                   QB*y*(7 + 16*y^2)) + q22*(3*QB*(y + 6*y^3) - 
                   2*(3 + 8*y^2 + 12*y^4))))))*f[15])/(32*w[2]^2*w[5]*w[6]*
          w[9]^2*w[14]*w[15]) - (eu2*mb^5*QB^2*S1*
          (eu2*(32*om1^8*om2^2*y*(8*om2^4*(-1 + y^2) + q12^2*(-5 + 10*y^2 - 
                 6*y^4) + 4*om2^2*q12*(3 - 4*y^2 + 2*y^4)) - 
             2*om1*om2*(-3*q12*(q12 - q22)^4*q22 - 16*om2^6*(q12 - q22)*
                q22^2 - 4*om2^4*q22*(2*q12^3 - q12^2*q22 - 5*q12*q22^2 + 
                 3*q22^3*(1 + QB*y)) + om2^2*q22*(-4*q12^4 + 9*q12^3*q22 - 
                 6*q12^2*q22^2 - 2*q12*q22^3 + q22^4*(1 + 2*QB*y)) - 32*
                om2^10*(q22*(-6 + QB*y) + 2*q12*y*(QB - 2*y - QB*y^2)) + 16*
                om2^8*(-6*q12*q22 + 2*q22^2*QB*y + q12^2*(-1 + y^2)*
                  (-3 + 2*y^2 + 2*QB*y^3))) + 32*om1^7*om2*
              (q12^2*(-q12 + q22) + 4*om2^6*(-4 + 5*y^2 - 6*y^4 + 
                 2*QB*y*(-1 + y^2)) + om2^2*q12^2*(-4 + 9*y^2 - 19*y^4 + 
                 14*y^6 + QB*(-5*y + 10*y^3 - 6*y^5)) + 2*om2^4*(-2*q22 + 
                 q12*(7 + 6*QB*y - 10*y^2 - 8*QB*y^3 + 2*y^4 + 4*QB*y^5 + 
                   4*y^6))) + om2^2*(-3*(q12 - q22)^4*q22^2*y - 4*om2^4*q22^2*
                (2*q12^2*y + 2*q22^2*(3*QB + y) - q12*q22*(3*QB + 4*y)) + 2*
                om2^2*q22^2*(-2*q12^3*y - 7*q12*q22^2*(QB + 2*y) + 
                 q22^3*(5*QB + 6*y) + q12^2*q22*(3*QB + 10*y)) + 128*om2^10*
                q22*(2*y + QB*(-1 + y^2)) - 32*om2^8*(3*q22^2*y + 
                 q12^2*(-1 + y^2)*(2*y + QB*(-1 + y^2)) - 2*q12*q22*
                  (-1 + y^2)*(2*y + QB*(-1 + y^2)))) - 
             om1^2*(96*om2^6*(q12 - q22)*q22^2*QB + 3*q12^2*(q12 - q22)^4*
                y + 4*om2^4*(9*q12^3*q22*QB - 6*q12*q22^3*QB + 2*q22^4*
                  (QB - 3*y) + 2*q12^4*y) + 2*om2^2*(9*q12^4*q22*QB - 
                 14*q12^3*q22^2*QB + 10*q12^2*q22^3*QB - 3*q12*q22^4*QB + 
                 2*q12^5*y + 2*q22^5*y) + 128*om2^12*(2*y + QB*(-1 + y^2)) + 
               32*om2^8*(-4*q12*q22*QB + q22^2*y + q12^2*y*(8 - 9*y^2 + 
                   4*y^4 + 2*QB*y*(6 - 7*y^2 + y^4))) + 64*om2^10*
                (q22*(y - 2*y^3 + QB*(5 + 5*y^2 - 6*y^4)) + 
                 q12*(2*y*(-5 + 2*y^2) + QB*(3 - 6*y^2 + 4*y^4)))) - 
             2*om1^3*om2*(16*om2^4*(q12^3 - 3*q22^3) + q12*(-2*q12^3*q22 - 
                 6*q12^2*q22^2 + 9*q12*q22^3 - 4*q22^4 + q12^4*
                  (1 - 6*QB*y)) + 4*om2^2*(q12^4*(1 - 3*QB*y) + 
                 q22^4*(1 + QB*y)) + 64*om2^10*(-3 + 2*y^2 + 2*QB*y*
                  (-1 + y^2)) + 32*om2^8*(q12*(7 - 14*y^2 + 8*y^4 + 
                   QB*y*(-3 - 5*y^2 + 4*y^4)) + q22*(2 + 4*y^2 - 4*y^4 + 
                   QB*y*(-7 + y^2 + 12*y^4))) - 16*om2^6*(3*q22^2*QB*y + 
                 q12^2*(4 - 19*y^2 + 17*y^4 - 2*y^6 + QB*y*(-1 + 15*y^2 - 
                     20*y^4 + 4*y^6)))) + 8*om1^5*om2*(4*om2^2*(3*q12^3 - 
                 q22^3) - q12*(5*q12^2*q22 + q12*q22^2 - 2*q22^3 + 
                 q12^3*(-3 + QB*y)) + 16*om2^8*(1 + y^2 - 2*y^4 + 
                 QB*y*(3 + 4*y^4)) - 8*om2^6*(-2*q12*(-2 + y^2 + 4*y^6 + 
                   QB*(-7*y + 10*y^3 - 10*y^5)) + q22*(QB*y*(-1 - 4*y^2 + 
                     8*y^4) - 2*(3 - 7*y^2 + 9*y^4 + 2*y^6))) - 4*om2^4*
                (q22^2*QB*y + q12^2*(-7 + 27*y^2 - 16*y^4 - 4*y^6 + 
                   QB*y*(-8 - 9*y^2 + 10*y^4 + 4*y^6)))) - 
             2*om1^4*(16*om2^4*(-3*q12^3 + q22^3)*QB - 2*om2^2*
                (-10*q12^3*q22*QB + 3*q12*q22^3*QB - 2*q22^4*y + 
                 6*q12^4*(QB + y)) + q12^2*(q12*q22^2*(QB - 10*y) + 
                 q12^3*(7*QB - 6*y) + 2*q22^3*y + q12^2*q22*(-5*QB + 14*y)) + 
               64*om2^10*(y*(-5 + 4*y^2) + 2*QB*(-1 + y^4)) - 16*om2^6*
                (3*q22^2*y + q12^2*(y + 14*y^3 - 20*y^5 + 4*y^7 + 
                   QB*(7 - 27*y^2 + 16*y^4 + 4*y^6))) - 32*om2^8*
                (2*q22*(3*y - 6*y^5 + QB*(3 - 7*y^2 + 9*y^4 + 2*y^6)) + 
                 q12*(-2*y*(2 - 5*y^2 + 2*y^4) + QB*(-5 + 3*y^2 + 8*y^6)))) - 
             4*om1^6*(8*om2^2*q12^2*(q12 - q22)*QB + q12^2*
                (q12*q22*(QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y) + 32*
                om2^8*(-(y*(3 + 4*y^4)) + QB*(4 - 5*y^2 + 6*y^4)) - 16*om2^6*
                (-2*q12*y*(7 - 10*y^2 + 10*y^4) + q22*(-2*QB + y + 4*y^3 - 
                   8*y^5) + q12*QB*(7 - 10*y^2 + 2*y^4 + 4*y^6)) - 8*om2^4*
                (-(q22^2*y) + q12^2*(8*y + 9*y^3 - 10*y^5 - 4*y^7 + 
                   QB*(-4 + 9*y^2 - 19*y^4 + 14*y^6))))) - 
           2*eq1*(16*om1^8*om2*y*(8*om2^4 - 8*om2^2*q12 + q12^2*(3 - 4*y^2 + 
                 2*y^4)) + 8*om1^7*(4*om2^6*(11 + 4*QB*y - 22*y^2 + 4*y^4) + 
               om2^2*q12*(-4*q22 + q12*(15 + 6*QB*y - 31*y^2 - 8*QB*y^3 + 
                   32*y^4 + 4*QB*y^5 - 16*y^6)) - 4*om2^4*(-2*q22*(1 + y^4) + 
                 q12*(12 + 4*QB*y - 23*y^2 - 4*y^4 + 4*y^6))) + 
             om2^3*(8*om2^2*q22^2*(2*q12^2*y + 2*q22^2*(QB + y) - 
                 q12*q22*(QB + 4*y)) + q22^2*(8*q12^3*y - 2*q22^3*
                  (3*QB + 4*y) - 4*q12^2*q22*(QB + 6*y) + 3*q12*q22^2*
                  (3*QB + 8*y)) - 16*om2^8*(q12*QB*(3 - 5*y^2 + 2*y^4) + 
                 2*q22*(13*y - 6*y^3 + 2*QB*(-2 + y^2 + y^4))) + 8*om2^6*
                (4*q22^2*y + 2*q12*q22*(-1 + y^2)*(QB - 10*y - 9*QB*y^2 + 
                   4*y^3 + 4*QB*y^4) + q12^2*(-1 + y^2)*(13*y - 6*y^3 + 
                   QB*(-1 - 3*y^2 + 4*y^4)))) - 2*om1*om2^2*
              (32*om2^4*(q12 - q22)*q22^2 - q22*(-8*q12^4 + 18*q12^3*q22 - 
                 18*q12^2*q22^2 + 6*q12*q22^3 + q22^4*QB*y) + 32*om2^10*QB*y*
                (-3 + 2*y^2) + 8*om2^2*q22*(2*q12^3 - q12^2*q22 - 
                 2*q12*q22^2 + q22^3*(1 + QB*y)) + 4*om2^6*(8*q12*q22 - 
                 10*q22^2*QB*y + q12^2*(-1 + y^2)*(3 - 6*QB*y + 14*y^2 - 
                   50*QB*y^3 - 12*y^4 + 32*QB*y^5)) - 16*om2^8*
                (q12*y*(13*y - 6*y^3 + QB*(-3 - y^2 + 4*y^4)) + 
                 q22*(3 + 21*y^2 - 14*y^4 + QB*y*(-7 - 31*y^2 + 22*y^4)))) + 
             8*om1^6*(2*om2*q12^2*(q12 - q22)*QB + 4*om2^7*(-15*y + 42*y^3 - 
                 16*y^5 + QB*(11 - 22*y^2 + 4*y^4)) - 4*om2^5*
                (-2*q22*QB*(1 + y^4) + q22*y*(2 + 3*y^2 + 6*y^4) + 
                 q12*QB*(12 - 23*y^2 - 4*y^4 + 4*y^6) - 2*q12*y*
                  (16 - 31*y^2 + 2*y^4 + 4*y^6)) + om2^3*(2*q22^2*y + 
                 q12^2*(QB*(15 - 31*y^2 + 32*y^4 - 16*y^6) + 
                   y*(-47 + 49*y^2 - 26*y^4 + 16*y^6)))) + 
             2*om1^4*(8*om2^3*(-4*q12^3 + q22^3)*QB + om2*q12*
                (13*q12^2*q22*QB + 2*q12*q22^2*QB - 4*q22^3*QB - 
                 8*q12^3*(QB + y)) + 16*om2^9*(-2*y*(5 - 32*y^2 + 20*y^4) + 
                 QB*(-7 - 21*y^2 - 12*y^4 + 16*y^6)) - 4*om2^5*(8*q22^2*y + 
                 q12^2*(QB*(14 - 77*y^2 + 59*y^4 + 4*y^6) + y*(11 + 43*y^2 - 
                     86*y^4 + 24*y^6))) - 16*om2^7*(q22*(7*y + 36*y^3 - 
                   8*y^5 - QB*(-7 + 13*y^2 + 8*y^4 + 4*y^6)) + 
                 q12*(-2*y*(5 - 42*y^2 + 10*y^4 + 8*y^6) + QB*(-6 + 10*y^2 - 
                     75*y^4 + 36*y^6)))) - 4*om1^5*(16*om2^2*q12^2*
                (q12 - q22) - q12^2*(q22^2*QB*y + q12^2*(4 + QB*y) - 
                 2*q12*(q22 + q22*QB*y)) + 8*om2^8*(4 + 28*y^2 + 8*y^4 - 
                 16*y^6 + QB*y*(15 - 42*y^2 + 16*y^4)) + om2^4*
                (-4*q22^2*QB*y + q12^2*(26 + 94*QB*y - 150*y^2 - 98*QB*y^3 + 
                   116*y^4 + 52*QB*y^5 + 8*y^6 - 32*QB*y^7)) - 8*om2^6*
                (q22*(-7 + 13*y^2 + 8*y^4 + 4*y^6 - QB*y*(2 + 3*y^2 + 
                     6*y^4)) + q12*(4 - 5*y^2 + 72*y^4 - 36*y^6 + 
                   QB*(32*y - 62*y^3 + 4*y^5 + 8*y^7)))) - 
             2*om1^3*(-32*om2^4*(q12^3 - q22^3) + 16*om2^10*(1 + 14*y^2 - 
                 48*QB*y^3 - 12*y^4 + 32*QB*y^5) + 2*om2^2*(8*q12^3*q22 - 
                 6*q12*q22^3 - q22^4*QB*y + 4*q12^4*(-1 + QB*y)) + q12^2*
                (-(q22^3*QB*y) + 2*q12*q22^2*(1 + 3*QB*y) - 3*q12^2*q22*
                  (2 + 3*QB*y) + q12^3*(6 + 4*QB*y)) - 16*om2^8*
                (q22*(8 + 30*y^2 + 20*y^4 - 20*y^6 + QB*y*(-8 - 33*y^2 + 
                     6*y^4)) + q12*(2 - 7*y^2 + 62*y^4 - 40*y^6 + 
                   QB*y*(-1 - 65*y^2 + 10*y^4 + 16*y^6))) + 4*om2^6*
                (8*q22^2*QB*y + q12^2*(-3 - 81*y^2 + 100*y^4 - 16*y^8 + 
                   QB*(y + 57*y^3 - 92*y^5 + 24*y^7)))) + 
             om1^2*(64*om2^5*(q12 - q22)*q22^2*QB + om2*q12*
                (12*q12^3*q22*QB - 27*q12^2*q22^2*QB + 18*q12*q22^3*QB - 
                 4*q22^4*QB + 8*q12^4*y) + 2*om2^3*(12*q12^3*q22*QB - 
                 7*q12*q22^3*QB + 2*q22^4*(QB - 4*y) + 8*q12^4*y) + 32*om2^11*
                (13*y - 6*y^3 + QB*(-5 + y^2 + 4*y^4)) - 16*om2^9*
                (2*q22*(4*y + 43*y^3 - 30*y^5 + QB*(-11 - 29*y^2 - 16*y^4 + 
                     16*y^6)) + q12*(4*y*(6 + 5*y^2 - 6*y^4) + 
                   QB*(-1 + 5*y^2 - 100*y^4 + 64*y^6))) + 8*om2^7*
                (-20*q12*q22*QB + 8*q22^2*y + q12^2*(7*y - 65*y^3 + 102*y^5 - 
                   40*y^7 + 2*QB*(5 + 28*y^2 - 35*y^4 - 6*y^6 + 8*y^8))))))*
          f[15])/(4*w[2]^2*w[5]*w[6]*w[9]^2*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(-(eu2*(256*om1^9*om2*y^2*(4*om2^4 + 4*om2^2*q12*
                 (-1 + y^2) - 3*q12^2*(-1 + y^2)) + om2^2*(512*om2^10*q22*
                 QB + (q12 - q22)^2*q22^2*(28*q12^2 + 44*q12*q22 + q22^2)*y + 
                8*om2^2*q22^2*(q12*q22^2*(10*QB - 9*y) + 13*q12^3*y - 
                  3*q12^2*q22*(2*QB + 5*y) + q22^3*(-2*QB + 11*y)) + 
                16*om2^4*q22^2*(13*q12^2*y - 2*q12*q22*(3*QB + 13*y) + 
                  q22^2*(12*QB + 13*y)) - 64*om2^8*(q22^2*(3*QB + 4*y) + 
                  2*q12^2*QB*(-1 + y^2) - 4*q12*q22*QB*(-1 + y^2))) - 
              128*om1^8*om2^2*y*(4*om2^2*q12*(-1 + 2*QB*y - 2*y^2)*
                 (-1 + y^2) + 4*om2^4*(1 + 2*QB*y + 6*y^2) + 
                q12^2*(2 + 7*y^2 - 14*y^4 - 6*QB*y*(-1 + y^2))) - 
              2*om1*om2*(416*om2^6*(q12 - q22)*q22^2 + q12*(q12 - q22)^2*q22*
                 (28*q12^2 + 44*q12*q22 + q22^2) + 256*om2^10*(q12*QB*y + 
                  q22*(2 - QB*y)) + 2*om2^2*q22*(52*q12^4 - 17*q12^3*q22 - 
                  22*q12^2*q22^2 + 8*q12*q22^3 + 4*q22^4*(-1 + 2*QB*y)) + 
                8*om2^4*q22*(26*q12^3 - 13*q12^2*q22 + 10*q12*q22^2 + 
                  q22^3*(-11 + 12*QB*y)) + 32*om2^8*(-8*q12*q22 - 
                  q22^2*(3 + 2*QB*y) + 4*q12^2*(-1 + QB*y)*(-1 + y^2))) + 
              om1^2*(-512*om2^12*QB + 768*om2^6*(q12 - q22)*q22^2*QB + 
                q12^2*(q12 - q22)^2*(28*q12^2 + 44*q12*q22 + q22^2)*y + 
                8*om2^2*(18*q12^4*q22*QB - 20*q12^3*q22^2*QB + 4*q12^2*q22^3*
                   QB + 6*q12*q22^4*QB + 13*q12^5*y + 4*q22^5*y) + 
                16*om2^4*(18*q12^3*q22*QB + 13*q12^4*y + q22^4*(-4*QB + 
                    11*y)) - 512*om2^10*(-2*q12*y + q22*y + 2*q22*QB*
                   (3 + y^2) + q12*QB*(-1 + 2*y^2)) + 64*om2^8*
                 (20*q12*q22*QB + q22^2*(-24*QB + y) + q12^2*(-19*QB - 10*y + 
                    22*QB*y^2 + 6*y^3))) + 64*om1^7*om2*(4*q12^2*
                 (q12 - q22) + 8*om2^6*(-5 + 4*y^2 + 4*y^4 + 
                  QB*(y + 6*y^3)) + om2^2*q12^2*(7 + 20*y^2 - 40*y^4 - 
                  8*y^6 + QB*(4*y + 14*y^3 - 28*y^5)) - 4*om2^4*
                 (4*q22*(-1 + 2*y^4) + q12*(-15 - 2*QB*y - 4*y^2 - 2*QB*y^3 + 
                    16*y^4 + 4*QB*y^5))) - 4*om1^3*om2*(-16*om2^4*
                 (13*q12^3 + 11*q22^3) + 256*om2^10*(-1 + QB*y) + 
                4*om2^2*(4*q22^4*(-1 + QB*y) + q12^4*(-13 + 12*QB*y)) + 
                q12*(26*q12^3*q22 - 22*q12^2*q22^2 + 10*q12*q22^3 + 
                  16*q22^4 + q12^4*(-13 + 24*QB*y)) - 64*om2^8*
                 (2*q12*(-2 + 9*QB*y + 3*y^2) + q22*(16 + 25*QB*y + 2*y^2 - 
                    4*QB*y^3)) - 16*om2^6*(6*q22^2*(4 + 3*QB*y) + 
                  q12^2*(25 - 32*y^2 + 4*y^4 + 2*QB*y*(9 - 22*y^2 + 
                      2*y^4)))) + 8*om1^5*om2*(8*om2^2*(11*q12^3 + 4*q22^3) + 
                64*om2^8*(-8 - 5*QB*y + 2*y^2 + 2*QB*y^3) + 
                q12*(-29*q12^2*q22 + 8*q12*q22^2 - 16*q22^3 + q12^3*
                   (22 - 8*QB*y)) - 32*om2^6*(q12*(-15 - 14*y^2 + 4*y^4 + 
                    8*QB*y*(-3 + y^4)) + q22*(-8 - 8*y^2 + 12*y^4 + 
                    QB*y*(-17 + 20*y^2 + 4*y^4))) - 8*om2^4*
                 (-(q22^2*(21 + 2*QB*y)) + 2*q12^2*(QB*y*(-2 + 15*y^2 + 
                      8*y^4) - 4*(2 - 6*y^4 + y^6)))) + 8*om1^4*(
                -32*om2^4*(3*q12^3 + q22^3)*QB + 192*om2^10*(2*QB + y) + 
                q12^2*(4*q22^3*y + q12*q22^2*(-2*QB + 3*y) - 2*q12^2*q22*
                   (QB + 9*y) + q12^3*(10*QB + 11*y)) + om2^2*
                 (32*q12^3*q22*QB + 12*q12*q22^3*QB + 8*q22^4*y + 
                  q12^4*(-24*QB + 22*y)) + 32*om2^8*(4*q12*y*(-6 + y^2) + 
                  q22*y*(-25 + 6*y^2) + q12*QB*(-12 - 19*y^2 + 4*y^4) + 
                  3*q22*QB*(-3 - 3*y^2 + 4*y^4)) - 8*om2^6*
                 (q22^2*(21*QB + 19*y) + q12^2*(y*(9 - 38*y^2 + 4*y^4) + 
                    4*QB*(5 - y^2 - 12*y^4 + 2*y^6)))) - 32*om1^6*(
                8*om2^2*q12^2*(q12 - q22)*QB + q12^2*(-2*q22^2*y - 
                  2*q12^2*(QB + y) + q12*q22*(QB + 4*y)) + 16*om2^8*
                 (2*y*(-2 + y^2) + QB*(-5 + 4*y^2 + 4*y^4)) - 8*om2^6*
                 (q22*(-4*QB - 17*y + 20*y^3 + 8*QB*y^4 + 4*y^5) + 
                  q12*(-22*y + 8*y^5 + QB*(-15 - 4*y^2 + 16*y^4))) - 
                2*om2^4*(-2*q22^2*y + q12^2*(y*(-5 + 30*y^2 + 16*y^4) + 
                    QB*(-7 - 20*y^2 + 40*y^4 + 8*y^6)))))) + 
           4*eq1*(64*om1^9*y^2*(4*om2^4 - 4*om2^2*q12 + q12^2*(-1 + y^2)) - 
             64*om1^8*om2*y*(2*om2^2*q12*y*(-2*QB - 13*y + 2*y^3) + 4*om2^2*y*
                (-(q22*y) + om2^2*(QB + 4*y)) + q12^2*(-1 - 2*y^2 + 4*y^4 + 
                 QB*y*(-1 + y^2))) - 4*om1*om2^2*(-32*om2^4*(q12 - q22)*
                q22^2 - 2*q22*(4*q12^4 - 9*q12^3*q22 + 9*q12^2*q22^2 - 
                 3*q12*q22^3 + q22^4*QB*y) + om2^2*q22*(-16*q12^3 + 
                 8*q12^2*q22 + 16*q12*q22^2 + q22^3*(-8 + 7*QB*y)) - 4*om2^6*
                (-16*q12*q22 + 4*q22^2*QB*y + q12^2*(-1 + y^2)*(-8 + 5*QB*y + 
                   4*y^2)) + 16*om2^8*(q22*(-8 + QB*y) + q12*y*(-3*QB - 4*y + 
                   2*QB*y^2))) + om2^3*(-2*om2^2*q22^2*(q12*q22*(7*QB - 
                   32*y) + 16*q12^2*y + 2*q22^2*(-7*QB + 8*y)) + q22^2*
                (6*q12*q22^2*(3*QB - 8*y) - 16*q12^3*y + q22^3*(-15*QB + 
                   16*y) + q12^2*q22*(-7*QB + 48*y)) + 64*om2^8*q22*
                (-4*y + QB*(-3 + 2*y^2)) - 16*om2^6*(-8*q22^2*y + 
                 q12^2*(-1 + y^2)*(-3*QB - 4*y + 2*QB*y^2) - 2*q12*q22*
                  (-1 + y^2)*(-3*QB - 4*y + 2*QB*y^2))) + 64*om1^7*om2^2*
              (4*om2^4*(-3 + y^2 + 4*QB*y^3 + 4*y^4) + q12*(2*q22 + 
                 q12*QB*y*(-1 - 2*y^2 + 4*y^4) + 4*q12*(-1 - 2*y^2 + 2*y^4 + 
                   y^6)) + om2^2*(-2*q22*(2 + y^2 + 2*QB*y^3 + 8*y^4) + 
                 q12*(11 - 6*y^2 - 26*QB*y^3 - 44*y^4 + 4*QB*y^5 + 8*y^6))) + 
             16*om1^5*(8*om2^2*q12^2*(q12 - q22) + 4*om2^8*(8 - 11*QB*y - 
                 20*y^2 + 12*QB*y^3 + 16*y^4) + q12^2*(q22^2*QB*y + 
                 q12^2*(-2 + QB*y) + q12*(q22 - 2*q22*QB*y)) + om2^4*
                (4*q22^2*QB*y + q12^2*(20 - 42*QB*y - 92*y^2 - 45*QB*y^3 + 
                   40*y^4 + 80*QB*y^5 + 32*y^6)) - 4*om2^6*
                (q12*(10 - 30*y^2 + 32*y^4 + QB*y*(-20 + 27*y^2 + 12*y^4)) + 
                 q22*(-8 + 6*y^2 + 12*y^4 + 8*y^6 + QB*y*(3 + 8*y^2 + 
                     20*y^4)))) + 2*om1^3*(-64*om2^4*(q12^3 - q22^3) + 32*
                om2^10*(-8 + QB*y + 4*y^2) + q12^2*(4*q22^3*QB*y + 
                 q12*q22^2*(4 - 15*QB*y) + q12^3*(12 - 7*QB*y) + 6*q12^2*q22*
                  (-2 + 3*QB*y)) - 2*om2^2*(-16*q12^3*q22 + 12*q12*q22^3 - 
                 4*q22^4*QB*y + q12^4*(8 + 7*QB*y)) + 8*om2^6*
                (-7*q22^2*QB*y + 4*q12^2*(-3 + 3*y^2 - 4*y^4 + 4*y^6 + 
                   QB*y*(2 - 14*y^2 + 13*y^4))) - 32*om2^8*
                (q12*(-7 + 8*y^2 + QB*y*(7 - 7*y^2 + 8*y^4)) + 
                 4*q22*(2 - y^2 + 2*y^4 + QB*(y + 2*y^5)))) - 
             64*om1^6*om2*(q12^2*(-q12 + q22)*QB + 4*om2^6*(4*y*(-1 + y^2) + 
                 QB*(-3 + y^2 + 4*y^4)) + om2^4*(-6*q12*y*(-4 + 5*y^2 + 
                   2*y^4) - 2*q22*QB*(2 + y^2 + 8*y^4) - q22*y*(3 + 8*y^2 + 
                   20*y^4) + q12*QB*(11 - 6*y^2 - 44*y^4 + 8*y^6)) + om2^2*
                (q22^2*y + q12^2*(y*(-11 - 11*y^2 + 20*y^4) + 4*QB*
                    (-1 - 2*y^2 + 2*y^4 + y^6)))) + om1^2*om2*
              (112*om2^4*(q12 - q22)*q22^2*QB + q12*(21*q12^3*q22*QB - 
                 54*q12^2*q22^2*QB + 45*q12*q22^3*QB - 16*q22^4*QB - 
                 16*q12^4*y) + om2^2*(42*q12^3*q22*QB - 38*q12*q22^3*QB - 
                 32*q12^4*y + 16*q22^4*(QB + 2*y)) - 64*om2^10*(-4*y + 
                 QB*(-3 + 2*y^2)) + 64*om2^8*(4*q12*y*(-3 + y^2) + 
                 q22*y*(-1 + 2*y^2) + q12*QB*(-2 + 3*y^2) + 2*q22*QB*
                  (2 + y^2 + y^4)) - 64*om2^6*(2*q12*q22*QB + 2*q22^2*y + 
                 q12^2*(y*(-5 + 3*y^2) + QB*(-1 - 2*y^2 + y^4 + 2*y^6)))) - 
             2*om1^4*om2*(8*om2^2*(7*q12^3 - 4*q22^3)*QB + q12*
                (-25*q12^2*q22*QB - 8*q12*q22^2*QB + 16*q22^3*QB + 
                 2*q12^3*(7*QB - 8*y)) + 32*om2^8*(4*y + QB*(3 - 8*y^2 + 
                   8*y^4)) - 32*om2^6*(4*q12*y*(4 - 5*y^2 + 4*y^4) + 
                 q12*QB*(5 - 15*y^2 + 22*y^4) + 2*q22*(y - y^3 + 6*y^5) + 
                 q22*QB*(-7 + 8*y^2 + 10*y^4 + 8*y^6)) + 8*om2^4*
                (-8*q22^2*y + q12^2*(4*y*(7 - 21*y^2 + 16*y^4) + 
                   QB*(13 - 79*y^2 + 34*y^4 + 32*y^6))))))*f[8])/
         (8*w[2]*w[5]*w[6]*w[9]^2*w[14]*w[15]) + 
        (3*eq1*eu2*mb^5*om2*q22^5*(12*om1^2 + 37*q22)*QB^3*S1*f[8])/
         (32*w[3]*w[5]*w[6]*w[9]^2*w[14]*w[15]) - 
        (32*eq1*eu2*mb^5*om2^13*(om1^2 - q22)*QB^3*S1*(-3 + 2*y^2)*f[15])/
         (w[2]^2*w[3]*w[5]*w[6]*w[9]^2*w[14]*w[15]) - 
        (eq1*eu2*mb^5*om1*q12^3*(64*om2^6 + 32*om2^4*q12 - 24*om2^2*q12^2 + 
           119*q12^3)*QB^3*S1*y*f[8])/(8*w[4]*w[5]*w[6]*w[9]^2*w[14]*w[15]) + 
        (2*eu2*mb^5*QB^2*S3*(eu2*(-4*om1^4*om2*(8*om2^4*q22 + q12*
                (3*q12^2 - 4*q12*q22 - 2*q22^2) + om2^2*(6*q12^2 + 
                 4*q22^2)) + om1*om2^2*(10*q12^3*q22*QB + 8*om2^4*
                (2*q12 - 3*q22)*q22*QB - 6*q12^2*q22^2*QB + 3*q12*q22^3*QB + 
               4*om2^2*(2*q12^3 - 11*q12^2*q22 + 7*q12*q22^2 - q22^3)*QB - 2*
                q22^4*(QB + 2*y) - 2*q12^4*(5*QB + 2*y)) + 
             om2^3*q22*(-(q12^2*q22) - 6*q12*q22^2*QB*y + 2*q12^3*
                (1 + QB*y) + q22^3*(3 + 4*QB*y)) + om1^3*(32*om2^6*q22*QB + 8*
                om2^4*(3*q12^2*QB + 2*q22^2*(QB - y)) + 4*om2^2*
                (-4*q12^2*q22*QB - 2*q12*q22^2*QB + q12^3*(3*QB - 4*y) - 
                 2*q22^3*y) + q12*(4*q22^3*y - 2*q12^3*(4*QB + 3*y) - 
                 2*q12*q22^2*(QB + 7*y) + q12^2*q22*(7*QB + 16*y))) + 
             om1^2*om2*(8*om2^4*q22*(-2*q12 + q22*(3 + 2*QB*y)) + 4*om2^2*
                (11*q12^2*q22 - 7*q12*q22^2 + q22^3*(1 + 2*QB*y) + 
                 q12^3*(-2 + 4*QB*y)) + q12*(-10*q12^2*q22 + q12*q22^2 + 
                 4*q22^3 + q12^3*(9 + 6*QB*y)))) - 
           4*eq1*(om1^4*(4*om2^2*(q12 - q22)^2 + 8*om2^4*(2*q12 + q22) + q12*
                (-4*q12^2 + 5*q12*q22 - 2*q22^2)) + 2*om1*om2*
              (-4*om2^6*q22*QB + q12*(q12 - q22)^2*q22*QB - 2*om2^4*
                (q12^2 - 6*q12*q22 + 5*q22^2)*QB + om2^2*(-5*q12^2*q22*QB + 
                 6*q12*q22^2*QB + q22^3*(-3*QB + y) + q12^3*(3*QB + y))) - 
             om1^3*(om2*q12*(q12*q22*QB - 2*q22^2*QB - 2*q12^2*y) + 8*om2^5*
                (2*q12*QB + q22*(QB + 2*y)) + 4*om2^3*(q12^2*(QB - 2*y) + 
                 q22^2*(QB + 2*y))) + om1^2*(-(q12^2*(q12 - q22)^2*QB*y) + 8*
                om2^6*(q22 + 2*q22*QB*y) + om2^2*(8*q12^2*q22 - 8*q12*q22^2 + 
                 2*q22^3 - q12^3*(5 + 2*QB*y)) - 4*om2^4*(q12 - q22)*
                (q12*(-1 + 2*QB*y) + q22*(5 + 2*QB*y))) - 
             om2^2*q22*((q12 - q22)^2*q22*QB*y + om2^2*(2*q22^2*(1 + QB*y) + 
                 q12^2*(1 + 2*QB*y) - q12*(q22 + 4*q22*QB*y)))))*f[7])/
         (w[9]*w[14]*w[15]) - (2*eu2*mb^5*QB^2*S2*
          (eu2*(16*om1^7*q12*(-4*om2^2 + 3*q12)*y - 16*om1^6*(4*om2^5 + 7*om2*
                q12^2*y^2 + om2^3*q12*(-5 + 2*QB*y)) + 
             om1*(8*om2^6*q22*(-2*q12 + q22)*QB + om2^4*(-8*q12^3*QB + 
                 36*q12^2*q22*QB + 23*q12*q22^2*QB - 6*q22^3*(7*QB + y)) + 2*
                om2^2*(q12^3*q22*QB - 6*q12^2*q22^2*QB + 3*q12*q22^3*QB + 
                 q12^4*(5*QB + 2*y) + q22^4*(QB + 5*y))) + 
             om1^2*(16*om2^5*(q12 - q22)*q22 + om2*q12*(q12^2*q22 + 
                 17*q12*q22^2 - 16*q22^3 - 3*q12^3*(3 + 4*QB*y)) + om2^3*
                (-37*q12^2*q22 - 19*q12*q22^2 + q12^3*(8 - 22*QB*y) + 
                 q22^3*(45 + 4*QB*y))) + om2^3*q22*(-2*q12^3*(1 + QB*y) + 
               q12^2*(q22 - 6*q22*QB*y) + q12*q22*(-2*om2^2*QB*y + 
                 3*q22*(1 + 6*QB*y)) + q22^2*(om2^2*(3 + 2*QB*y) - 
                 q22*(9 + 10*QB*y))) - om1^3*(80*om2^6*q22*QB + om2^2*
                (14*q12^2*q22*QB - 42*q12*q22^2*QB + q12^3*(9*QB - 22*y) + 
                 2*q22^3*(4*QB + 5*y)) - 2*q12*(-2*q22^3*y + q12^3*
                  (7*QB + 6*y) + q12*q22^2*(QB + 10*y) - q12^2*q22*
                  (5*QB + 14*y)) - 8*om2^4*QB*(-5*q22^2 + 2*q12^2*
                  (-2 + y^2))) + om1^4*(om2*q12*(5*q12*q22 - 20*q22^2 + 
                 q12^2*(9 - 4*QB*y)) + 16*om2^5*(4*q12*QB*y + 
                 q22*(5 + 2*QB*y)) - 16*om2^3*(-(q22^2*(4 + QB*y)) + 
                 q12^2*(-2 + 5*QB*y + y^2))) + 2*om1^5*(32*om2^6*QB - 8*om2^4*
                (5*q12*QB - 3*q22*QB + 4*q12*y + 2*q22*y) + 4*om2^2*
                (-6*q12*q22*QB - 2*q22^2*y + q12^2*(9*QB + 10*y + 
                   2*QB*y^2)) + q12*(8*q22^2*y + q12^2*(-QB + 17*y + 
                   6*QB*y^2 - 12*y^3) + q12*q22*(2*QB - 25*y - 6*QB*y^2 + 
                   12*y^3)))) + 4*eq1*(4*om1^6*(8*om2^4 - 2*om2^2*q12*
                (5 + 2*y^2) - q12*(q12 + q12*QB*y + 2*q12*y^2 - 2*q22*y^2)) + 
             om1*om2*(8*om2^6*q22*QB - 4*q12*(q12 - q22)^2*q22*QB + 2*om2^2*
                (-5*q12^2*q22*QB + q12^3*(3*QB + y) + q22^3*(3*QB + y)) - 
               om2^4*(-14*q12*q22*QB + 4*q12^2*QB*y^2 + q22^2*(9*QB + 
                   4*y))) + om2^2*q22*(2*om2^4*q22*QB*y + 2*(q12 - q22)^2*q22*
                QB*y - om2^2*(2*q22^2*(1 + QB*y) + q12^2*(1 + 2*QB*y) - 
                 q12*(q22 + 4*q22*QB*y))) - om1^2*(-2*q12^2*(q12 - q22)^2*QB*
                y + 8*om2^6*(2*q12*QB*y + q22*(3 + QB*y)) + om2^2*
                (-8*q12^2*q22 + 8*q12*q22^2 - 2*q22^3 + q12^3*(5 + 2*QB*y)) + 
               4*om2^4*(2*q12*q22 - 2*q22^2 + q12^2*(1 + 2*QB*y - 2*y^2))) + 
             om1^4*(32*om2^6 + q12*(-4*q12^2 + 5*q12*q22 - 2*q22^2) - 4*om2^2*
                (-4*q12*q22 + q22^2*(3 + QB*y) + q12^2*(3 + 2*QB*y)) - 16*
                om2^4*(q12 + 3*q12*QB*y + q22*(2 + 3*QB*y + y^2))) + 
             4*om1^5*om2*(-8*om2^4*QB + q12^2*(QB + 2*y + 2*QB*y^2) + 2*om2^2*
                (6*q12*y + 6*q22*y + q12*QB*(5 + 2*y^2))) + 
             om1^3*om2*(-16*om2^6*QB + q12*(-13*q12*q22*QB + 2*q22^2*QB + 
                 2*q12^2*(6*QB + y)) + om2^2*(12*q22^2*QB + q12^2*
                  (13*QB + 4*y)) + 4*om2^4*(q12*(QB + 8*y) + 4*q22*
                  (y + QB*(2 + y^2))))))*f[7])/(w[9]*w[14]*w[15]) + 
        (2*eu2*mb^5*QB^2*S1*(-4*eq1*(8*om1^6*(2*om2^3 - om2*q12) + 
             om2^5*(2*q12^2*(-1 + 2*QB*y)*(-1 + y^2) + 2*q12*q22*
                (-3 + 3*QB*y + 4*y^2) - q22*(8*om2^2*(-1 + 2*QB*y) + 
                 q22*(3 + 5*QB*y))) - 2*om1^5*(8*om2^4*y + 4*om2^2*
                (-(q22*y) + q12*(QB - y + 2*y^3)) + q12*(2*q22*y - 
                 4*q22*y^3 + q12*(-QB + y + 2*QB*y^2 + 4*y^3))) + 
             om1^2*om2^3*(-2*q12*q22 + q22^2*(5 + 4*QB*y) + 8*om2^4*
                (-1 + 6*QB*y) + q12^2*(-9 - 3*QB*y + 12*y^2 + 16*QB*y^3 + 
                 8*y^4) + 4*om2^2*(q22*(1 + 4*QB*y - 10*y^2) + 
                 q12*(4 + QB*y - 16*y^2 - 8*QB*y^3))) + om1^4*om2*
              (8*om2^4*(-1 + 2*QB*y + 4*y^2) + 4*om2^2*(q22*(-3 + 2*QB*y + 
                   6*y^2) + 2*q12*(2 + QB*y - 2*y^2 + 2*QB*y^3)) + q12*
                (4*q22 + q12*(-3 - 2*QB*y + 18*y^2 + 8*QB*y^3))) + 
             om1*om2^4*(8*q12*q22*QB + q22^2*(-5*QB + 2*y) + 8*om2^2*
                (5*q22*y + q22*QB*(-3 + 4*y^2) + q12*(QB - y + 2*QB*y^2)) - 2*
                q12^2*(-6*y + 8*y^3 + QB*(3 + 4*y^4))) - om1^3*om2^2*
              (-4*q12*q22*QB + 2*q22^2*(QB + 4*y) + q12^2*(QB + 14*QB*y^2 + 
                 16*y^3) + 8*om2^4*(8*y + QB*(-1 + 4*y^2)) - 4*om2^2*
                (-(q22*(QB + 4*y + 6*QB*y^2)) + q12*(6*y + 8*y^3 + 
                   4*QB*(-1 + y^2))))) + eu2*(-6*om2^2*(q12 - q22)^2*q22^2*QB*
              y - 8*om2^6*q22*(q22*QB*y + q12*(3 - 2*QB*y)) - 
             16*om1^6*(4*om2^4 + 3*q12^2*y^2 - 4*om2^2*q12*(1 + y^2)) + 
             2*om2^4*(-(q22^3*(4 + 3*QB*y)) + q12*q22^2*(2 + 7*QB*y) - q12^3*
                (-3 + 2*QB*y)*(-1 + y^2) + q12^2*q22*(1 - 3*y^2 + 
                 2*QB*y*(-3 + y^2))) + 8*om1^5*om2*(8*om2^4*(QB + y) + q12^2*
                (3*QB + 14*y^3) - 2*om2^2*(7*q12*y + 4*q22*y - 2*q12*QB*
                  (-2 + y^2))) - om1^3*om2*(q12*(-4*q12*q22*QB - 8*q22^2*QB + 
                 q12^2*(7*QB - 8*y)) + 16*om2^4*(5*q22*y + 2*q22*QB*
                  (2 + y^2) + q12*QB*(3 + 4*y^2)) - 8*om2^2*
                (-(q22^2*(QB + 9*y)) + q12^2*(-3*QB + 4*y + 10*QB*y^2 + 
                   2*y^3))) - 2*om1^4*(32*om2^6*QB*y - 4*om2^4*
                (q22*(5 + 2*QB*y + 4*y^2) + q12*(5 + 14*QB*y + 8*y^2)) + 4*
                om2^2*(3*q12*q22 - 4*q22^2 + q12^2*(-2 + 9*QB*y + 10*y^2 + 
                   2*QB*y^3)) + q12*(4*q22^2 + q12*q22*(-7 - 15*y^2 + 
                   12*y^4 - 6*QB*y*(-1 + y^2)) + q12^2*(5 + 15*y^2 - 12*y^4 + 
                   6*QB*y*(-1 + y^2)))) + om1*om2*(-32*om2^6*q22*QB + 12*q12*
                (q12 - q22)^2*q22*QB + om2^2*(-36*q12^2*q22*QB + 53*q12*q22^2*
                  QB + 8*q22^3*(-4*QB + y) + 8*q12^3*(3*QB + y)) - 8*om2^4*
                (-11*q12*q22*QB + q22^2*(9*QB - 2*y) + q12^2*(-3*y + 
                   2*QB*(1 + y^2)))) - 2*om1^2*(3*q12^2*(q12 - q22)^2*QB*y + 
               om2^2*(-16*q12^2*q22 + 16*q12*q22^2 - 4*q22^3 + 5*q12^3*
                  (2 + QB*y)) + 4*om2^6*(q12*(-3 + 2*QB*y) - 
                 q22*(7 + 10*QB*y)) + 4*om2^4*(12*q12*q22 - q22^2*
                  (10 + 3*QB*y) + 2*q12^2*(-1 + QB*y*(2 + y^2))))))*f[7])/
         (w[9]*w[14]*w[15]) - (8*eu2*mb^5*om1*om2^3*q12*
          (eu2*q12^3 + 2*eq1*om2*(-8*om1^2*om2^2 + q12^2))*QB^3*S1*f[7])/
         (w[4]*w[9]*w[14]*w[15]) + (4*eu2*mb^5*om1*om2^2*q12^4*
          (2*eq1*om2 + eu2*q12)*QB^3*S2*f[7])/(w[4]*w[9]*w[14]*w[15]) + 
        (4*eu2*mb^5*om1*om2^2*q12^4*(2*eq1*om2 + eu2*q12)*QB^3*S3*f[7])/
         (w[4]*w[9]*w[14]*w[15]) + (eu2*mb^5*QB^2*S3*
          (-16*eq1*(8*om1^8*(8*om2^4 - 4*om2^2*q12 - q12^2)*y + 
             om2^2*q22^3*(om2^2*(q12 - 2*q22)*QB + (q12 - q22)^2*y) + 
             om1^2*q22*(8*om2^4*q22*(-q12 + q22)*QB + q12^2*(q12 - q22)^2*
                y + om2^2*(-3*q12^3*QB + 4*q12^2*q22*QB - 3*q12*q22^2*QB + 
                 2*q22^3*y)) + om1*om2*q22^2*(-2*q12^3 + 4*q12^2*q22 - q12*
                q22*(3*om2^2 + 2*q22) + 2*om2^2*q22^2*(1 + QB*y)) + 
             8*om1^7*om2*(q12*(2*q22 - q12*QB*y) + 8*om2^4*(-1 + QB*y - 
                 2*y^2) + 2*om2^2*(q12 - 2*q22 - 2*q12*QB*y + 12*q12*y^2 + 
                 4*q22*y^2)) + om1^3*om2*(q12^3*q22 + 2*q12^2*q22^2 - 4*q12*
                q22^3 + 2*q12^4*QB*y + 8*om2^2*q22*(q22^2 + om2^2*q22*QB*y - 
                 2*om2^4*QB*y*(1 + 2*y^2))) - 8*om1^6*om2^2*(-2*q12*q22*QB + 
               q22^2*y + 8*om2^4*(QB - y + 2*QB*y^2) + q12^2*(3*y - 4*y^3) + 
               om2^2*(-2*q12*(QB - 6*y + 12*QB*y^2 - 8*y^3) + 2*q22*
                  (2*QB + 3*y - 4*QB*y^2 + 10*y^3))) + 8*om1^5*om2*
              (q12^2*(q12 - q22) + 8*om2^6*QB*y + om2^2*(-(q22^2*QB*y) + 
                 q12^2*(4 - 3*QB*y - 4*y^2 + 4*QB*y^3)) - 2*om2^4*
                (q12*(1 + 6*QB*y - 4*y^2 + 8*QB*y^3) + q22*(-4 + 3*QB*y - 
                   6*y^2 + 10*QB*y^3 - 4*y^4))) + om1^4*(8*om2^2*q12^2*
                (q12 - q22)*QB + q12^2*(q12*q22*(QB - 4*y) - 2*q12^2*
                  (QB - y) + 2*q22^2*y) + 8*om2^4*(q22^2*y - 4*q12^2*QB*
                  (-1 + y^2)) + 16*om2^6*(-(q22*y*(1 + 2*y^2)) + 
                 q12*QB*(-1 + 4*y^2) + q22*QB*(4 + 6*y^2 + 4*y^4)))) + 
           eu2*(om1^2*om2*q22*(192*om2^6*q22*QB - 48*om2^4*(4*q12 - 5*q22)*
                q22*QB + q12*(-63*q12^3 + 129*q12^2*q22 - 69*q12*q22^2 + 
                 4*q22^3)*QB - 8*om2^2*(9*q12^3*QB + 9*q12^2*q22*QB - 
                 15*q12*q22^2*QB + q22^3*(5*QB - 6*y))) + 128*om1^8*om2*
              (om2^2*q12*(6*QB - 4*y) + 8*om2^4*y - q12^2*(3*QB + 2*y)) + 
             om2^3*q22^3*(24*om2^2*(q12 - 2*q22)*QB + 3*q12^2*(7*QB + 8*y) + 
               q22^2*(23*QB + 24*y) - q12*q22*(43*QB + 48*y)) - 
             2*om1*om2^2*q22^2*(18*q12^3 - 36*q12^2*q22 + 18*q12*q22*
                (2*om2^2 + q22) + q22^2*(q22*QB*y - 24*om2^2*(1 + QB*y))) + 
             2*om1^3*(-36*om2^2*q12*q22^3 + 3*q12^5*(2 + 7*QB*y) - 8*om2^2*
                q22*(32*om2^6*QB*y - 2*q22^3*QB*y + 12*om2^4*q22*
                  (-1 + QB*y) + 3*om2^2*q22^2*(-5 + 2*QB*y)) + q12^3*q22*
                (12*om2^2 + q22*(6 + 23*QB*y)) + q12^4*(24*om2^2*QB*y - 
                 q22*(12 + 43*QB*y)) + q12^2*QB*y*(-q22^3 + 64*om2^6*
                  (-1 + y^2))) + 16*om1^7*(32*om2^6*(-3 + 2*QB*y - 2*y^2) + 4*
                om2^2*q12*(q12 + 8*q22 + 8*q12*QB*y - 4*q12*y^2) - 16*om2^4*
                (q22 - 2*q22*y^2 + q12*(-5 + 2*QB*y - 10*y^2)) + 3*q12^2*
                (q12*(3 - 2*QB*y - 4*y^2) + 2*q22*(-2 + QB*y + 2*y^2))) + 
             8*om1^5*(64*om2^8*QB*y + 6*om2^2*(-7*q12^2*q22 + 3*q12*q22^2 + 
                 2*q22^3*QB*y + 2*q12^3*(2 + QB*y)) + q12^2*(4*q22^2*QB*y + 
                 q12*q22*(3 - 8*QB*y) + q12^2*(-6 + 4*QB*y)) - 32*om2^6*
                (2*q12*y*(5*QB - y + 2*QB*y^2) + q22*(-6 + 11*QB*y - 6*y^2 + 
                   2*QB*y^3)) + 8*om2^4*(q22^2*(3 - 4*QB*y) + q12^2*
                  (11 - 9*QB*y - 10*y^2 + 18*QB*y^3 - 4*y^4))) - 
             16*om1^6*om2*(-(q12*(q12*q22*QB - 12*q22^2*QB + q12^2*
                   (5*QB + 6*y))) + 32*om2^6*(-y + QB*(3 + 2*y^2)) - 16*om2^4*
                (5*q12*QB*(1 + 2*y^2) - 2*q12*y*(5 + 2*y^2) + 
                 q22*(-QB - 11*y + 2*QB*y^2 - 2*y^3)) + 4*om2^2*
                (2*q22^2*(-3*QB + 2*y) + q12^2*(9*y - 18*y^3 + 
                   QB*(-1 + 4*y^2)))) + 8*om1^4*om2*(2*om2^2*(12*q12^3*QB + 
                 q22^3*(5*QB - 6*y)) + q12*(-25*q12^2*q22*QB + 13*q12*q22^2*
                  QB - 8*q22^3*QB + 3*q12^3*(5*QB + 2*y)) + 64*om2^6*
                (-(q22*y) + q12*QB*y^2 + 3*q22*QB*(1 + y^2)) - 8*om2^4*
                (3*q22^2*(-QB + y) + q12^2*(-2*y*(-1 + y^2) + 
                   QB*(-11 + 10*y^2 + 4*y^4))))))*f[17])/
         (8*w[1]^2*w[5]*w[6]*w[9]*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(-64*eq1*(256*om1^9*om2*(om2^2 - q12)*y^2 + 
             om2^2*(64*om2^8*q22*QB - 4*q12*(q12 - q22)^2*q22^2*y + om2^2*
                q22^2*(-8*q12^2*y - 2*q22^2*(3*QB + 4*y) + q12*q22*
                  (3*QB + 16*y)) - 16*om2^6*(-2*q22^2*y + q12^2*QB*
                  (-1 + y^2) - 2*q12*q22*QB*(-1 + y^2))) - 
             2*om1*om2*(-4*q12^2*(q12 - q22)^2*q22 - 16*om2^4*(q12 - q22)*
                q22^2 + 32*om2^8*(-2*q22 + q12*QB*y) + om2^2*q22*
                (-8*q12^3 + 4*q12^2*q22 + 2*q12*q22^2 - 3*q22^3*QB*y) + 4*
                om2^6*(8*q12*q22 + q22^2*QB*y + 2*q12^2*(2 + QB*y)*
                  (-1 + y^2))) - 32*om1^8*y*(-4*om2^4*(1 + QB*y - 2*y^2) + 
               q12*(-2*q22*y^2*(-1 + y^2) + q12*(-2 + QB*y + y^2 - QB*y^3 + 
                   2*y^4)) + om2^2*(-8*q22*y^2 + q12*(4 + 4*QB*y - 22*y^2 + 
                   4*y^4))) - 32*om1^6*om2^2*(-2*q12*q22*QB + q22^2*y + q12^2*
                (-1 + y^2)*(-2*QB + 2*y - 7*QB*y^2 + 4*y^3) + 4*om2^4*
                (QB + 2*y*(-1 + y^2)) + om2^2*(6*q12*y - 8*q12*y^3 - 
                 q22*y*(3 + 4*y^4) + 2*q22*QB*(2 + y^2 + 4*y^4) + 
                 q12*QB*(-3 + 2*y^2 + 8*y^4))) - 8*om1^5*om2^3*
              (4*q22^2*QB*y + 4*om2^4*(-4 - 3*QB*y + 4*y^2 + 4*QB*y^3) + 
               q12^2*(-8 - 14*QB*y + 28*y^2 - 5*QB*y^3 - 20*y^4 + 
                 16*QB*y^5) - 4*om2^2*(q12*(-5 - 6*QB*y + 12*y^2 + 5*QB*y^3 - 
                   8*y^4) + q22*y*(3*QB + 2*y - 4*y^3 + 4*QB*y^4))) - 
             32*om1^7*om2*(8*om2^4*QB*y^3 + q12*(-2*q22 + q12*(1 - QB*y + 
                   7*y^2 - 8*y^4 + 2*QB*y^5)) + om2^2*(2*q22*(2 + y^2 - 
                   2*QB*y^3 + 4*y^4) + q12*(1 - 2*y^2 - 18*QB*y^3 + 8*y^4 + 
                   4*QB*y^5))) - om1^2*(64*om2^10*QB + 24*om2^4*(q12 - q22)*
                q22^2*QB + 4*q12^3*(q12 - q22)^2*y + om2^2*q12*
                (9*q12^2*q22*QB - 12*q12*q22^2*QB + 9*q22^3*QB + 8*q12^3*y) + 
               32*om2^8*(q22*QB + 4*q12*y + 2*q12*QB*(-1 + y^2)) + 8*om2^6*
                (-2*q12*q22*QB + 4*q22^2*y + q12^2*(4*y*(-2 + y^2) + 
                   QB*(3 - 5*y^2 + 2*y^4)))) - om1^4*(-24*om2^2*q12^2*
                (q12 - q22)*QB + 3*q12^3*(2*q12 - q22)*QB + 32*om2^8*
                (4*y + QB*(-1 + 2*y^2)) + 8*om2^4*q12^2*(QB*(-7 + 23*y^2 - 
                   16*y^4) + 4*y*(3 - 4*y^2 + 2*y^4)) + 32*om2^6*
                (q22*(y - 2*y^3 + QB*(-3 + 2*y^4)) + q12*(4*y*(-2 + y^2) + 
                   QB*(2 - 5*y^2 + 4*y^4)))) - 2*om1^3*om2*(16*om2^2*q12^3 + 
               32*om2^8*(2 + QB*y) + q12^3*(-6*q22 + q12*(4 - 3*QB*y)) + 16*
                om2^6*(q22*(4 - QB*y) + q12*(-4 - 3*QB*y + 4*y^2 + 
                   2*QB*y^3)) + 4*om2^4*(-3*q22^2*QB*y + q12^2*
                  (4*(2 - 3*y^2 + y^4) + QB*y*(2 - 5*y^2 + 4*y^4))))) + 
           eu2*(-256*om2^9*q12*q22*QB + 256*om2^5*q22^2*(q12*q22*(QB - 4*y) + 
               2*q12^2*y + 2*q22^2*(-QB + y)) + om2^3*q22^2*
              (q22^3*(427*QB - 540*y) + 5*q12^2*q22*(37*QB - 196*y) + 220*
                q12^3*y + q12*q22^2*(-491*QB + 1300*y)) + 2048*om1^9*y^2*
              (4*om2^4 + 4*om2^2*q12*(-1 + y^2) - 3*q12^2*(-1 + y^2)) + 
             16*om2^7*(q22^3*(QB - 6*y) + 6*q12*q22^2*y + 4*q12^3*QB*
                (-1 + y^2) - 4*q12^2*q22*QB*(-1 + y^2)) + 2*om1*om2^2*
              (q22*(-220*q12^4 + 735*q12^3*q22 - 975*q12^2*q22^2 + 
                 405*q12*q22^3 - 121*q22^4*QB*y) - 8*om2^4*q22*(12*q12^2 + 
                 119*q12*q22 + 2*q22^2*(-61 + QB*y)) + 64*om2^6*
                (2*q12^2*QB*y + q22^2*(-3 + 8*QB*y)) + 8*om2^2*q22*
                (-64*q12^3 + 41*q12^2*q22 + 106*q12*q22^2 + q22^3*
                  (-63 + 32*QB*y))) - 2*om1^3*(128*om2^8*(16*q12*QB*y + 
                 7*q22*(-5 + 2*QB*y)) - 8*om2^2*(-66*q12^3*q22 - 
                 9*q12^2*q22^2 + 108*q12*q22^3 - 16*q22^4*QB*y + 
                 q12^4*(23 + 32*QB*y)) - 8*om2^4*(q12^3*(125 + 2*QB*y) - 
                 q22^3*(261 + 38*QB*y)) + q12^2*(121*q22^3*QB*y + 
                 q12*q22^2*(135 - 427*QB*y) - 5*q12^3*(-49 + 37*QB*y) + 
                 q12^2*q22*(-325 + 491*QB*y)) - 64*om2^6*
                (2*q22^2*(9 - 4*QB*y) + q12^2*(19 + 8*QB*y - 16*y^2))) + 
             om1^2*om2*(256*om2^8*(q12 + 17*q22)*QB + q12*(-555*q12^3*q22*
                  QB + 1473*q12^2*q22^2*QB - 1281*q12*q22^3*QB + 484*q22^4*
                  QB + 220*q12^4*y) + 16*om2^4*(-3*q12^2*q22*QB - 
                 125*q12*q22^2*QB + 6*q12^3*y + 3*q22^3*(49*QB + 4*y)) + 8*
                om2^2*(-96*q12^3*q22*QB - 57*q12^2*q22^2*QB + 194*q12*q22^3*
                  QB + 64*q12^4*y - q22^4*(89*QB + 144*y)) - 128*om2^6*
                (16*q12*q22*QB - q22^2*(11*QB + 16*y) + 8*q12^2*QB*
                  (-1 + y^2))) + 128*om1^8*om2*(32*om2^4*(5*y - 2*y^3 + 
                 QB*(3 + 2*y^2)) - 2*om2^2*q12*(88*y - 40*y^3 + 
                 QB*(27 - 16*y^2 + 16*y^4)) + q12^2*(QB*(3 - 24*y^2) + 
                 4*y*(5 - 32*y^2 + 28*y^4))) - 8*om1^4*om2*(512*om2^8*QB + 
               om2^2*(q12^3*(-254*QB + 24*y) + 2*q22^3*(85*QB + 54*y)) + q12*
                (226*q12^2*q22*QB - 25*q12*q22^2*QB - 64*q22^3*QB + 
                 q12^3*(-121*QB + 144*y)) - 32*om2^6*(q12*(15*QB - 32*y) - 
                 10*q22*y + 4*q22*QB*(12 + y^2)) + 16*om2^4*
                (q22^2*(-17*QB + 60*y) + q12^2*(8*y*(-3 + y^2) + 
                   QB*(-37 + 48*y^2)))) - 16*om1^5*(512*om2^8 + 4*q12^2*
                (4*q22^2*QB*y + q12*q22*(9 - 8*QB*y) + 2*q12^2*(-9 + 
                   2*QB*y)) - om2^2*(207*q12^2*q22 + 81*q12*q22^2 + 
                 42*q22^3*QB*y + q12^3*(-282 + 38*QB*y)) + 16*om2^6*
                (q12*(-29 + 66*QB*y + 16*y^2) + q22*(57 + 58*QB*y + 4*y^2 - 
                   40*QB*y^3)) + 8*om2^4*(q22^2*(-9 + 32*QB*y) + 
                 2*q12^2*(13 - 4*y^2 + 4*QB*y*(3 - 10*y^2 + 2*y^4)))) - 
             16*om1^6*om2*(q12*(-127*q12*q22*QB + 84*q22^2*QB + 
                 q12^2*(83*QB - 54*y)) + 256*om2^6*(3*QB + y) + 16*om2^4*
                (-42*q12*y + 8*q22*y*(8 - 5*y^2) + 4*q12*QB*(-12 - 5*y^2 + 
                   8*y^4) + q22*QB*(37 + 48*y^2 + 16*y^4)) + 8*om2^2*
                (-(q22^2*(21*QB + 4*y)) + q12^2*(4*y*(31 - 32*y^2 + 4*y^4) + 
                   QB*(9 - 24*y^2 + 32*y^4)))) - 16*om1^7*(256*om2^6*
                (-3 + QB*(y + 2*y^3)) - 16*om2^4*(q12*(-47 + 116*y^2 - 
                   32*y^4 + 10*QB*y*(5 + 4*y^2)) + 4*q22*(5 + 9*y^2 - 4*y^4 + 
                   6*QB*(y + y^3))) - 8*om2^2*q12*(-8*q22 + 
                 q12*(71 - 48*y^2 - 32*y^4 + 8*QB*y*(-5 + 5*y^2 + 2*y^4))) - 
               3*q12^2*(q12*(7 + 64*y^2 - 144*y^4 + 64*y^6 + 2*QB*y*
                    (9 - 32*y^2 + 16*y^4)) - 2*q22*(QB*y*(9 - 32*y^2 + 
                     16*y^4) + 8*(1 + 4*y^2 - 9*y^4 + 4*y^6))))))*f[17])/
         (64*w[1]^2*w[5]*w[6]*w[9]*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S1*(eu2*(1024*om1^8*y*(8*om2^4*(-1 + y^2) + q12^2*
                (-5 + 10*y^2 - 6*y^4) + 4*om2^2*q12*(3 - 4*y^2 + 2*y^4)) + 
             om2^2*(-4096*om2^8*q22*QB - (631*q12 - 823*q22)*(q12 - q22)^2*
                q22^2*y - 128*om2^2*q22^2*(q12*q22*(QB - 20*y) - 
                 2*q22^2*(QB - 5*y) + 10*q12^2*y) + 256*om2^6*(-8*q22^2*y + 
                 4*q12^2*QB*(-1 + y^2) + q12*q22*(7*QB + 3*y - 6*QB*y^2)) - 8*
                om2^4*(-(q22^3*(QB - 12*y)) - 12*q12*q22^2*y + 8*q12^3*
                  (-1 + y^2)*(-QB + 3*y + 2*QB*y^2) - 8*q12^2*q22*(-1 + y^2)*
                  (-QB + 3*y + 2*QB*y^2))) + 2*om1*om2*(q12*(631*q12 - 
                 823*q22)*(q12 - q22)^2*q22 - 2048*om2^8*(2*q22 - q12*QB*y) + 
               2*om2^2*q22*(640*q12^3 - 329*q12^2*q22 - 766*q12*q22^2 + 
                 q22^3*(407 - 64*QB*y)) - 4*om2^4*q22*(24*q12^2 - 
                 658*q12*q22 + q22^2*(637 + 2*QB*y)) + 64*om2^6*(32*q12*q22 - 
                 3*q22^2 + 2*q12^2*(-8 - 3*QB*y + 5*y^2 + 2*QB*y^3))) + 
             8*om1^5*om2*(512*om2^6*(5 + QB*y + 2*y^2) + q12*(-823*q12*q22 - 
                 12*q22^2 + q12^2*(829 + 8*QB*y)) - 16*om2^4*
                (2*q12*(91 - 6*QB*y - 86*y^2 - 28*QB*y^3 + 32*QB*y^5) + 
                 q22*(-205 - 58*QB*y + 48*y^2 + 80*QB*y^3 - 80*y^4 + 
                   32*QB*y^5)) - 8*om2^2*(-(q22^2*(3 + 8*QB*y)) + 
                 q12^2*(-219 - 16*QB*y + 424*y^2 - 240*y^4 + 32*QB*y^5 + 
                   32*y^6))) + 4*om1^3*om2*(1024*om2^8*(2 + QB*y) + 2*om2^2*
                (q22^3*(829 - 8*QB*y) + 2*q12^3*(-323 + QB*y)) + q12*
                (670*q12^2*q22 + 425*q12*q22^2 - 832*q22^3 - q12^3*
                  (311 + 64*QB*y)) + 64*om2^6*(16*q12*(2 + QB*y)*(-1 + y^2) - 
                 q22*(77 - 10*QB*y + 6*y^2 + 4*QB*y^3)) - 16*om2^4*
                (q22^2*(3 + 16*QB*y) + 2*q12^2*(21 - 8*y^2 - 16*y^4 + 
                   16*QB*y*(-1 + y^2)))) + om1^2*(4096*om2^10*QB - q12^2*
                (631*q12 - 823*q22)*(q12 - q22)^2*y - 128*om2^2*
                (-3*q12^3*q22*QB + 4*q12^2*q22^2*QB - 3*q12*q22^3*QB + 
                 10*q12^4*y - 13*q22^4*y) + 8*om2^4*(-3*q12^2*q22*QB + 
                 131*q12*q22^2*QB + 12*q12^3*y - 2*q22^3*(62*QB + 3*y)) + 256*
                om2^8*(29*q12*y + q12*QB*(-15 + 14*y^2) + q22*(QB - 3*y - 
                   2*QB*y^2)) + 64*om2^6*(-(q22^2*(QB + 80*y)) + 
                 16*q12^2*(2*y*(-2 + y^2) + QB*(-1 + y^2)^2))) + 
             64*om1^7*om2*(32*om2^4*(-13 + 14*y^2 - 4*y^4 + 2*QB*
                  (y + 2*y^3)) + q12*(32*q22 + q12*(-107 + 34*QB*y + 
                   296*y^2 - 32*QB*y^3 - 416*y^4 + 224*y^6)) + om2^2*
                (-64*q22 + q12*(390 - 608*y^2 + 224*y^4 - 4*QB*y*(21 - 
                     8*y^2 + 16*y^4)))) - 16*om1^6*(256*om2^6*(-7*y + 
                 QB*(-1 - y^2 + 2*y^4)) + q12^2*(q12*QB*(44 - 186*y^2 + 
                   240*y^4 - 96*y^6) + 3*q12*y*(49 - 160*y^2 + 176*y^4 - 
                   64*y^6) + 6*q22*QB*(-7 + 31*y^2 - 40*y^4 + 16*y^6) + 
                 3*q22*y*(-49 + 160*y^2 - 176*y^4 + 64*y^6)) - 8*om2^4*
                (q22*(-8*y*(7 - 11*y^2 + 4*y^4) + QB*(-11 + 24*y^2 + 
                     48*y^4)) + q12*(-418*y + 248*y^3 - 64*y^5 + 
                   QB*(-31 - 28*y^2 + 112*y^4))) - 8*om2^2*(-5*q12*q22*QB - 
                 8*q22^2*y + 2*q12^2*(70*y - 36*y^3 - 8*y^5 + 
                   QB*(5 - 16*y^2 + 4*y^4 + 8*y^6)))) + 
             8*om1^4*(512*om2^8*y*(2 + QB*y) + om2^2*(116*q12^2*q22*QB + 
                 12*q12*q22^2*QB + 6*q22^3*y + q12^3*(-129*QB + 6*y)) + 16*
                q12^2*(13*q22^2*y + q12^2*(2*QB + 13*y) - q12*q22*
                  (QB + 26*y)) + 16*om2^6*(2*q22*(y + 4*y^3) + 
                 2*q12*(-9*QB + 51*y + 2*QB*y^2 + 32*y^3) + q22*QB*
                  (-49 - 36*y^2 + 80*y^4)) - 8*om2^4*(4*q22^2*(QB - 26*y) + 
                 q12^2*(16*y*(8 - 3*y^2) + QB*(-1 + 112*y^2 - 144*y^4 + 
                     32*y^6))))) - 128*eq1*(64*om1^8*om2*(om2^2 - q12)*y^3 + 
             om2^3*q22^2*(2*q22^2*(3*QB - y) - 2*q12^2*y + q12*q22*
                (-3*QB + 4*y)) - 32*om2^9*q22*(2*y + QB*(-1 + y^2)) + 
             8*om2^7*(3*q22^2*y + q12^2*(-1 + y^2)*(2*y + QB*(-1 + y^2)) - 2*
                q12*q22*(-1 + y^2)*(2*y + QB*(-1 + y^2))) + 
             4*om1^7*(4*om2^4*(3 + 4*QB*y - 10*y^2 + 4*y^4) + q12*
                (q12*(7 + 6*QB*y - 11*y^2 - 8*QB*y^3 + 12*y^4 + 4*QB*y^5 - 
                   8*y^6) + 4*q22*(-1 + 3*y^2 - 4*y^4 + 2*y^6)) - 4*om2^2*
                (-2*q22*(1 - 2*y^2 + 3*y^4) + q12*(4 + 4*QB*y - 7*y^2 - 
                   8*y^4 + 4*y^6))) + 4*om1^6*om2*(-4*om2^4*(y - 14*y^3 + 
                 8*y^5 + QB*(-7 + 14*y^2 - 4*y^4)) + q12*(-4*q22*QB + 
                 q12*y*(-15 + 7*y^2 + 6*y^4) + q12*QB*(11 - 19*y^2 + 16*y^4 - 
                   8*y^6)) - 4*om2^2*(-2*q22*QB*(1 + y^4) + q22*y*
                  (2 + 3*y^2 + 2*y^4) - 4*q12*y*(2 - 7*y^2 + 3*y^4) + 
                 q12*QB*(8 - 15*y^2 - 4*y^4 + 4*y^6))) + 
             om1*om2^2*(8*om2^2*(q12 - q22)*q22^2 + q22*(4*q12^3 - 
                 6*q12^2*q22 + 3*q12*q22^2 - 6*q22^3*QB*y) + 4*om2^4*
                (-12*q12*q22 + 4*q22^2*QB*y + q12^2*(-1 + y^2)*(-6 + QB*y + 
                   4*y^2)) + 16*om2^6*(2*q12*y*(2*y + QB*(-1 + y^2)) + 
                 q22*(6 + QB*y*(-3 + 2*y^2)))) - 4*om1^5*om2^2*
              (-4*q12*q22 - 2*q22^2*QB*y + 4*om2^4*(-5 + 4*y^2)*(1 - 4*y^2 + 
                 QB*y*(-1 + 2*y^2)) - q12^2*y*(8*y*(3 - 4*y^2 + y^4) + 
                 QB*(-27 + 19*y^2 + 2*y^4)) - 4*om2^2*
                (-(q22*(1 - 9*y^2 + QB*y*(2 + 3*y^2 + 2*y^4))) + 
                 4*q12*(-1 + 4*y^2 + y^4 - 2*y^6 + QB*y*(4 - 8*y^2 + 
                     3*y^4)))) + 4*om1^4*om2*(6*q12^2*(-q12 + q22)*QB + 4*
                om2^6*(y*(-3 + 2*y^2) + QB*(-2 - 17*y^2 + 12*y^4)) + om2^2*
                (-2*q22^2*y + q12^2*(2*y*(-10 + 7*y^2 + 6*y^4 - 4*y^6) + 
                   QB*(-9 + 38*y^2 - 37*y^4 + 8*y^6))) - 4*om2^4*
                (q22*(3*y + 15*y^3 - 10*y^5 + QB*(5 - 9*y^2)) + 
                 q12*(-2*y*(5 - 14*y^2 + 8*y^4) + QB*(-2 - 7*y^2 - 7*y^4 + 
                     8*y^6)))) + om1^2*om2*(24*om2^2*(q12 - q22)*q22^2*QB + 
               q12*(9*q12^2*q22*QB - 18*q12*q22^2*QB + 12*q22^3*QB - 
                 2*q12^3*y) + 32*om2^8*(2*y + QB*(-1 + y^2)) - 16*om2^6*
                (q12*(10*y - 4*y^3 + QB*(-2 + y^2)) + q22*(3*y - 2*y^3 + 
                   4*QB*(-1 - 3*y^2 + 2*y^4))) + 4*om2^4*(-8*q12*q22*QB - 
                 2*q22^2*y + q12^2*(y*(13 - 9*y^2 + 2*y^4) + QB*(2 + 17*y^2 - 
                     31*y^4 + 12*y^6)))) + om1^3*(-8*om2^2*q12^2*
                (q12 - q22) + 16*om2^8*(-6 + QB*y + 4*y^2) - q12^2*
                (6*q22^2*QB*y + q12^2*(-2 + 6*QB*y) + q12*(q22 - 12*q22*QB*
                    y)) + 16*om2^6*(q22*(-3 + 15*y^2 - 10*y^4 + 4*QB*y*
                    (-1 - 3*y^2 + 2*y^4)) + q12*(6 - 7*y^2 + 2*y^4 + 
                   QB*y*(-1 - 19*y^2 + 12*y^4))) - 4*om2^4*(6*q22^2*QB*y + 
                 q12^2*(9 - 37*y^2 + 44*y^4 - 16*y^6 + 4*QB*(y - 4*y^5 + 
                     2*y^7))))))*f[17])/(64*w[1]^2*w[5]*w[6]*w[9]*w[14]*
          w[15]) + (eu2*mb^5*QB^2*S2*
          (eu2*(96*om1^9*om2*q12*(-(q12*(-2 + QB*y + 2*y^2)) + 2*om2^2*
                (-1 + QB*y + 2*y^2)) - om2^2*(512*om2^10*q22*QB + 
               (q12 - q22)^2*q22^2*(23*q12^2 - 2*q12*q22 + 14*q22^2)*y + 16*
                om2^4*q22^2*(2*q12*q22*(QB - 3*y) + 3*q12^2*y + 
                 q22^2*(-4*QB + 3*y)) + om2^2*q22^2*(7*q12^2*q22*
                  (QB - 10*y) + 42*q12^3*y + q22^3*(-11*QB + 14*y) + 
                 q12*q22^2*(-5*QB + 14*y)) - 32*om2^8*(-2*q22^2*(3*QB + 
                   4*y) + 4*q12^2*QB*(-1 + y^2) + q12*q22*(7*QB + 6*y - 
                   4*QB*y^2)) + om2^6*(-24*q12*q22^2*y + 6*q22^3*(7*QB + 
                   4*y) + 8*q12^3*(-1 + y^2)*(-QB + 6*y + 4*QB*y^2) - 
                 8*q12^2*q22*(-1 + y^2)*(-QB + 6*y + 4*QB*y^2))) + 
             6*om1^8*(8*om2^2*q12*(q12 + 2*q22)*QB - 16*om2^4*
                (q22*(QB + 2*y) + q12*(2*QB + 6*y - 4*QB*y^2 - 8*y^3)) + 
               q12^2*(q12*(3*QB + 12*y - 4*QB*y^2 - 8*y^3) + 4*q22*
                  (-QB - 3*y + QB*y^2 + 2*y^3))) - 4*om1^7*om2*
              (256*om2^6*y^2 - 96*om2^2*q12^2*(1 - 2*y^2 + 2*y^4) - 3*q12*
                (-3*q12*q22 + 4*q22^2 + q12^2*(-4 + QB*y)) - 16*om2^4*
                (-3*q22*(-1 + QB*y + 2*y^2) + q12*(-9 - 9*QB*y - 8*y^2 + 
                   12*QB*y^3 + 8*y^4))) + om1^4*(8*om2^2*q12^2*
                (-6*q12*q22*QB + 9*q22^2*QB + q12^2*(QB - 8*y)) + 512*om2^10*
                (3*QB + y) + q12^2*(q12^3*(5*QB - 14*y) - 18*q22^3*y + 
                 q12^2*q22*(11*QB + 10*y) + q12*q22^2*(-9*QB + 22*y)) - 2*
                om2^4*(-3*q22^3*(QB - 16*y) + q12^3*(107*QB + 48*y)) + 32*
                om2^8*(54*q12*y + 58*q22*y - 40*q22*y^3 + 2*q22*QB*
                  (-7 + 24*y^2 + 8*y^4) + q12*QB*(-49 - 20*y^2 + 32*y^4)) + 
               16*om2^6*(8*q22^2*(-3*QB + y) + q12^2*(-17*QB + 28*y - 
                   80*y^3 + 32*QB*y^4 + 16*y^5))) + om1^2*(512*om2^12*QB - 
               q12^2*(q12 - q22)^2*(23*q12^2 - 2*q12*q22 + 14*q22^2)*y - 
               om2^2*(-21*q12^4*q22*QB + 10*q12^3*q22^2*QB + 22*q12^2*q22^3*
                  QB - 27*q12*q22^4*QB + 42*q12^5*y + 18*q22^5*y) + 2*om2^6*
                (63*q12^2*q22*QB + 65*q12*q22^2*QB + 12*q12^3*y + 
                 8*q22^3*(-13*QB + 6*y)) - 8*om2^4*(-12*q12^3*q22*QB + 
                 9*q12^2*q22^2*QB - 14*q12*q22^3*QB + 6*q12^4*y + 
                 q22^4*(9*QB + 8*y)) - 32*om2^10*(-26*q12*y - 10*q22*y + 
                 q12*QB*(15 + 4*y^2) + q22*QB*(47 + 4*y^2)) + 16*om2^8*
                (32*q12*q22*QB + 3*q22^2*(-5*QB + 4*y) + 4*q12^2*
                  (2*y*(-3 + y^2) + 3*QB*(-3 + 4*y^2)))) + 
             om1*om2*(2*q12*(q12 - q22)^2*q22*(23*q12^2 - 2*q12*q22 + 
                 14*q22^2) + 8*om2^4*q22*(12*q12^3 + 3*q12^2*q22 - 
                 9*q12*q22^2 + q22^3*(1 - 8*QB*y)) + 512*om2^10*(q12*QB*y + 
                 q22*(-2 + QB*y)) - om2^2*q22*(-84*q12^4 + 13*q12^3*q22 + 
                 86*q12^2*q22^2 - 90*q12*q22^3 + 9*q22^4*(5 + 2*QB*y)) + 12*
                om2^6*q22*(-4*q12^2 + 19*q12*q22 + q22^2*(-20 + 7*QB*y)) - 32*
                om2^8*(-16*q12*q22 + q22^2*(9 - 4*QB*y) + q12^2*(8 - 2*y^2 + 
                   QB*y*(-1 + 4*y^2)))) + om1^3*om2*(1024*om2^10 - 4*om2^4*
                (4*q22^3*(13 + 6*QB*y) + 3*q12^3*(17 + 7*QB*y)) - 8*om2^2*
                (9*q22^4 + q12^4*(15 + 8*QB*y)) + q12*(114*q12^3*q22 - 
                 86*q12^2*q22^2 + 23*q12*q22^3 + 36*q22^4 - q12^4*
                  (57 + 14*QB*y)) + 64*om2^8*(8*q12*(-2 + 4*QB*y + y^2) + 
                 q22*(-21 + 29*QB*y + 2*y^2 - 20*QB*y^3)) + 32*om2^6*
                (2*q22^2*(-3 + 2*QB*y) + q12^2*(-11 + 20*y^2 + 4*QB*y*
                    (3 - 10*y^2 + 2*y^4)))) + 4*om1^5*om2*(2*q12^2*
                (q12 - 3*q22)^2 + om2^2*(-3*q22^3*(-1 + QB*y) + 4*q12^3*
                  (-13 + 6*QB*y)) + 128*om2^8*(3 + QB*(y + 2*y^3)) - 16*om2^6*
                (q12*(23 + QB*y + 10*y^2 + 20*QB*y^3 - 16*y^4) + 
                 q22*(7 - 9*QB*y - 24*y^2 + 12*QB*y^3 - 8*y^4)) - 16*om2^4*
                (6*q22^2 + q12^2*(5 - 8*y^4 + 2*QB*y*(-2 + 5*y^2 + 
                     2*y^4)))) - 2*om1^6*om2^2*(3*(3*q12^2*q22*QB - 
                 3*q12*q22^2*QB + 8*q12^3*(QB - 2*y) + 4*q22^3*y) - 256*om2^6*
                y*(1 - 2*QB*y + 2*y^2) + 32*om2^4*(3*q22*(-QB - 3*y + 
                   2*QB*y^2 + 4*y^3) + q12*(y + 20*y^3 + QB*(9 + 8*y^2 - 
                     8*y^4))) - 8*om2^2*(-3*q22^2*QB + 8*q12^2*(2*y - 5*y^3 - 
                   2*y^5 + QB*(3 - 6*y^2 + 6*y^4))))) + 
           16*eq1*(16*om1^7*om2^2*y^2*(4*om2^4 - 4*om2^2*q12 + q12^2*
                (-1 + y^2)) + om2^3*((q12 - q22)^2*q22^2*(2*q12*y - 
                 q22*(QB + 2*y)) + 2*om2^2*q22^2*(2*q12^2*y + 2*q22^2*
                  (QB + y) - q12*q22*(QB + 4*y)) + 16*om2^8*q22*
                (4*y + QB*(-1 + 2*y^2)) - 4*om2^6*(4*q22^2*y + 
                 q12^2*(-1 + y^2)*(-QB + 4*y + 2*QB*y^2) - 2*q12*q22*
                  (-1 + y^2)*(-QB + 4*y + 2*QB*y^2))) - 16*om1^6*om2^3*y*
              (4*om2^2*y*(-(om2^2*(QB - 2*y)) - q22*y) + 2*om2^2*q12*y*
                (2*QB - 9*y + 2*y^3) + q12^2*(-1 + 2*y^4 + QB*(y - y^3))) + 
             om1*om2^2*(-16*om2^4*(q12 - q22)*q22^2 + q12*q22*(-4*q12^3 + 
                 9*q12^2*q22 - 9*q12*q22^2 + 3*q22^3) - 4*om2^2*q22*
                (2*q12^3 - q12^2*q22 - 2*q12*q22^2 + q22^3*(1 + QB*y)) + 16*
                om2^8*(q22*(-4 + QB*y) + q12*y*(QB - 4*y - 2*QB*y^2)) - 4*
                om2^6*(-8*q12*q22 - 3*q22^2*QB*y + q12^2*(-1 + y^2)*
                  (-4 + QB*y + 4*y^2 + 4*QB*y^3))) - 2*om1^5*(8*om2^2*q12^2*
                (q12 - q22) + q12^3*(-2*q12 + q22) + 32*om2^8*
                (1 + 2*QB*y^3) + 8*om2^4*q12^2*(2 + 5*y^2 - 7*y^4 + 
                 QB*y*(-1 + 2*y^4)) + 8*om2^6*(2*q22*(2 + y^2 - 2*QB*y^3 + 
                   4*y^4) + q12*(-3 + 2*y^2 - 18*QB*y^3 + 8*y^4 + 
                   4*QB*y^5))) - 2*om1^4*(8*om2^3*q12^3*QB + om2*q12^3*
                (-3*q22*QB + 2*q12*(QB + y)) + 32*om2^9*(QB + 
                 2*y*(-1 + y^2)) + 8*om2^7*(10*q12*y - 8*q12*y^3 - 
                 q22*y*(3 + 4*y^4) + 2*q22*QB*(2 + y^2 + 4*y^4) + 
                 q12*QB*(-3 + 2*y^2 + 8*y^4)) - 8*om2^5*(-(q22^2*y) + 
                 q12^2*(4*y + y^3 - 4*y^5 + QB*(-2 - 5*y^2 + 7*y^4)))) + 
             om1^2*(16*om2^5*(q12 - q22)*q22^2*QB + om2*q12^2*
                (3*q12^2*q22*QB - 6*q12*q22^2*QB + 3*q22^3*QB + 2*q12^3*y) + 
               om2^3*(6*q12^3*q22*QB - 2*q12*q22^3*QB + 4*q12^4*y - 
                 4*q22^4*y) - 16*om2^11*(4*y + QB*(-1 + 2*y^2)) - 16*om2^9*
                (q22*(y - 2*y^3 + QB*(-3 + 2*y^4)) + q12*(4*y*(-2 + y^2) + 
                   QB*(2 - 5*y^2 + 4*y^4))) + 4*om2^7*(-6*q12*q22*QB + 
                 4*q22^2*y + q12^2*(-4*y*(3 - 4*y^2 + 2*y^4) + 
                   QB*(7 - 23*y^2 + 16*y^4)))) + om1^3*(16*om2^4*
                (q12^3 - q22^3) - 16*om2^10*(-4 - 3*QB*y + 4*y^2 + 
                 4*QB*y^3) + om2^2*(-8*q12^3*q22 + 6*q12*q22^3 + 
                 q12^4*(4 - 4*QB*y)) - q12^3*(q22^2*(1 + 2*QB*y) + 
                 q12^2*(3 + 2*QB*y) - q12*q22*(3 + 4*QB*y)) + 16*om2^8*
                (q12*(-5 - 6*QB*y + 12*y^2 + 5*QB*y^3 - 8*y^4) + 
                 q22*(4 + 3*QB*y + 2*y^2 - 4*y^4 + 4*QB*y^5)) - 4*om2^6*
                (4*q22^2*QB*y + q12^2*(-4*(3 - 8*y^2 + 5*y^4) + 
                   QB*y*(-14 - 5*y^2 + 16*y^4))))))*f[16])/
         (8*w[2]^3*w[5]*w[6]*w[9]*w[14]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(-16*eq1*(8*om1^6*om2^2*(8*om2^4 - 4*om2^2*q12 - 
               q12^2)*y + 8*om1^5*om2*(q12^2*(-q12 + q22) - om2^2*q12^2*QB*
                y + 8*om2^6*(-1 + QB*y - 2*y^2) + 2*om2^4*(q12 - 2*q22 - 
                 2*q12*QB*y + 12*q12*y^2 + 4*q22*y^2)) + om2^2*q22^2*
              ((q12 - q22)^3*y + om2^2*(2*q12^2*y + 2*q22^2*(QB + y) - 
                 q12*q22*(QB + 4*y))) - 2*om1*om2*q22*(q12*(q12 - q22)^3 + 4*
                om2^4*(q12 - q22)*q22 - 4*om2^6*q22*QB*y + 8*om2^8*QB*y*
                (1 + 2*y^2) + om2^2*(2*q12^3 - q12^2*q22 - 2*q12*q22^2 + 
                 q22^3*(1 + QB*y))) - om1^4*(8*om2^2*q12^2*(q12 - q22)*QB + 
               q12^2*(q12*q22*(QB - 4*y) - 2*q12^2*(QB - y) + 2*q22^2*y) + 64*
                om2^8*(QB - y + 2*QB*y^2) + 8*om2^4*y*(q22^2 + 
                 q12^2*(3 - 4*y^2)) - 16*om2^6*(q22*(-2*QB - 3*y + 4*QB*y^2 - 
                   10*y^3) + q12*(QB - 6*y + 12*QB*y^2 - 8*y^3))) + 
             2*om1^3*om2*(4*om2^2*(q12^3 - q22^3) + 32*om2^8*QB*y + q12*
                (-2*q12^2*q22 - q12*q22^2 + 2*q22^3 + q12^3*(1 - QB*y)) + 4*
                om2^4*(-(q22^2*QB*y) + q12^2*(4 - 3*QB*y - 4*y^2 + 
                   4*QB*y^3)) - 8*om2^6*(q12*(1 + 6*QB*y - 4*y^2 + 
                   8*QB*y^3) + q22*(-4 + 3*QB*y - 6*y^2 + 10*QB*y^3 - 
                   4*y^4))) + om1^2*(8*om2^4*(q12 - q22)*q22^2*QB + q12^2*
                (q12 - q22)^3*y + om2^2*(3*q12^3*q22*QB - 4*q12^2*q22^2*QB + 
                 3*q12*q22^3*QB + 2*q12^4*y - 2*q22^4*y) - 8*om2^6*
                (2*q12*q22*QB - q22^2*y + 4*q12^2*QB*(-1 + y^2)) + 16*om2^8*
                (-(q22*y*(1 + 2*y^2)) + q12*QB*(-1 + 4*y^2) + q22*QB*
                  (4 + 6*y^2 + 4*y^4)))) + 
           eu2*(48*om1^7*q12*(-4*om2^2 + q12)^2 + 16*om1^6*om2*
              (-8*om2^2*q12^2*(3*QB - 4*y) + 3*q12^3*(QB - 2*y) + 16*om2^4*
                q12*(3*QB - 2*y) + 64*om2^6*y) + om2^3*q22^2*
              (192*om2^6*QB + 48*om2^4*q22*QB + 42*q12^3*y - q22^3*
                (19*QB + 2*y) + q12*q22^2*(11*QB + 46*y) - q12^2*q22*
                (QB + 86*y) + 16*om2^2*(q12*q22*(QB - 6*y) + 3*q12^2*y + 
                 q22^2*(-2*QB + 3*y))) + 16*om1^5*(q12^3*(-2*q12 + q22) + 32*
                om2^8*(-3 + 2*QB*y - 2*y^2) + om2^2*q12*(q12*q22 - 9*q22^2 + 
                 q12^2*(5 - 6*QB*y)) - 16*om2^6*(q22 - 2*q22*y^2 + 
                 q12*(-5 + 2*QB*y - 10*y^2)) + 4*om2^4*(6*q22^2 + 
                 q12^2*(1 + 8*QB*y - 4*y^2))) - om1*om2^2*(512*om2^8*q22*QB*
                y - 3*q22*(-28*q12^4 + 43*q12^3*q22 - 23*q12^2*q22^2 + 
                 q12*q22^3 + 6*q22^4*QB*y) + 8*om2^2*q22*(12*q12^3 + 
                 3*q12^2*q22 - 15*q12*q22^2 + q22^3*(5 - 4*QB*y)) + 48*om2^4*
                q22^2*(4*q12 + q22*(-5 + 2*QB*y)) + 64*om2^6*
                (3*q22^2*(-1 + QB*y) - 2*q12^2*QB*y*(-1 + y^2))) + 
             om1^3*(512*om2^10*QB*y + 8*om2^2*q12*(-25*q12^2*q22 + 
                 9*q12*q22^2 - 6*q22^3 + q12^3*(15 + 4*QB*y)) + 16*om2^4*
                (6*q12^3*(2 + QB*y) + q22^3*(5 + 6*QB*y)) - q12^2*
                (-18*q22^3*QB*y + q12^3*(43 + 2*QB*y) - q12^2*q22*
                  (23 + 22*QB*y) + q12*q22^2*(1 + 38*QB*y)) - 256*om2^8*
                (2*q12*y*(5*QB - y + 2*QB*y^2) + q22*(-6 + 11*QB*y - 6*y^2 + 
                   2*QB*y^3)) + 64*om2^6*(q22^2*(3 - 4*QB*y) + 
                 q12^2*(11 - 9*QB*y - 10*y^2 + 18*QB*y^3 - 4*y^4))) - 
             8*om1^4*om2*(q12^2*(-12*q12*q22*QB + 9*q22^2*QB + 
                 q12^2*(5*QB - 4*y)) - 2*om2^2*(6*q22^3*y + q12^3*
                  (5*QB + 6*y)) + 64*om2^8*(-y + QB*(3 + 2*y^2)) - 32*om2^6*
                (5*q12*QB*(1 + 2*y^2) - 2*q12*y*(5 + 2*y^2) + 
                 q22*(-QB - 11*y + 2*QB*y^2 - 2*y^3)) + 8*om2^4*
                (2*q22^2*(-3*QB + 2*y) + q12^2*(9*y - 18*y^3 + 
                   QB*(-1 + 4*y^2)))) + om1^2*om2*(16*om2^4*q22*
                (-9*q12^2*QB + q12*q22*QB + q22^2*(5*QB - 6*y)) + 3*q12*
                (q12^3*q22*QB - 11*q12^2*q22^2*QB + 19*q12*q22^3*QB - 
                 12*q22^4*QB + 14*q12^4*y) + 8*om2^2*(-6*q12^3*q22*QB + 
                 9*q12^2*q22^2*QB - 16*q12*q22^3*QB + 6*q12^4*y + 
                 q22^4*(9*QB + 4*y)) + 512*om2^8*(-(q22*y) + q12*QB*y^2 + 
                 3*q22*QB*(1 + y^2)) - 64*om2^6*(6*q12*q22*QB + 3*q22^2*
                  (-QB + y) + q12^2*(-2*y*(-1 + y^2) + QB*(-11 + 10*y^2 + 
                     4*y^4))))))*f[16])/(8*w[2]^2*w[5]*w[6]*w[9]*w[14]*
          w[15]) + (eu2*mb^5*QB^2*S1*
          (16*eq1*(-(om2^3*q22^2*(6*q12^2*y + 2*q22^2*(QB + 3*y) - 
                q12*q22*(QB + 12*y))) - 8*om2^9*(2*q22*y*(-3 + 2*y^2) + 4*q22*
                QB*(-5 + y^2 + y^4) + q12*QB*(3 - 5*y^2 + 2*y^4)) + 
             8*om1^6*om2*y*(8*om2^4 - 8*om2^2*q12 + q12^2*(3 - 4*y^2 + 
                 2*y^4)) + 4*om2^7*(2*q22^2*y - 2*q12*q22*(-1 + y^2)*
                (-7*QB - 6*y + 3*QB*y^2 + 4*y^3) + q12^2*(-1 + y^2)*
                (-7*QB - 3*y - 3*QB*y^2 + 2*y^3 + 4*QB*y^4)) + 
             4*om1^5*(4*om2^6*(7 + 4*QB*y - 14*y^2 + 4*y^4) + om2^2*q12*
                (-4*q22 + q12*(11 + 6*QB*y - 19*y^2 - 8*QB*y^3 + 16*y^4 + 
                   4*QB*y^5 - 8*y^6)) - 4*om2^4*(-2*q22*(1 + y^4) + 
                 q12*(8 + 4*QB*y - 15*y^2 - 4*y^4 + 4*y^6))) + 
             om1^3*(-24*om2^2*q12^2*(q12 - q22) + q12^2*(2*q22^2*QB*y + 
                 2*q12^2*(3 + QB*y) - q12*q22*(3 + 4*QB*y)) - 16*om2^8*
                (-1 + 24*y^2 - 16*y^4 + QB*y*(5 - 14*y^2 + 8*y^4)) + 4*om2^4*
                (2*q22^2*QB*y + q12^2*(-8 - 27*QB*y + 36*y^2 + 19*QB*y^3 - 
                   36*y^4 + 2*QB*y^5 + 8*y^6)) - 16*om2^6*
                (q22*(5 - 9*y^2 + QB*y*(2 + 3*y^2 + 2*y^4)) - 4*q12*y*
                  (3*y + y^3 - 2*y^5 + QB*(4 - 8*y^2 + 3*y^4)))) + 
             om1*om2^2*(24*om2^2*(q12 - q22)*q22^2 + q22*(12*q12^3 - 
                 18*q12^2*q22 + 9*q12*q22^2 + 2*q22^3*QB*y) + 32*om2^8*QB*y*
                (3 - 2*y^2) + 16*om2^6*(q12*y*(y*(-3 + 2*y^2) + 
                   QB*(-9 - y^2 + 4*y^4)) + q22*(1 + 15*y^2 - 10*y^4 + 
                   QB*y*(-4 - 9*y^2 + 6*y^4))) - 4*om2^4*(4*q12*q22 + 
                 6*q22^2*QB*y + q12^2*(-1 + y^2)*(1 + 24*y^2 - 16*y^4 + 
                   QB*y*(3 - 16*y^2 + 8*y^4)))) + 4*om1^4*(2*om2*q12^2*
                (q12 - q22)*QB + 4*om2^7*(-5*y + 14*y^3 - 8*y^5 + 
                 QB*(7 - 14*y^2 + 4*y^4)) - 4*om2^5*(-2*q22*QB*(1 + y^4) + 
                 q22*y*(2 + 3*y^2 + 2*y^4) - 4*q12*y*(4 - 8*y^2 + 3*y^4) + 
                 q12*QB*(8 - 15*y^2 - 4*y^4 + 4*y^6)) + om2^3*(2*q22^2*y + 
                 q12^2*(y*(-27 + 19*y^2 + 2*y^4) + QB*(11 - 19*y^2 + 16*y^4 - 
                     8*y^6)))) + om1^2*(8*om2^3*q22^2*(-q12 + q22)*QB - om2*
                q12*(3*q12^2*q22*QB - 6*q12*q22^2*QB + 4*q22^3*QB + 
                 6*q12^3*y) + 16*om2^9*(y*(-3 + 2*y^2) + QB*(-11 + y^2 + 
                   4*y^4)) + 4*om2^5*(12*q12*q22*QB - 6*q22^2*y + 
                 q12^2*(2*y*(-6 + 5*y^2 + 6*y^4 - 4*y^6) + QB*(-12 + 43*y^2 - 
                     39*y^4 + 8*y^6))) - 8*om2^7*(2*q22*(3*y + 15*y^3 - 
                   10*y^5 + QB*(5 - 9*y^2)) + q12*(-4*y*(3 - 14*y^2 + 
                     8*y^4) + QB*(-13 + 7*y^2 - 24*y^4 + 16*y^6))))) - 
           eu2*(24*om1^7*(32*om2^5 - 2*om2^3*q12*(19 - 20*y^2 + 16*y^4 + 
                 8*QB*y*(-1 + y^2)) + om2*q12^2*(13 - 28*y^2 + 16*y^4 + 
                 4*QB*y*(-3 + 2*y^2))) - 2*om2^2*(-4*(4*q12 - 5*q22)*
                (q12 - q22)^2*q22^2*y + 256*om2^8*q22*y*(2 + QB*y) - 8*om2^2*
                q22^2*(4*q12^2*y + 2*q22^2*(QB + 2*y) - q12*q22*(QB + 8*y)) - 
               8*om2^6*(8*q22^2*y + 8*q12^2*y*(2 + QB*y)*(-1 + y^2) - 
                 q12*q22*(QB - 2*y + 8*y^3)) + om2^4*(q22^3*(QB - 9*y) + 
                 9*q12*q22^2*y + 2*q12^3*(-1 + y^2)*(6*y*(-5 + 4*y^2) + 
                   QB*(-1 - 16*y^2 + 16*y^4)) - 2*q12^2*q22*(-1 + y^2)*
                  (6*y*(-5 + 4*y^2) + QB*(-1 - 16*y^2 + 16*y^4)))) + 
             om1^5*(om2*q12*(293*q12*q22 + 36*q22^2 + 2*q12^2*(-160 + 
                   QB*y)) + 512*om2^7*(-2 + y^2 - 2*y^4 + 2*QB*y*
                  (-1 + y^2)) - 8*om2^3*(3*q22^2*(1 + 4*QB*y) - 8*q12^2*
                  (-7 + y^2 + 2*y^4 + 4*y^6 - 2*QB*y*(5 - 10*y^2 + 6*y^4))) - 
               16*om2^5*(q22*(71 + 60*y^2 - 48*y^4 - 24*QB*y*(-1 + y^2)) + 
                 q12*(-57 + 124*y^2 - 112*y^4 + 2*QB*y*(-23 - 8*y^2 + 
                     16*y^4)))) + om1*(-16*om2*q12*(4*q12 - 5*q22)*
                (q12 - q22)^2*q22 + 256*om2^9*(2 + QB*y)*(q22 + 2*q12*y^2) + 
               om2^5*q22*(36*q12^2 - 283*q12*q22 + 4*q22^2*(64 + QB*y)) - 8*
                om2^3*q22*(16*q12^3 - 8*q12^2*q22 - 19*q12*q22^2 + 
                 2*q22^3*(5 + 2*QB*y)) - 8*om2^7*(32*q12*q22 - 
                 q22^2*(9 + 32*QB*y) + 2*q12^2*(-8 - 6*y^2 + 8*y^4 + 
                   QB*y*(-9 - 8*y^2 + 16*y^4)))) + om1^6*(1024*om2^6*y*
                (-1 + y^2) + 8*om2^2*q12*(24*q22*QB + q12*(QB - 104*y + 
                   160*y^3 - 96*y^5)) + q12^2*(-6*q22*(8*QB*(-1 + y^2)^2 + 
                   y*(23 - 36*y^2 + 16*y^4)) + q12*(6*y*(23 - 36*y^2 + 
                     16*y^4) + QB*(47 - 96*y^2 + 48*y^4))) - 16*om2^4*
                (-6*q22*(2*QB*(-1 + y^2) + y*(3 + 4*y^2)) + 
                 q12*(16*y*(-6 - y^2 + 2*y^4) + QB*(13 - 60*y^2 + 
                     48*y^4)))) + om1^3*(512*om2^9*(-1 + QB*y + 2*y^2) - 8*
                om2*q12*(17*q12^2*q22 + 10*q12*q22^2 - 20*q22^3 + 
                 4*q12^3*(-2 + QB*y)) - om2^3*(q22^3*(311 + 2*QB*y) + 
                 q12^3*(-265 + 4*QB*y)) - 8*om2^5*(16*q22^2*QB*y + 
                 q12^2*(-39 + 160*y^2 - 144*y^4 + 32*y^6 + 16*QB*y*
                    (-7 + 3*y^2 + 2*y^4))) - 16*om2^7*(16*q12*(-1 + 2*y^2 + 
                   QB*y*(5 - 3*y^2 + 4*y^4)) + q22*(-55 + 36*y^2 - 80*y^4 + 
                   QB*(-66*y + 80*y^3 + 32*y^5)))) + 
             om1^2*(8*q12^2*(4*q12 - 5*q22)*(q12 - q22)^2*y + om2^4*
                (6*q12^2*q22*QB + 122*q12*q22^2*QB - 127*q22^3*QB - 
                 18*q12^3*y) + 16*om2^2*(3*q12^3*q22*QB - 4*q12^2*q22^2*QB + 
                 3*q12*q22^3*QB + 4*q12^4*y - 5*q22^4*y) + 512*om2^10*y*
                (2 + QB*y) - 16*om2^8*(q12*(66*y - 40*y^3 + QB*(15 - 16*y^2 + 
                     16*y^4)) - q22*(2*y*(7 + 4*y^2) + QB*(49 - 32*y^2 + 
                     80*y^4))) - 16*om2^6*(32*q12*q22*QB - q22^2*
                  (QB + 16*y) + 8*q12^2*(y*(-4 + 3*y^2) + QB*(-3 + 10*y^2 - 
                     9*y^4 + 2*y^6)))) - om1^4*(om2^2*(126*q12^3*QB - 
                 125*q12^2*q22*QB - 3*q12*q22^2*QB + 18*q22^3*y) + 16*q12^2*
                (q12*q22*(QB - 10*y) + 5*q22^2*y + q12^2*(-2*QB + 5*y)) + 512*
                om2^8*(-y + QB*(2 - y^2 + 2*y^4)) - 16*om2^6*
                (q22*(-16*y*(-4 + 5*y^2 + 2*y^4) + QB*(-19 - 60*y^2 + 
                     48*y^4)) + q12*(-94*y + 56*y^3 - 64*y^5 + 
                   QB*(63 - 128*y^2 + 112*y^4))) - 8*om2^4*
                (-(q22^2*(QB + 40*y)) + 2*q12^2*(-8*y*(-7 + 3*y^2 + 2*y^4) + 
                   QB*(-17 - 8*y^2 + 8*y^4 + 16*y^6))))))*f[16])/
         (8*w[2]^2*w[5]*w[6]*w[9]*w[14]*w[15]) - 
        (eu2*mb^5*QB^2*S3*(2*eq1*(64*om1^7*om2*q12*(2*om2^2*y^2 + q12*
                (-1 + y^2)) - 2*om1^6*(32*om2^4*y*(q12 - 2*q22 + 2*q12*QB*y + 
                 2*q12*y^2 + 4*q22*y^2) + 16*om2^2*q12^2*(2*QB*(-1 + y^2) + 
                 y*(-1 + 2*y^2)) + q12^2*(-8*q22*y*(-1 + y^2) + 
                 q12*(-3*QB + 7*y + 4*QB*y^2 + 4*y^3))) + 
             om1^5*om2*(q12^2*(33*q22 + 2*q12*(-8 + 7*QB*y + 16*y^2 + 
                   4*QB*y^3)) + 32*om2^2*(2*q12*q22 + q12^2*(-2 - QB*y + 
                   2*y^2 + 2*QB*y^3) - 2*q22^2*(1 - 5*y^2 + 4*y^4)) + 64*
                om2^4*(q12*y*(QB + 2*y + 2*QB*y^2) + q22*(-1 - 2*QB*y + 
                   4*QB*y^3 + 4*y^4))) - 2*om2^6*q22*(8*q12^2*QB*
                (1 - 3*y^2 + 2*y^4) - 4*q12*q22*(y*(-3 + 2*y^2) + 
                 4*QB*(1 - 3*y^2 + 2*y^4)) + q22^2*(4*y*(-5 + 4*y^2) + 
                 QB*(15 - 68*y^2 + 48*y^4))) - 2*om1*om2^5*(-8*q12^2*q22 + 6*
                q12*q22^2 - 8*q12^3*QB*y*(1 - 3*y^2 + 2*y^4) + q22^2*
                (16*om2^2*QB*y*(-7 + 6*y^2) + q22*(-15 + 68*y^2 + 80*QB*y^3 - 
                   48*y^4 - 64*QB*y^5))) + om1^2*om2^4*(-30*q12^2*q22*QB + 48*
                q12*q22^2*QB - 64*om2^4*q22*QB*(-1 + 2*y^2) - 8*q12^3*y*
                (5 - 8*y^2 + 4*y^4 + 4*QB*y*(-1 + y^2)) + q22^3*
                (32*y^3*(5 - 4*y^2) + QB*(-49 + 108*y^2 + 16*y^4 - 64*y^6)) + 
               32*om2^2*(-2*q12*q22*QB + 2*q12^2*QB*(1 - 3*y^2 + 2*y^4) + 
                 q22^2*y*(-7 + 6*y^2 + 12*QB*y*(-1 + y^2)))) - 
             om1^4*om2^2*(33*q12^2*q22*QB - 6*q12*q22^2*QB + 4*q12^3*
                (-4*QB + y + 8*QB*y^2 + 4*y^3) + 16*q22^3*y*(3 - 7*y^2 + 
                 4*y^4) + 64*om2^4*(q12*y*(-1 + 2*QB*y + 2*y^2) + 
                 q22*(-1 + 2*y^2)*(QB + 2*y + 2*QB*y^2)) + 32*om2^2*
                (2*q12*q22*QB + q12^2*(3*y - 2*y^3 + 2*QB*(-1 + y^2)) + 
                 q22^2*(7*y + 2*y^3 - 8*y^5 - 2*QB*(1 - 5*y^2 + 4*y^4)))) + 
             om1^3*om2^3*(30*q12^2*q22 - 48*q12*q22^2 + 64*om2^4*
                (q22 + q12*QB*y + 2*q22*QB*y)*(-1 + 2*y^2) + 4*q12^3*
                (5 - 12*y^2 + 8*y^4 + QB*(y + 4*y^3)) + q22^3*(49 - 108*y^2 - 
                 16*y^4 + 64*y^6 + 4*QB*y*(11 - 28*y^2 + 16*y^4)) - 32*om2^2*
                (-2*q12*q22 + q12^2*(2 - 6*y^2 + 4*y^4 + QB*y*(-3 + 2*y^2)) + 
                 q22^2*y*(12*y*(-1 + y^2) + QB*(-7 - 2*y^2 + 8*y^4))))) + 
           eu2*(-32*om1^8*om2*q12*(4*om2^2 + 3*q12)*y + 
             4*om1^7*(3*q12^2*(q12 + 4*q22 + 2*q12*QB*y + 4*q12*y^2 - 
                 4*q22*y^2) + 32*om2^4*(q12*y*(QB + 2*y) + 
                 q22*(-1 + 2*y^2)) + 8*om2^2*q12*(6*q22 + q12*(-4 + 3*QB*y + 
                   6*y^2))) + om1^3*om2^2*(-6*q12^3*q22 - 40*q12^2*q22^2 + 48*
                q12*q22^3 + q12^4*(27 - 52*y^2 + 32*y^4 + 2*QB*y*
                  (9 + 4*y^2)) + 32*om2^4*(-2*q12*q22 + 4*q12^2*QB*y*
                  (-1 + y^2) + q22^2*(8 + 27*QB*y - 10*y^2 - 28*QB*y^3)) - 8*
                q22^4*(6 - 6*y^2 - 8*y^4 + 8*y^6 + QB*y*(6 - 9*y^2 + 
                   4*y^4)) - 4*om2^2*(-3*q12^2*q22 + 27*q12*q22^2 + 
                 2*q12^3*(8 - 9*QB*y - 24*y^2 + 8*QB*y^3 + 16*y^4) + 
                 2*q22^3*(-13 + 19*QB*y + 108*y^2 + 44*QB*y^3 - 88*y^4 - 
                   48*QB*y^5))) + om1*om2^4*(16*q12^3*q22 - 21*q12^2*q22^2 + 
               42*q12*q22^3 + 16*q12^4*QB*y*(1 - 3*y^2 + 2*y^4) - 4*q22^2*
                (16*om2^4*QB*y + om2^2*q22*(37 + 138*QB*y - 36*y^2 - 
                   120*QB*y^3) + q22^2*(15 + 12*QB*y - 60*y^2 - 60*QB*y^3 + 
                   40*y^4 + 40*QB*y^5))) + 2*om1^5*(64*om2^6*(q12*QB*y + 
                 q22*(1 + 2*QB*y)*(-1 + 2*y^2)) + 16*om2^4*(4*q12*q22 + 
                 q12^2*(2 + 5*QB*y) + q22^2*(2 + 15*QB*y + 20*y^2 - 
                   12*QB*y^3 - 24*y^4)) + 2*om2^2*(42*q12^2*q22 - 
                 45*q12*q22^2 + q12^3*(5 + 28*QB*y + 4*y^2) + 12*q22^3*
                  (3 - 7*y^2 + 4*y^4)) + q12*(2*q12^3*(5 + 2*QB*y) - 
                 8*q22^3*(-1 + y^2)^2 + q12^2*q22*y*(-8*y + QB*(3 - 4*y^2)) + 
                 4*q12*q22^2*y*(QB*(-2 + y^2) + 2*y*(-1 + y^2)))) - 
             4*om1^6*om2*(32*om2^4*(q12*y*(1 + 2*QB*y) + q22*(QB + 2*y)*
                  (-1 + 2*y^2)) + q12^2*(9*q22*QB + 28*q12*y + 3*q12*QB*
                  (1 + 4*y^2)) + 8*om2^2*(6*q12*q22*QB + 3*q22^2*y*
                  (5 - 4*y^2) + q12^2*(5*y + QB*(-4 + 6*y^2)))) + 
             om2^5*q22*(-16*q12^3*QB*(1 - 3*y^2 + 2*y^4) + q12*q22^2*
                (54*y - 40*y^3 + QB*(-87 + 260*y^2 - 160*y^4)) + 8*q12^2*q22*
                (y*(-3 + 2*y^2) + 2*QB*(3 - 8*y^2 + 5*y^4)) + 2*q22^2*
                (om2^2*QB*(74 - 72*y^2) + 5*q22*(y*(-11 + 8*y^2) + 
                   2*QB*(3 - 12*y^2 + 8*y^4)))) - om1^4*om2*(-4*q12^3*q22*
                QB - 3*q12^2*q22^2*QB - 16*q12*q22^3*QB - 32*q22^4*y*
                (-1 + y^2)^2 + 128*om2^6*q22*QB*(-1 + 2*y^2) + q12^4*
                (20*QB - 2*y + 8*y^3) + 32*om2^4*(4*q12*q22*QB + 
                 2*q12^2*(QB + 2*y*(-1 + y^2)) + q22^2*(27*y - 28*y^3 + 
                   QB*(2 + 20*y^2 - 24*y^4))) + 4*om2^2*(42*q12^2*q22*QB - 
                 45*q12*q22^2*QB + q12^3*(2*y*(9 - 8*y^2) + QB*(5 + 4*y^2)) + 
                 q22^3*(-38*y - 88*y^3 + 96*y^5 + QB*(33 - 84*y^2 + 
                     48*y^4)))) + om1^2*om2^3*(-39*q12^3*q22*QB + 40*q12^2*
                q22^2*QB - 44*q12*q22^3*QB - 8*q12^4*y*(5 - 8*y^2 + 4*y^4 + 
                 4*QB*y*(-1 + y^2)) + 64*om2^4*q22*(q12*QB + 
                 q22*(-4*QB + y + 5*QB*y^2)) + q22^4*(16*y*(3 - 15*y^2 + 
                   10*y^4) + QB*(51 - 52*y^2 - 64*y^4 + 64*y^6)) + 4*om2^2*
                (-3*q12^2*q22*QB + 27*q12*q22^2*QB + 16*q12^3*QB*(1 - 3*y^2 + 
                   2*y^4) - 2*q22^3*(-69*y + 60*y^3 + QB*(13 - 108*y^2 + 
                     88*y^4))))))*f[10])/(4*w[1]*w[2]*w[5]*w[6]*w[9]*w[14]*
          w[15]) - (64*eq1*eu2*mb^5*om2^11*(om1^2 - q22)*QB^3*S1*(-3 + 2*y^2)*
          f[16])/(w[2]^2*w[3]*w[5]*w[6]*w[9]*w[14]*w[15]) + 
        (eq1*eu2*mb^5*om2*(-(om1^2*q12) + om2^2*q22)*(1883*q12^4 - 
           1721*q12^3*q22 + 924*q12^2*q22^2 - 262*q12*q22^3 + 
           q22^3*(12*om1^2 + 37*q22))*QB^3*S1*f[8])/(32*w[5]*w[6]*w[9]^2*
          w[10]*w[14]*w[15]) + (eq1*eu2*mb^5*om2*QB^3*S1*(32*om1^8*q22^2 + 
           3*om2^2*q12^2*(142*q12 - 429*q22)*q22^2 + 
           4*om1^4*(-128*om2^8 + 192*om2^6*q12 + 72*om2^4*q12^2 + 
             4*om2^2*q12^3 - 51*q12^4 + 19*q22^4) + 
           om1^2*(64*om2^6*q12^2 + 32*om2^4*q12^3 - 24*om2^2*q12^4 - 
             94*q12^5 - 133*q12^4*q22 + 859*q12^3*q22^2 + 428*q12^2*q22^3 - 
             274*q12*q22^4 + 75*q22^5) + 2048*om1^5*om2^7*y + 
           64*om1^6*(q22^3 - 32*om2^6*(-1 + y^2)))*f[8])/
         (32*w[5]*w[6]*w[9]^2*w[11]*w[14]*w[15]) + 
        (eu2*mb^5*QB^2*S2*(eu2*(256*om1^12*q12^2*(q12*(-1 + y^2)*
                (-23*q22^2*QB + 16*q12*q22*(QB - 3*y) + 16*q12^2*
                  (QB + 3*y)) + 16*om2^4*(q12*y*(31 - 34*y^2) - 6*q22*y*
                  (-1 + y^2) + 3*q12*QB*(-1 + 2*y^2)) - 4*om2^2*q12*
                (2*q12*y*(5 - 2*y^2) - 2*q22*(7*QB + 18*y)*(-1 + y^2) + 
                 3*q12*QB*(-3 + 7*y^2))) - 512*om1^11*om2*q12*
              (8*om2^4*(q12^2*(-9*QB*y + 62*y^2 + 18*QB*y^3 - 68*y^4) - 
                 2*q12*q22*(-7 + y^2 - 3*QB*y^3 + 6*y^4)) + q12*
                (-23*q22^3*QB*y*(-1 + y^2) - q12*q22^2*y*(49*QB + 48*y)*
                  (-1 + y^2) + q12^2*q22*(-12 - 10*QB*y + 12*y^2 + 
                   31*QB*y^3) + q12^3*(12 - 38*QB*y - 60*y^2 + 17*QB*y^3 + 
                   48*y^4)) - 2*om2^2*q12*(-4*q22^2*y*(7*QB + 9*y)*
                  (-1 + y^2) + q12^2*(120 - 33*QB*y + 110*y^2 + 84*QB*y^3 - 
                   284*y^4) + 2*q12*q22*(-26 + 99*y^2 - 64*y^4 + 7*QB*y*
                    (2 + y^2)))) + 4*om2^2*q22*(-1 + y^2)*(-4*om2^2*
                (q12 + q22)^2*y*(q12^6*(-65 + 24*y^2) - q22^6*(113 + 
                   30*y^2) + q12^5*q22*(-251 + 52*y^2) + 2*q12^4*q22^2*
                  (-232 + 191*y^2) - 2*q12*q22^5*(325 + 358*y^2) - 
                 q12^3*q22^3*(859 + 612*y^2) - 2*q12^2*q22^4*(559 + 
                   1006*y^2)) - q12^2*(q12 + q22)^2*y*(q12^5*(-29 + 68*y^2) - 
                 q22^5*(539 + 212*y^2) - 2*q12^2*q22^3*(2173 + 590*y^2) + 
                 q12^4*q22*(-331 + 672*y^2) + 2*q12^3*q22^2*(-1171 + 
                   1214*y^2) - q12*q22^4*(2845 + 1776*y^2)) + 4*om2^4*
                (3*q12^7*QB*(-3 + 4*y^2) + 3*q12^4*q22^3*(105*QB + 242*y - 
                   140*QB*y^2) + q12^6*q22*(63*QB + 46*y - 84*QB*y^2) + 
                 7*q12^3*q22^4*(-45*QB + 152*y + 60*QB*y^2) - 3*q12^2*q22^5*
                  (-63*QB - 302*y + 84*QB*y^2) + 3*q12^5*q22^2*(-63*QB + 
                   92*y + 84*QB*y^2) + q22^7*(82*y + QB*(9 - 12*y^2)) + 
                 21*q12*q22^6*(20*y + QB*(-3 + 4*y^2)))) + 128*om1^10*q12*
              (-2*om2^2*(23*q22^4*QB*(-1 + y^2) + 4*q12*q22^3*(-1 + y^2)*
                  (-11*QB - 24*y + 65*QB*y^2 + 18*y^3) + q12^4*(44*QB - 
                   448*y + 69*QB*y^2 + 896*y^3 + 28*QB*y^4 - 328*y^5) - 
                 2*q12^3*q22*(-86*QB - 222*y + 75*QB*y^2 + 276*y^3 + 
                   26*QB*y^4 - 12*y^5) + q12^2*q22^2*(-157*QB - 208*y + 
                   2*QB*y^2 + 148*y^3 + 44*QB*y^4 + 72*y^5)) + (-1 + y^2)*
                (19*q22^5*QB + q12*q22^4*QB*(-63 + 214*y^2) + 4*q12^2*q22^3*
                  (QB*(25 - 74*y^2) + 6*y*(-3 + y^2)) + q12^4*q22*
                  (72*y*(-3 + y^2) + QB*(11 + 8*y^2)) + 4*q12^5*
                  (-6*y*(-3 + y^2) + QB*(71 + 62*y^2)) - 2*q12^3*q22^2*
                  (36*y*(-3 + y^2) + QB*(82 + 385*y^2))) + 32*om2^6*
                (3*q22^2*QB*(-1 + 2*y^2) + q12^2*(-3*QB + 31*y - 34*y^3 + 
                   12*QB*y^4) + q12*q22*(-34*y*(-1 + y^2) + 6*QB*(1 + y^2 + 
                     2*y^4))) - 8*om2^4*(-2*q22^3*(7*QB - 6*y)*(-1 + y^2) + 
                 q12^3*(41*QB + 200*y - 104*QB*y^2 - 12*y^3 + 108*QB*y^4 - 
                   272*y^5) + q12*q22^2*(24*QB + 8*y + 65*QB*y^2 + 76*y^3 - 
                   20*QB*y^4 - 72*y^5) + 2*q12^2*q22*(y*(107 - 116*y^4) + 
                   QB*(15 + 34*y^2 + 56*y^4)))) + 8*om1*om2^3*
              (8*q12^9*(2 - 5*y^2 + 3*y^4) + 2*om2^2*q22^8*(8 + 157*y^2 - 
                 168*y^4 + 3*QB*y*(3 - 7*y^2 + 4*y^4)) + q12^8*(-1 + y^2)*
                (-24*om2^2*QB*y*(-1 + y^2) + q22*(-79 + 56*y^2 + 48*y^4)) + 
               q12^4*q22^4*(q22*(261 + 16963*y^2 - 15976*y^4 - 1248*y^6) + 
                 10*om2^2*(-4 + 647*y^2 - 664*y^4 + 21*QB*y*(-1 + y^2))) + 2*
                q12^5*q22^3*(2*q22*(80 + 2883*y^2 - 3845*y^4 + 882*y^6) + 
                 3*om2^2*(72 + 321*y^2 - 372*y^4 + 7*QB*y*(11 - 19*y^2 + 
                     8*y^4))) + q12^6*q22^2*(q22*(275 + 2785*y^2 - 5892*y^4 + 
                   2832*y^6) - 2*om2^2*(-8 - 655*y^2 + 684*y^4 + 21*QB*y*
                    (9 - 17*y^2 + 8*y^4))) + q12^2*q22^6*
                (q22*(25 + 3747*y^2 - 2140*y^4 - 1632*y^6) + 6*om2^2*
                  (3*(4 + 393*y^2 - 404*y^4) + 7*QB*y*(5 - 13*y^2 + 
                     8*y^4))) + 2*q12^7*q22*(2*q22*(45 - 64*y^2 - 95*y^4 + 
                   114*y^6) + om2^2*(14 + 53*y^2 - 64*y^4 + 3*QB*y*
                    (25 - 49*y^2 + 24*y^4))) - 2*q12*q22^7*
                (2*q22*y^2*(-113 + 83*y^2 + 30*y^4) + om2^2*(-104 - 
                   1097*y^2 + 1180*y^4 + 3*QB*y*(17 - 41*y^2 + 24*y^4))) - 2*
                q12^3*q22^5*(2*q22*(-31 - 2918*y^2 + 1983*y^4 + 966*y^6) + 
                 om2^2*(21*QB*y*(3 - 11*y^2 + 8*y^4) + 5*(-74 - 595*y^2 + 
                     648*y^4)))) - 128*om1^9*om2*(32*om2^6*q12*
                (3*q12^2*QB*y*(-1 + 2*y^2) + 6*q22^2*QB*y*(-1 + 2*y^2) + 
                 2*q12*q22*(7 - 3*QB*y - 7*y^2 + 9*QB*y^3)) + q12*
                (61*q22^5*QB*y*(-1 + y^2) + q12^3*q22^2*(108 + 133*QB*y - 
                   144*y^2 + 862*QB*y^3 + 36*y^4 - 1112*QB*y^5) + 
                 q12^2*q22^3*(-36 + 187*QB*y - 192*y^2 + 618*QB*y^3 + 
                   276*y^4 - 772*QB*y^5 - 48*y^6) + q12^5*(36 - 60*QB*y - 
                   168*y^2 + 41*QB*y^3 + 156*y^4 + 4*QB*y^5 - 24*y^6) + 
                 q12^4*q22*(-108 - 160*QB*y + 384*y^2 + 207*QB*y^3 - 
                   324*y^4 + 124*QB*y^5 + 48*y^6) + q12*q22^4*y*(-1 + y^2)*
                  (24*y*(-5 + y^2) + QB*(-223 + 444*y^2))) + 2*om2^2*q12*
                (q22^4*(-1 + y^2)*(-74*QB*y + 72*y^2) + 4*q12^4*(-22 + 
                   9*QB*y - 74*y^2 - 66*QB*y^3 + 158*y^4 + 6*QB*y^5 - 
                   68*y^6) - 2*q12^3*q22*(-183 + 179*y^2 + 344*y^4 - 
                   232*y^6 + 3*QB*y*(70 - 107*y^2 + 52*y^4)) + 2*q12^2*q22^2*
                  (-146 + 174*y^2 + 92*y^4 - 24*y^6 + QB*y*(72 + 11*y^2 + 
                     52*y^4)) + q12*q22^3*(65 - 228*y^2 + 280*y^4 - 144*y^6 + 
                   QB*(202*y + 122*y^3 - 264*y^5))) - 8*om2^4*
                (-2*q12*q22^3*(14 - 5*QB*y - 2*y^2 + 2*QB*y^3 - 12*y^4) + 
                 4*q12^3*q22*(-14 + 143*y^2 - 144*y^4 + 2*QB*y*(-4 + 16*y^2 + 
                     9*y^4)) + q12^2*q22^2*(90 + 4*y^2 - 76*y^4 + 
                   QB*y*(95 + 28*y^2 + 72*y^4)) + 2*q12^4*(51 - 73*y^2 + 
                   10*y^4 + 6*QB*(y - 6*y^3 + 4*y^5)))) - 32*om1^7*om2*
              (191*q22^7*QB*y*(-1 + y^2) + q12^7*(36 + 14*QB*y - 156*y^2 + 
                 35*QB*y^3 + 168*y^4 - 16*QB*y^5 - 48*y^6) + q12^4*q22^3*
                (-360 + 1865*QB*y + 600*y^2 - 2175*QB*y^3 - 240*y^4 + 
                 2080*QB*y^5 - 1344*QB*y^7) + q12^2*q22^5*(-36 - 1066*QB*y - 
                 324*y^2 + 2925*QB*y^3 + 552*y^4 - 1668*QB*y^5 - 192*y^6 - 
                 224*QB*y^7) + q12^6*q22*(-180 - 1036*QB*y + 684*y^2 + 
                 207*QB*y^3 - 696*y^4 + 1140*QB*y^5 + 192*y^6 - 224*QB*y^7) + 
               q12^5*q22^2*(360 + 505*QB*y - 1080*y^2 + 1385*QB*y^3 + 
                 960*y^4 - 2996*QB*y^5 - 240*y^6 + 896*QB*y^7) + q12^3*q22^4*
                (180 + 1296*QB*y + 180*y^2 - 3111*QB*y^3 - 600*y^4 + 
                 904*QB*y^5 + 240*y^6 + 896*QB*y^7) + q12*q22^6*y*(-1 + y^2)*
                (48*y*(-2 + y^2) + QB*(-921 + 556*y^2)) + 64*om2^6*
                (6*q12^4*QB*y*(-1 + 2*y^2) + 6*q22^4*QB*y*(-1 + 2*y^2) + 
                 q12*q22^3*(14 + 21*QB*y - 14*y^2 - 36*QB*y^3) + 2*q12^3*q22*
                  (11 - 3*QB*y - 11*y^2 + 9*QB*y^3) - 3*q12^2*q22^2*
                  (12 - 3*QB*y - 12*y^2 + 14*QB*y^3)) - 8*om2^4*
                (2*q22^5*(-7 + y^2 + 6*y^4 + 5*QB*y*(2 + y^2)) + q12*q22^4*
                  (124 + 202*y^2 - 308*y^4 + QB*y*(-101 + 290*y^2)) + 
                 4*q12^3*q22^2*(65 - 200*y^2 + 186*y^4 + 3*QB*y*(23 - 
                     45*y^2 + 14*y^4)) + q12^5*(260 - 94*y^2 - 292*y^4 + 
                   3*QB*y*(-9 - 30*y^2 + 40*y^4)) + q12^2*q22^3*(-257 + 
                   430*y^2 - 320*y^4 - 2*QB*y*(211 + 2*y^2 + 60*y^4)) - 
                 2*q12^4*q22*(118 - 398*y^2 + 262*y^4 + QB*y*(-53 - 223*y^2 + 
                     84*y^4))) + 2*om2^2*(4*q22^6*y*(-58*QB + 9*y)*
                  (-1 + y^2) + q12^6*(500 - 1474*y^2 + 1388*y^4 - 624*y^6 + 
                   3*QB*y*(-37 - 80*y^2 + 32*y^4)) - 2*q12*q22^5*
                  (-21 + 43*y^2 - 160*y^4 + 144*y^6 + QB*y*(191 - 425*y^2 + 
                     120*y^4)) + 2*q12^5*q22*(-113 + 201*y^2 - 976*y^4 + 
                   912*y^6 + QB*y*(-358 + 865*y^2 - 480*y^4 + 48*y^6)) - 
                 4*q12^4*q22^2*(154 + 267*y^2 - 1123*y^4 + 600*y^6 + 
                   QB*y*(-209 + 561*y^2 - 664*y^4 + 72*y^6)) + q12^2*q22^4*
                  (-268 + 642*y^2 - 716*y^4 + 528*y^6 - QB*y*(-763 + 
                     2204*y^2 - 1504*y^4 + 96*y^6)) + 2*q12^3*q22^3*
                  (313 - 1215*y^2 + 176*y^4 + 480*y^6 + QB*y*(71 + 860*y^2 - 
                     1528*y^4 + 144*y^6)))) + om1^2*(384*om2^8*q22*
                (q12^5 - 4*q12^4*q22 + 5*q12^3*q22^2 - 5*q12*q22^4 + 4*q22^5)*
                QB*(-1 + 2*y^2) + QB*(-1 + y^2)*(6*q12^10*y^2 + 4*q12^6*q22^4*
                  (602 + 1359*y^2 - 1192*y^4) - q12^9*q22*(3 + 132*y^2 + 
                   92*y^4) + q12^7*q22^3*(-2329 - 5156*y^2 + 140*y^4) + 
                 2*q12^8*q22^2*(314 + 757*y^2 + 204*y^4) - 2*q22^10*
                  (18 + 351*y^2 + 532*y^4) + q12*q22^9*(57 + 4444*y^2 + 
                   5108*y^4) - 4*q12^4*q22^6*(980 + 5507*y^2 + 5740*y^4) - 
                 2*q12^2*q22^8*(308 + 7217*y^2 + 6800*y^4) + 2*q12^5*q22^5*
                  (573 + 3028*y^2 + 7252*y^4) + 2*q12^3*q22^7*(1331 + 
                   12468*y^2 + 11116*y^4)) - 16*om2^6*(24*q12^7*QB*
                  (1 - 3*y^2 + 2*y^4) + q12^4*q22^3*(24*y*(79 - 89*y^2) + 
                   QB*(-1777 + 3550*y^2 - 1944*y^4)) + q12*q22^6*(24*y + 
                   QB*(-29 + 716*y^2 - 912*y^4)) - 2*q12^6*q22*(-68*y + 
                   80*y^3 + 3*QB*(41 - 109*y^2 + 68*y^4)) + 3*q12^2*q22^5*
                  (8*y*(79 - 84*y^2) + QB*(-263 + 174*y^2 + 104*y^4)) + 
                 q22^7*(-136*y*(-1 + y^2) + QB*(133 - 502*y^2 + 504*y^4)) + 
                 q12^3*q22^4*(16*y*(-31 + 46*y^2) + QB*(1769 - 2780*y^2 + 
                     1200*y^4)) + q12^5*q22^2*(24*y*(-11 + 16*y^2) + 
                   QB*(937 - 2188*y^2 + 1296*y^4))) - 4*om2^2*(-1 + y^2)*
                (16*q12^9*y*(-2 + 3*y^2) + 2*q12^8*q22*y*(-160 + 3*QB*y + 
                   228*y^2) - 2*q22^9*QB*(-3 + 237*y^2 + 224*y^4) + 
                 2*q12*q22^8*QB*(53 + 988*y^2 + 784*y^4) + 2*q12^6*q22^3*
                  (2*y*(-2029 + 882*y^2) + QB*(257 + 252*y^2 - 224*y^4)) + 
                 q12^7*q22^2*(12*y*(-213 + 236*y^2) + QB*(-139 - 148*y^2 + 
                     56*y^4)) + 2*q12^5*q22^4*(-4*y*(1523 + 156*y^2) + 
                   QB*(-253 - 108*y^2 + 784*y^4)) + 4*q12^3*q22^6*
                  (-(y*(851 + 408*y^2)) + QB*(230 + 996*y^2 + 980*y^4)) - 
                 2*q12^4*q22^5*(12*y*(387 + 161*y^2) + QB*(159 + 878*y^2 + 
                     1568*y^4)) - 2*q12^2*q22^7*(226*y + 60*y^3 + 
                   QB*(293 + 1956*y^2 + 1568*y^4))) + 16*om2^4*
                (q12^8*(-2*y*(40 - 71*y^2 + 34*y^4) + 3*QB*(-7 + 11*y^2 - 
                     8*y^4 + 4*y^6)) + q12^7*q22*(y*(-264 - 17*y^2 + 
                     320*y^4) - 3*QB*(-21 + 57*y^2 - 68*y^4 + 32*y^6)) + 
                 q12^6*q22^2*(-1310*y + 2053*y^3 - 848*y^5 + 8*QB*(-17 + 
                     71*y^2 - 99*y^4 + 45*y^6)) + q12^5*q22^3*
                  (y*(-1444 - 361*y^2 + 1952*y^4) - 7*QB*(-31 + 183*y^2 - 
                     272*y^4 + 120*y^6)) + q12*q22^7*(y*(-768 + 241*y^2 + 
                     512*y^4) - 4*QB*(31 + 287*y^2 - 468*y^4 + 150*y^6)) + 
                 q22^8*(y*(-86 + 61*y^2 + 28*y^4) + QB*(13 + 431*y^2 - 
                     624*y^4 + 180*y^6)) + q12^2*q22^6*(y*(-2222 - 797*y^2 + 
                     3040*y^4) + 4*QB*(53 + 479*y^2 - 826*y^4 + 294*y^6)) + 
                 q12^4*q22^4*(y*(-3390 + 941*y^2 + 2344*y^4) + 4*QB*
                    (-41 + 503*y^2 - 798*y^4 + 336*y^6)) - q12^3*q22^5*
                  (3172*y + 2263*y^3 - 5456*y^5 + 3*QB*(23 + 761*y^2 - 
                     1288*y^4 + 504*y^6)))) + 16*om1^8*(768*om2^8*q12*q22*
                (q12 + q22)*QB*(-1 + 2*y^2) + 64*om2^6*(6*q22^4*QB*
                  (-1 + 2*y^2) + q12^2*q22^2*(-71*QB - 158*y - 10*QB*y^2 + 
                   152*y^3 - 132*QB*y^4) + q12^3*q22*(57*QB - 158*y + 
                   188*y^3 - 72*QB*y^4) + 2*q12^4*(-12*QB + 50*y + 
                   21*QB*y^2 - 56*y^3 + 6*QB*y^4) - 2*q12*q22^3*
                  (34*y*(-1 + y^2) + QB*(19 - 13*y^2 + 24*y^4))) + (-1 + y^2)*
                (76*q22^7*QB + q12*q22^6*QB*(-401 + 124*y^2) + 4*q12^7*
                  (36*y - 24*y^3 + QB*(506 + 929*y^2 + 132*y^4)) - 
                 2*q12^2*q22^5*(72*y - 48*y^3 + QB*(-463 + 20*y^2 + 
                     664*y^4)) + 2*q12^6*q22*(120*y*(-3 + 2*y^2) + 
                   QB*(-843 - 948*y^2 + 1448*y^4)) - 2*q12^5*q22^2*
                  (240*y*(-3 + 2*y^2) + QB*(-887 + 4618*y^2 + 1984*y^4)) - 
                 2*q12^4*q22^3*(240*y*(3 - 2*y^2) + QB*(-1011 + 3156*y^2 + 
                     2096*y^4)) + 2*q12^3*q22^4*(120*y*(3 - 2*y^2) + 
                   QB*(-1269 - 718*y^2 + 3032*y^4))) + 16*om2^4*
                (2*q22^5*(14*QB - 3*y)*(-1 + y^2) + q12*q22^4*(127*QB - 
                   85*y - 158*QB*y^2 - 74*y^3 - 56*QB*y^4 + 144*y^5) + 
                 q12^3*q22^2*(2*y*(207 - 344*y^2 + 164*y^4) + 
                   QB*(-67 + 564*y^2 + 40*y^4 - 48*y^6)) + q12^5*
                  (y*(-337 + 14*y^2 + 488*y^4) + 2*QB*(-85 + 169*y^2 - 
                     180*y^4 + 24*y^6)) - 2*q12^4*q22*(y*(37 - 15*y^2 + 
                     140*y^4) + 2*QB*(-23 + 228*y^2 - 130*y^4 + 36*y^6)) + 
                 q12^2*q22^3*(-322*y + 452*y^3 - 40*y^5 + 2*QB*(-60 + 
                     377*y^2 - 296*y^4 + 72*y^6))) + 4*om2^2*
                (-46*q22^6*QB*(-1 + y^2) - 2*q12*q22^5*(-1 + y^2)*(-90*QB - 
                   42*y + 38*QB*y^2 + 72*y^3) - 4*q12^5*q22*(52*QB + 604*y + 
                   57*QB*y^2 - 1138*y^3 - 141*QB*y^4 + 432*y^5 - 88*QB*y^6 + 
                   24*y^7) + q12^6*(2*y*(547 - 1300*y^2 + 672*y^4) + 
                   QB*(-237 - 25*y^2 - 32*y^4 + 48*y^6)) - 4*q12^4*q22^2*
                  (QB*(-62 - 222*y^2 + 219*y^4 + 56*y^6) - y*(323 - 545*y^2 + 
                     84*y^4 + 72*y^6)) - 2*q12^3*q22^3*(y*(539 - 416*y^2 - 
                     312*y^4 + 144*y^6) + QB*(441 - 1569*y^2 + 992*y^4 + 
                     400*y^6)) + q12^2*q22^4*(2*y*(199 - 226*y^2 - 24*y^4 + 
                     48*y^6) + QB*(679 - 825*y^2 - 220*y^4 + 624*y^6)))) - 
             8*om1^5*om2*(q22^8*y*(-1 + y^2)*(24*y*(-1 + y^2) - 
                 QB*(849 + 220*y^2)) + 32*om2^6*(q12^4*q22*(-58 - 6*QB*y)*
                  (-1 + y^2) + 15*q12^5*QB*y*(-1 + 2*y^2) + 6*q12^2*q22^3*
                  (28 - 2*QB*y - 28*y^2 + 26*QB*y^3) - 4*q12^3*q22^2*
                  (41 - 15*QB*y - 41*y^2 + 48*QB*y^3) - 2*q22^5*
                  (-7 - 39*QB*y + 7*y^2 + 75*QB*y^3) + q12*q22^4*
                  (-76 - 111*QB*y + 76*y^2 + 150*QB*y^3)) + q12^8*
                (-12*(-1 + y^2)^2*(-1 + 2*y^2) + QB*(48*y + 23*y^3 - 
                   44*y^5)) - q12*q22^7*(12*(-1 + y^2)^2*(1 + 12*y^2) + 
                 QB*y*(2821 - 1104*y^2 - 2084*y^4 + 448*y^6)) + q12^6*q22^2*
                (-84*(-1 + y^2)^2*(-3 + 4*y^2) + QB*y*(2779 + 572*y^2 - 
                   5832*y^4 + 2688*y^6)) + q12^2*q22^6*(84*(-1 + y^2)^2*
                  (1 + 4*y^2) + QB*y*(6985 - 5084*y^2 - 4328*y^4 + 
                   2688*y^6)) + q12^4*q22^4*(420*(-1 + y^2)^2 + 
                 QB*y*(-5125 - 2722*y^2 - 1608*y^4 + 8960*y^6)) + q12^3*q22^5*
                (-84*(-1 + y^2)^2*(3 + 4*y^2) + QB*(-4309*y + 8412*y^3 + 
                   2716*y^5 - 6720*y^7)) + q12^5*q22^3*(84*(-1 + y^2)^2*
                  (-5 + 4*y^2) + QB*(3379*y - 1826*y^3 + 5212*y^5 - 
                   6720*y^7)) + q12^7*q22*(12*(-1 + y^2)^2*(-7 + 12*y^2) + 
                 QB*(-1660*y + 25*y^3 + 2020*y^5 - 448*y^7)) - 8*om2^4*
                (2*q12^5*q22*(-127 + 292*y^4 + 2*QB*y*(113 + 52*y^2 - 
                     90*y^4)) + 2*q12^6*(103 + 83*y^2 - 258*y^4 + 
                   3*QB*y*(-17 + 10*y^2 + 8*y^4)) + q22^6*(34 + 136*y^2 - 
                   164*y^4 - 3*QB*y*(137 - 160*y^2 + 72*y^4)) + 2*q12^2*q22^4*
                  (217 + 309*y^2 - 358*y^4 + 2*QB*y*(151 + 8*y^2 + 72*y^4)) - 
                 2*q12^3*q22^3*(107 - 462*y^2 + 520*y^4 + QB*y*(343 - 
                     730*y^2 + 600*y^4)) + q12^4*q22^2*(254 + 952*y^2 - 
                   1308*y^4 + QB*y*(-307 - 1196*y^2 + 1032*y^4)) + 
                 2*q12*q22^5*(-97 + 2*y^2 + 44*y^4 + QB*(220*y - 526*y^3 + 
                     204*y^5))) + 4*om2^2*(q12^3*q22^4*(-282 - 184*QB*y - 
                   858*y^2 - 4115*QB*y^3 + 1728*y^4 + 5844*QB*y^5 - 456*y^6 - 
                   960*QB*y^7) + q12*q22^6*(-48 + 1651*QB*y + 212*y^2 - 
                   1931*QB*y^3 - 452*y^4 + 244*QB*y^5 + 312*y^6 - 
                   96*QB*y^7) + q12^7*(366 - 1186*y^2 + 1096*y^4 - 312*y^6 + 
                   3*QB*y*(-33 - 4*y^2 + 20*y^4)) + q22^7*(6 - 18*y^2 + 
                   84*y^4 - 72*y^6 + QB*y*(-425 + 323*y^2 + 156*y^4)) + 
                 q12^6*q22*(-832 + 1607*y^2 - 1792*y^4 + 1128*y^6 + 
                   QB*y*(-172 + 715*y^2 - 540*y^4 + 96*y^6)) + q12^2*q22^5*
                  (160 - 1651*y^2 + 1464*y^4 - 72*y^6 + QB*y*(-1762 + 
                     4073*y^2 - 2836*y^4 + 480*y^6)) + q12^5*q22^2*
                  (444 - 4440*y^2 + 7196*y^4 - 3320*y^6 - QB*y*(-439 + 
                     2117*y^2 - 2428*y^4 + 480*y^6)) + q12^4*q22^3*
                  (-102 - 3093*y^2 + 388*y^4 + 2792*y^6 + QB*y*(469 + 
                     3147*y^2 - 5356*y^4 + 960*y^6)))) + 
             8*om1^6*(768*om2^8*q22*(2*q12^3 - q12^2*q22 - 2*q12*q22^2 + 
                 q22^3)*QB*(-1 + 2*y^2) - 32*om2^6*(q12*q22^4*(-182*QB + 
                   273*y + 236*QB*y^2 - 270*y^3 - 132*QB*y^4) + q12^2*q22^3*
                  (-151*QB - 124*y - 158*QB*y^2 + 76*y^3 - 96*QB*y^4) - 
                 6*q12^4*q22*(39*QB - 89*y - 64*QB*y^2 + 105*y^3 + 
                   6*QB*y^4) + q12^5*(63*QB - 131*y - 156*QB*y^2 + 146*y^3 + 
                   60*QB*y^4) + q12^3*q22^2*(2*y*(-167 + 230*y^2) + 
                   QB*(404 - 242*y^2 + 72*y^4)) + q22^5*(34*y*(-1 + y^2) + 
                   QB*(97 - 58*y^2 + 132*y^4))) + (-1 + y^2)*
                (-14*q22^8*QB*(13 + 37*y^2) - 8*q12*q22^7*(-3*y*(-1 + y^2) + 
                   QB*(-90 - 411*y^2 + 143*y^4)) + q12^8*(-24*y*(-1 + y^2) + 
                   QB*(1061 + 2536*y^2 + 528*y^4)) + q12^7*q22*
                  (168*y*(-1 + y^2) + QB*(-2115 - 4592*y^2 + 1656*y^4)) - 
                 8*q12^3*q22^5*(-63*y*(-1 + y^2) + QB*(-556 + 47*y^2 + 
                     1763*y^4)) + 2*q12^4*q22^4*(-420*y*(-1 + y^2) + 
                   QB*(-1577 + 3007*y^2 + 3272*y^4)) + 2*q12^5*q22^3*
                  (420*y*(-1 + y^2) + QB*(-1123 + 2294*y^2 + 4172*y^4)) - 
                 2*q12^6*q22^2*(252*y*(-1 + y^2) + QB*(-2066 + 1735*y^2 + 
                     4576*y^4)) + q12^2*q22^6*(-168*y*(-1 + y^2) + 
                   QB*(-2631 - 7250*y^2 + 7328*y^4))) + 8*om2^4*
                (q22^6*(-46*y - 32*y^3 + 72*y^5 + QB*(258 - 41*y^2 - 
                     172*y^4)) + q12^2*q22^4*(2*y*(243 - 1250*y^2 + 
                     944*y^4) + QB*(595 - 1094*y^2 - 68*y^4 - 336*y^6)) - 
                 2*q12^3*q22^3*(y*(1047 - 1246*y^2 + 328*y^4) + 
                   2*QB*(-47 + 510*y^2 - 460*y^4 + 72*y^6)) + 2*q12*q22^5*
                  (y*(-105 + 394*y^2 - 244*y^4) + QB*(-327 + 464*y^2 - 
                     8*y^4 + 96*y^6)) + q12^6*(2*y*(-71 - 20*y^2 + 88*y^4) + 
                   QB*(-313 + 520*y^2 - 492*y^4 + 144*y^6)) - 2*q12^5*q22*
                  (y*(127 + 108*y^2 - 28*y^4) + QB*(-261 + 1048*y^2 - 
                     976*y^4 + 336*y^6)) + q12^4*q22^2*(2*y*(3 - 650*y^2 + 
                     980*y^4) + QB*(-636 + 3863*y^2 - 3044*y^4 + 960*y^6))) + 
               2*om2^2*(4*q22^7*(-1 + y^2)*(48*QB + 6*y + 157*QB*y^2 - 
                   18*y^3) + q12^5*q22^2*(-609*QB + 1068*y + 4190*QB*y^2 - 
                   5612*y^3 - 2092*QB*y^4 + 3464*y^5 - 1984*QB*y^6 + 
                   960*y^7) + q12^7*(12*y*(69 - 208*y^2 + 142*y^4) + 
                   QB*(-290 + 57*y^2 + 20*y^4 + 96*y^6)) + 2*q12^6*q22*
                  (-4*y*(-1 + y^2)*(-508 + 607*y^2 + 24*y^4) + 
                   QB*(108 - 509*y^2 + 370*y^4 + 256*y^6)) + 2*q12^4*q22^3*
                  (-6*y*(354 - 427*y^2 - 102*y^4 + 160*y^6) + 
                   QB*(-113 + 145*y^2 - 570*y^4 + 448*y^6)) + q12*q22^6*
                  (12*y*(-1 + y^2)*(-15 + 2*y^2 + 16*y^4) + QB*(1141 + 
                     1014*y^2 - 3044*y^4 + 1024*y^6)) - 2*q12^2*q22^5*
                  (4*y*(86 - 2*y^2 - 207*y^4 + 120*y^6) + QB*(1174 - 
                     1905*y^2 - 590*y^4 + 1600*y^6)) + q12^3*q22^4*
                  (12*y*(71 - 10*y^2 - 230*y^4 + 160*y^6) + QB*(2279 - 
                     7878*y^2 + 3708*y^4 + 2656*y^6)))) + 
             2*om1^4*(384*om2^8*q22*(5*q12^4 - 11*q12^3*q22 + 2*q12^2*q22^2 + 
                 10*q12*q22^3 - 7*q22^4)*QB*(-1 + 2*y^2) + QB*(-1 + y^2)*
                (q12^7*q22^2*(4651 + 4998*y^2 - 5296*y^4) + q12^2*q22^7*
                  (3965 + 20412*y^2 - 5184*y^4) + q22^9*(279 + 3132*y^2 - 
                   296*y^4) + q12^8*q22*(-1169 - 3452*y^2 + 24*y^4) + 
                 q12^9*(335 + 938*y^2 + 264*y^4) + 2*q12^3*q22^6*(-3709 - 
                   10684*y^2 + 1208*y^4) + q12*q22^8*(-1549 - 11026*y^2 + 
                   2168*y^4) + 2*q12^4*q22^5*(3669 + 6344*y^2 + 5128*y^4) + 
                 2*q12^6*q22^3*(-3861 - 1332*y^2 + 8096*y^4) - 2*q12^5*q22^4*
                  (-663 + 1628*y^2 + 10272*y^4)) - 32*om2^6*
                (q12^5*q22*(-393*QB + 526*y + 948*QB*y^2 - 616*y^3 - 
                   480*QB*y^4) + 2*q12^6*(33*QB - 31*y - 93*QB*y^2 + 34*y^3 + 
                   54*QB*y^4) - 2*q12^3*q22^3*(557*QB - 630*y - 575*QB*y^2 + 
                   768*y^3 + 228*QB*y^4) + q12*q22^5*(359*QB - 10*y - 
                   812*QB*y^2 - 8*y^3 + 672*QB*y^4) + q12^4*q22^2*(985*QB - 
                   896*y - 1738*QB*y^2 + 1148*y^3 + 804*QB*y^4) - 
                 2*q12^2*q22^4*(y*(59 - 122*y^2) + QB*(-164 - 163*y^2 + 
                     174*y^4)) + q22^6*(-84*y*(-1 + y^2) - QB*(275 - 
                     350*y^2 + 372*y^4))) + 4*om2^2*(q22^8*(-1 + y^2)*
                  (48*y^3*(-1 + y^2) + QB*(-265 - 1306*y^2 + 88*y^4)) - 
                 2*q12*q22^7*(-1 + y^2)*(12*y^3*(-13 + 14*y^2) + 
                   QB*(-421 - 1382*y^2 + 152*y^4)) + q12^8*(32*y - 334*y^3 + 
                   344*y^5 + QB*(-53 + 17*y^2 + 12*y^4 + 24*y^6)) + 
                 2*q12^4*q22^4*(QB*(78 + 63*y^2 + 1259*y^4 - 1400*y^6) + 
                   21*y*(-84 + 43*y^2 + 4*y^4 + 40*y^6)) + q12^7*q22*
                  (-6*y*(252 - 619*y^2 + 380*y^4 + 8*y^6) + QB*(125 - 
                     307*y^2 + 102*y^4 + 80*y^6)) + 2*q12^6*q22^2*
                  (y*(-1324 + 1017*y^2 + 244*y^4 + 168*y^6) - 
                   QB*(353 - 860*y^2 + 59*y^4 + 448*y^6)) + 2*q12^2*q22^6*
                  (QB*(889 + 292*y^2 - 1181*y^4) + y*(-80 + 463*y^2 - 
                     884*y^4 + 504*y^6)) - 2*q12^5*q22^3*
                  (QB*(-633 + 1271*y^2 + 538*y^4 - 1176*y^6) + 
                   y*(3016 - 3635*y^2 + 220*y^4 + 504*y^6)) + 2*q12^3*q22^5*
                  (-800*y + 111*y^3 + 1508*y^5 - 840*y^7 + QB*(-984 + 
                     742*y^2 - 486*y^4 + 728*y^6))) + 8*om2^4*
                (-4*q12^6*q22*(-163*QB + 214*y + 484*QB*y^2 + 167*y^3 - 
                   534*QB*y^4 - 414*y^5 + 228*QB*y^6) - 4*q12^2*q22^5*
                  (294*QB + 802*y + 694*QB*y^2 - 877*y^3 - 1774*QB*y^4 + 
                   78*y^5 + 396*QB*y^6) - 2*q22^7*(4*y*(14 - 44*y^2 + 
                     27*y^4) + QB*(242 + 123*y^2 - 416*y^4 + 24*y^6)) + 
                 q12^7*(-4*y*(53 - 104*y^2 + 78*y^4) + QB*(-265 + 412*y^2 - 
                     336*y^4 + 144*y^6)) + q12*q22^6*(4*y*(-47 - 385*y^2 + 
                     414*y^4) + QB*(1117 + 742*y^2 - 3176*y^4 + 432*y^6)) - 
                 2*q12^4*q22^3*(-4*y*(-415 - 33*y^2 + 403*y^4) + 
                   QB*(-627 + 4060*y^2 - 4888*y^4 + 1800*y^6)) + q12^5*q22^2*
                  (-4*y*(513 - 607*y^2 + 70*y^4) + QB*(-1157 + 5322*y^2 - 
                     5992*y^4 + 2448*y^6)) + q12^3*q22^4*(4*y*(-327 - 
                     1466*y^2 + 1862*y^4) + QB*(-93 + 6598*y^2 - 10240*y^4 + 
                     3120*y^6)))) - 4*om1^3*om2*(32*om2^6*(3*q12^6*QB*y*
                  (-1 + 2*y^2) + 2*q12*q22^5*(11 + 30*QB*y - 11*y^2 - 
                   36*QB*y^3) + 2*q12^4*q22^2*(-29 + 6*QB*y + 29*y^2 - 
                   18*QB*y^3) - 2*q12^5*q22*(-7 - 3*QB*y + 7*y^2 + 
                   6*QB*y^3) + 2*q22^6*(-1 - 27*QB*y + y^2 + 48*QB*y^3) - 
                 q12^2*q22^4*(68 + 3*QB*y - 68*y^2 + 66*QB*y^3) + 
                 q12^3*q22^3*(92 - 33*QB*y - 92*y^2 + 114*QB*y^3)) + QB*y*
                (6*q12^9*(1 + y^2 - 2*y^4) + 2*q12^4*q22^5*(1303 + 2570*y^2 + 
                   164*y^4 - 3920*y^6) + 2*q12^6*q22^3*(-70 + 173*y^2 + 
                   1402*y^4 - 1568*y^6) + 2*q12^2*q22^7*(-2478 + 611*y^2 + 
                   3390*y^4 - 1568*y^6) - q22^9*(519 + 877*y^2 - 1490*y^4 + 
                   112*y^6) - q12^8*q22*(383 + 7*y^2 - 502*y^4 + 112*y^6) + 
                 2*q12*q22^8*(1269 + 690*y^2 - 2362*y^4 + 448*y^6) + 
                 q12^7*q22^2*(1219 - 31*y^2 - 2030*y^4 + 896*y^6) + 
                 2*q12^3*q22^6*(1393 - 2586*y^2 - 2006*y^4 + 3136*y^6) + 
                 2*q12^5*q22^4*(-1604 - 1061*y^2 - 480*y^4 + 3136*y^6)) + 8*
                om2^4*(4*q12^7*(-3 - 25*y^2 + 34*y^4 + 3*QB*y*(5 - 8*y^2 + 
                     3*y^4)) + 2*q12*q22^6*(-57 - 275*y^2 + 308*y^4 + 
                   2*QB*y*(94 - 148*y^2 + 81*y^4)) - q12^6*q22*(26 - 
                   185*y^2 + 276*y^4 + QB*y*(307 - 346*y^2 + 84*y^4)) - 
                 2*q12^3*q22^4*y*(-1460*y*(-1 + y^2) + 3*QB*(46 - 159*y^2 + 
                     170*y^4)) - 2*q12^5*q22^2*(2*QB*y*(-136 + 61*y^2 + 
                     45*y^4) - 3*(5 - 309*y^2 + 340*y^4)) + q12^2*q22^5*
                  (QB*y*(139 - 190*y^2 + 324*y^4) + 3*(-10 - 359*y^2 + 
                     396*y^4)) + q12^4*q22^3*(-5*(56 - 51*y^2 + 28*y^4) + 
                   QB*y*(-253 - 548*y^2 + 828*y^4)) + q22^7*(16 - 67*y^2 + 
                   60*y^4 + QB*(-395*y + 488*y^3 - 300*y^5))) + 2*om2^2*
                (2*q12^8*(34 - 263*y^2 + 312*y^4 - 68*y^6 + 3*QB*y*
                    (-7 + 3*y^2 + 4*y^4)) + 2*q12^7*q22*(-342 + 833*y^2 - 
                   736*y^4 + 224*y^6 + QB*y*(-5 + 89*y^2 - 108*y^4 + 
                     24*y^6)) + q22^8*y*(24*y*(2 - 3*y^2 + y^4) - 
                   QB*(-1009 + 460*y^2 + 456*y^4 + 48*y^6)) + q12^5*q22^3*
                  (-2*(580 + 3895*y^2 - 4596*y^4 + 16*y^6) + 3*QB*y*
                    (127 + 804*y^2 - 1288*y^4 + 336*y^6)) + q12*q22^7*y*
                  (-4*y*(167 - 178*y^2 + 8*y^4) + QB*(-2551 + 2530*y^2 - 
                     360*y^4 + 336*y^6)) + q12^3*q22^5*(-292 - 10602*y^2 + 
                   7072*y^4 + 4032*y^6 + 3*QB*y*(39 + 1848*y^2 - 2408*y^4 + 
                     560*y^6)) - q12^4*q22^4*(2*(-90 + 8057*y^2 - 8596*y^4 + 
                     776*y^6) + QB*y*(1267 + 4118*y^2 - 7056*y^4 + 
                     1680*y^6)) + q12^2*q22^6*(-4 - 2458*y^2 + 1392*y^4 + 
                   992*y^6 + QB*(2315*y - 5066*y^3 + 3696*y^5 - 1008*y^7)) + 
                 q12^6*q22^2*(460 - 5910*y^2 + 9152*y^4 - 3744*y^6 + 
                   QB*(161*y - 998*y^3 + 1200*y^5 - 336*y^7))))) - 
           2*eq1*(256*om1^12*om2*q12^3*((q12 - 14*q22)*QB*(-1 + y^2) + 4*
                om2^2*(-68*y + 80*y^3 + 11*QB*(-1 + y^2))) - 
             8*om2^3*q22*(-1 + y^2)*(-2*om2^2*(q12 + q22)*y*
                (q12^6*(-65 + 24*y^2) - 2*q12^5*q22*(128 + 27*y^2) - 
                 3*q12^4*q22^2*(125 + 58*y^2) - q22^6*(97 + 98*y^2) - 
                 16*q12^3*q22^3*(54 + 151*y^2) - 2*q12*q22^5*(408 + 
                   829*y^2) - q12^2*q22^4*(1399 + 5704*y^2)) + 2*om2^4*
                (3*q12^6*QB*(-3 + 4*y^2) + 2*q12^5*q22*(27*QB + 23*y - 
                   36*QB*y^2) + 2*q12*q22^5*(27*QB + 67*y - 36*QB*y^2) + 
                 q22^6*(-9*QB + 16*y + 12*QB*y^2) - 4*q12^3*q22^3*(-45*QB - 
                   103*y + 60*QB*y^2) + q12^4*q22^2*(-135*QB + 224*y + 
                   180*QB*y^2) + q12^2*q22^4*(-135*QB + 352*y + 180*QB*
                    y^2)) + q12*y*(q12^7*(29 - 68*y^2) + q12*q22^6*
                  (71 + 840*y^2 - 2272*y^4) + q12^4*q22^3*(4609 + 14722*y^2 - 
                   1976*y^4) + q12^5*q22^2*(1725 + 1536*y^2 - 928*y^4) + 
                 q12^6*q22*(181 - 130*y^2 - 136*y^4) - q22^7*(53 + 274*y^2 + 
                   424*y^4) + q12^2*q22^5*(1887 + 10386*y^2 + 1576*y^4) + 
                 q12^3*q22^4*(4799 + 22396*y^2 + 4160*y^4))) - 
             64*om1^10*om2*q12*(QB*(-1 + y^2)*(-23*q22^4 + 2*q12*q22^3*
                  (29 - 148*y^2) + 4*q12^2*q22^2*(-19 + 29*y^2) + 
                 4*q12^3*q22*(67 + 314*y^2) + q12^4*(409 + 708*y^2)) + 16*
                om2^4*(-11*q22^2*QB*(-1 + y^2) + q12^2*(3*QB + 50*y - 
                   12*QB*y^2 + 68*y^3 + 48*QB*y^4 - 136*y^5) + 2*q12*q22*
                  (10*QB + 34*y - QB*y^2 - 22*y^3 + 12*QB*y^4 - 12*y^5)) - 4*
                om2^2*(-14*q22^3*QB*(-1 + y^2) + q12^3*(69*QB - 84*y - 
                   125*QB*y^2 + 652*y^3 + 260*QB*y^4 - 640*y^5) + 
                 q12*q22^2*(-21*QB - 136*y + 221*QB*y^2 + 256*y^3 - 
                   200*QB*y^4 - 96*y^5) + 2*q12^2*q22*(73*QB + 92*y - 
                   3*QB*y^2 - 96*y^3 + 50*QB*y^4 + 16*y^5))) + 
             128*om1^11*q12^2*((241*q12^3 + 121*q12^2*q22 - 44*q12*q22^2 - 
                 23*q22^3)*QB*y*(-1 + y^2) + 16*om2^4*(q22*(17 - 8*y^2 - 
                   12*y^4 - 11*QB*y*(-1 + y^2)) + q12*(62*y^2 - 68*y^4 + 
                   2*QB*y*(-2 + 5*y^2))) - 4*om2^2*(-14*q22^2*QB*y*
                  (-1 + y^2) + q12*q22*(-34 + 88*y^2 - 48*y^4 - 51*QB*y*
                    (-1 + y^2)) + q12^2*(80*(-1 + y^2)^2 + QB*y*(-11 + 
                     53*y^2)))) - 4*om1*om2^2*(4*om2^2*(-1 + y^2)*
                (4*q12^8*(-2 + 3*y^2) + q12^3*q22^5*(61 - 7789*y^2 - 
                   9712*y^4) + q12^4*q22^4*(6 - 7677*y^2 - 5764*y^4) + 
                 q12^2*q22^6*(88 - 3075*y^2 - 3236*y^4) + q12^5*q22^3*
                  (-37 - 2901*y^2 + 48*y^4) + q12^7*q22*(-33 - 59*y^2 + 
                   48*y^4) + q12^6*q22^2*(-52 - 289*y^2 + 60*y^4) + 
                 q22^8*(14 + 69*y^2 + 60*y^4) + q12*q22^7*(57 - 211*y^2 + 
                   256*y^4)) + q12^2*q22*(-1 + y^2)*(q12^2*q22^4*
                  (339 - 6114*y^2 - 1576*y^4) + q12^6*(29 - 126*y^2 + 
                   136*y^4) + q22^6*(53 + 274*y^2 + 424*y^4) + 2*q12^5*q22*
                  (57 - 600*y^2 + 464*y^4) - 4*q12^3*q22^3*(-79 + 2672*y^2 + 
                   1040*y^4) + 2*q12*q22^5*(105 - 232*y^2 + 1136*y^4) + 
                 q12^4*q22^2*(219 - 6386*y^2 + 1976*y^4)) - 4*om2^4*
                (12*q12^7*QB*y*(-1 + y^2)^2 + 2*q12^5*q22^2*(-3 - 299*y^2 + 
                   311*y^4 + 18*QB*y*(2 - 3*y^2 + y^4)) + q22^7*(-14 - 
                   39*y^2 + 50*y^4 + 6*QB*y*(3 - 7*y^2 + 4*y^4)) - 
                 4*q12^3*q22^4*(-5 + 551*y^2 - 561*y^4 + 15*QB*y*(3 - 8*y^2 + 
                     5*y^4)) - q12^6*q22*(14 + 53*y^2 - 64*y^4 + 6*QB*y*
                    (9 - 17*y^2 + 8*y^4)) - 2*q12*q22^6*(3 + 643*y^2 - 
                   655*y^4 + 6*QB*y*(8 - 19*y^2 + 11*y^4)) + q12^2*q22^5*
                  (-150 - 2083*y^2 + 2188*y^4 + 18*QB*y*(11 - 27*y^2 + 
                     16*y^4)) + 5*q12^4*q22^3*(-30 - 133*y^2 + 154*y^4 + 
                   6*QB*(y - 5*y^3 + 4*y^5)))) + 32*om1^9*q12*
              (QB*y*(76*q22^5*(-1 + y^2) + q12^2*q22^3*(-693 + 2377*y^2 - 
                   1684*y^4) + 12*q12^4*q22*(-119 + 58*y^2 + 73*y^4) - 
                 3*q12^5*(53 - 233*y^2 + 156*y^4) - 4*q12^3*q22^2*
                  (421 - 698*y^2 + 259*y^4) + q12*q22^4*(317 - 893*y^2 + 
                   576*y^4)) + 4*om2^2*(-46*q22^4*QB*y*(-1 + y^2) + 
                 q12^4*(-232 - 3*QB*y + 876*y^2 - 115*QB*y^3 - 1084*y^4 + 
                   52*QB*y^5 + 368*y^6) + q12^2*q22^2*(-92 + 552*y^2 - 
                   616*y^4 + 144*y^6 + 3*QB*y*(-63 - 19*y^2 + 60*y^4)) + 
                 q12*q22^3*(17 - 164*y^2 + 192*y^4 - 48*y^6 - 3*QB*y*
                    (47 - 167*y^2 + 120*y^4)) + q12^3*q22*(258 - 1014*y^2 + 
                   1120*y^4 - 304*y^6 + QB*y*(-811 + 663*y^2 + 352*y^4))) + 
               64*om2^6*(6*q22^2*QB*y*(-1 + 2*y^2) + q12^2*(62*y^2 - 68*y^4 + 
                   3*QB*y*(-1 + 2*y^2 + 4*y^4)) + q12*q22*(11 + 29*y^2 - 
                   40*y^4 + 3*QB*(y + 6*y^3 + 4*y^5))) - 16*om2^4*
                (2*q22^3*(-17 + 8*y^2 + 12*y^4 - 14*QB*y*(-1 + y^2)) + 
                 2*q12^3*(19 + 67*y^2 + 2*y^4 - 136*y^6 + QB*y*(50 - 89*y^2 + 
                     72*y^4)) + q12*q22^2*(80 - 164*y^2 + 144*y^4 - 48*y^6 + 
                   QB*(175*y - 65*y^3 - 8*y^5)) + q12^2*q22*
                  (QB*y*(73 + 25*y^2 + 184*y^4) - 2*(54 - 167*y^2 + 14*y^4 + 
                     96*y^6)))) - 16*om1^8*om2*(QB*(-1 + y^2)*(-46*q22^6 + 
                 2*q12*q22^5*(107 - 8*y^2) + q12^4*q22^2*(1375 - 1504*y^2 - 
                   816*y^4) + q12^6*(1735 + 4068*y^2 + 528*y^4) - 
                 4*q12^3*q22^3*(-563 + 158*y^2 + 932*y^4) + q12^2*q22^4*
                  (-397 - 228*y^2 + 1184*y^4) + 2*q12^5*q22*(-147 + 
                   1088*y^2 + 1416*y^4)) + 64*om2^6*q12*(3*q22^2*QB*
                  (7 + 8*y^4) + 2*q12^2*(-3*QB + 31*y - 34*y^3 + 12*QB*y^4) + 
                 2*q12*q22*(-28*y*(-1 + y^2) + 3*QB*(3 - y^2 + 8*y^4))) - 16*
                om2^4*(22*q22^4*QB*(-1 + y^2) - 2*q12*q22^3*
                  (QB*(-71 + 64*y^2 + 4*y^4) - 4*y*(-17 + 11*y^2 + 6*y^4)) + 
                 q12^4*(-4*y*(-90 + 31*y^2 + 92*y^4) + QB*(115 - 148*y^2 - 
                     96*y^4 + 96*y^6)) + 2*q12^3*q22*(-20*y*(2 - 23*y^2 + 
                     24*y^4) + QB*(9 + 139*y^2 - 16*y^4 + 96*y^6)) + 
                 q12^2*q22^2*(4*y*(10 + 33*y^2 - 28*y^4) + QB*(169 + 
                     170*y^2 + 120*y^4 + 96*y^6))) + 4*om2^2*
                (28*q22^5*QB*(-1 + y^2) + q12*q22^4*(89*QB + 68*y - 
                   129*QB*y^2 - 272*y^3 + 40*QB*y^4 + 192*y^5) + 
                 4*q12^3*q22^2*(-37*QB + 238*y - 189*QB*y^2 - 490*y^3 + 
                   364*QB*y^4 + 400*y^5 - 88*y^7) + 4*q12^4*q22*
                  (QB*(-33 - 390*y^2 + 467*y^4 + 40*y^6) + 2*y*(-191 + 
                     375*y^2 - 326*y^4 + 124*y^6)) - 2*q12^2*q22^3*
                  (2*y*(75 - 136*y^2 + 52*y^4 + 24*y^6) + QB*(325 - 711*y^2 + 
                     450*y^4 + 176*y^6)) + q12^5*(4*y*(215 - 624*y^2 + 
                     512*y^4 - 136*y^6) + QB*(-245 + 357*y^2 - 712*y^4 + 
                     192*y^6)))) + om1^2*om2*(-384*om2^8*q22*(q12^4 - 
                 3*q12^3*q22 + 2*q12^2*q22^2 + 2*q12*q22^3 - 3*q22^4)*QB*
                (-1 + 2*y^2) - QB*(-1 + y^2)*(6*q12^9*y^2 + 4*q12^5*q22^4*
                  (176 + 417*y^2 - 1078*y^4) + 24*q12^6*q22^3*(-71 - 
                   157*y^2 + 19*y^4) - q12^8*q22*(3 + 126*y^2 + 92*y^4) + 
                 q12^7*q22^2*(625 + 1388*y^2 + 316*y^4) + 3*q22^9*
                  (11 + 214*y^2 + 324*y^4) + 8*q12^2*q22^7*(74 + 1329*y^2 + 
                   1183*y^4) - 2*q12*q22^8*(12 + 1901*y^2 + 2068*y^4) - 
                 6*q12^3*q22^6*(345 + 2384*y^2 + 2128*y^4) + 2*q12^4*q22^5*
                  (925 + 3862*y^2 + 5096*y^4)) + 16*om2^6*(24*q12^6*QB*
                  (1 - 3*y^2 + 2*y^4) - 4*q12^5*q22*(-34*y + 40*y^3 + 
                   3*QB*(17 - 45*y^2 + 28*y^4)) + 4*q12*q22^5*
                  (2*y*(55 - 58*y^2) + QB*(-22 - 59*y^2 + 108*y^4)) + 
                 q22^6*(44*y*(-1 + y^2) - 3*QB*(35 - 124*y^2 + 128*y^4)) + 
                 q12^2*q22^4*(8*y*(-49 + 61*y^2) + QB*(671 - 848*y^2 + 
                     240*y^4)) - 2*q12^3*q22^3*(8*y*(-73 + 82*y^2) + 
                   QB*(489 - 906*y^2 + 480*y^4)) + q12^4*q22^2*
                  (4*y*(-55 + 79*y^2) + QB*(649 - 1468*y^2 + 864*y^4))) + 4*
                om2^2*(-1 + y^2)*(32*q12^8*y*(-2 + 3*y^2) + 2*q12^7*q22*y*
                  (-106 + 3*QB*y - 76*y^2 + 96*y^4) + q22^8*QB*(-9 + 
                   438*y^2 + 392*y^4) + q12^6*q22^2*(QB*(-139 - 142*y^2 + 
                     56*y^4) + 4*y*(-651 - 412*y^2 + 232*y^4)) + q12^5*q22^3*
                  (QB*(375 + 362*y^2 - 392*y^4) + 8*y*(-931 - 2745*y^2 + 
                     468*y^4)) + q12^4*q22^4*(-8*y*(971 + 4300*y^2 + 
                     808*y^4) + QB*(-131 + 146*y^2 + 1176*y^4)) + 
                 q12*q22^7*(8*y*(14 + 69*y^2 + 60*y^4) - QB*(115 + 1538*y^2 + 
                     1176*y^4)) - q12^3*q22^5*(4*y*(705 + 3730*y^2 + 
                     624*y^4) + QB*(449 + 1610*y^2 + 1960*y^4)) + 
                 q12^2*q22^6*(4*y*(17 - 132*y^2 + 904*y^4) + QB*(471 + 
                     2374*y^2 + 1960*y^4))) - 16*om2^4*(q12^4*q22^3*
                  (2*y*(-432 - 923*y^2 + 1370*y^4) + QB*(171 - 1049*y^2 + 
                     1502*y^4 - 624*y^6)) + 2*q12^7*(-40*y + 71*y^3 - 
                   34*y^5 + 3*QB*(-3 + 7*y^2 - 8*y^4 + 4*y^6)) - 2*q12^6*q22*
                  (114*y + 53*y^3 - 182*y^5 + 3*QB*(-8 + 35*y^2 - 51*y^4 + 
                     24*y^6)) - 2*q22^7*(y*(32 - 31*y^2 + 2*y^4) + 
                   QB*(8 + 177*y^2 - 257*y^4 + 72*y^6)) - 2*q12^2*q22^5*
                  (926*y + 1775*y^3 - 2674*y^5 + QB*(31 + 576*y^2 - 919*y^4 + 
                     312*y^6)) + 2*q12^3*q22^4*(y*(-944 - 2323*y^2 + 
                     3282*y^4) + QB*(-49 + 639*y^2 - 950*y^4 + 360*y^6)) + 
                 q12*q22^6*(2*y*(-326 - 253*y^2 + 594*y^4) + 
                   QB*(87 + 785*y^2 - 1256*y^4 + 384*y^6)) + q12^5*q22^2*
                  (-772*y + 722*y^3 - 4*y^5 + QB*(-109 + 589*y^2 - 864*y^4 + 
                     384*y^6)))) - 4*om1^6*om2*(1536*om2^8*q12*q22*
                (q12 + q22)*QB*(-1 + 2*y^2) + QB*(-1 + y^2)*
                (2*q22^7*(109 + 428*y^2) + 8*q12^2*q22^5*(541 + 522*y^2 - 
                   1222*y^4) + 8*q12^6*q22*(-321 - 450*y^2 + 398*y^4) + 
                 4*q12*q22^6*(-187 - 1133*y^2 + 500*y^4) + q12^7*(1969 + 
                   5140*y^2 + 1056*y^4) + 4*q12^4*q22^3*(173 + 184*y^2 + 
                   1168*y^4) + 4*q12^3*q22^4*(-832 - 241*y^2 + 2744*y^4) - 
                 2*q12^5*q22^2*(-2723 + 686*y^2 + 6056*y^4)) + 64*om2^6*
                (4*q12^4*(-9*QB + 25*y + 18*QB*y^2 - 28*y^3) + 3*q22^4*QB*
                  (11 + 16*y^4) + 4*q12^3*q22*(2*y*(-37 + 43*y^2) + 
                   12*QB*(2 - 2*y^2 + y^4)) - 2*q12*q22^3*(80*y*(-1 + y^2) + 
                   QB*(53 - 44*y^2 + 48*y^4)) + q12^2*q22^2*(-56*y + 44*y^3 - 
                   QB*(115 - 52*y^2 + 96*y^4))) - 16*om2^4*
                (2*q22^5*(150*QB - 34*y - 109*QB*y^2 + 22*y^3 + 28*QB*y^4 + 
                   12*y^5) + q12^3*q22^2*(4*y*(133 + 12*y^2 - 112*y^4) + 
                   QB*(419 - 1657*y^2 + 1232*y^4 - 576*y^6)) + 2*q12^2*q22^3*
                  (222*y - 328*y^3 - 32*y^5 + QB*(7 + 37*y^2 - 644*y^4 + 
                     96*y^6)) + 2*q12^4*q22*(-6*y*(43 - 123*y^2 + 58*y^4) + 
                   QB*(-182 + 757*y^2 - 320*y^4 + 96*y^6)) + q12^5*
                  (-2*y*(-175 + 102*y^2 + 148*y^4) + QB*(287 - 476*y^2 + 
                     144*y^4 + 96*y^6)) + q12*q22^4*(2*y*(15 + 286*y^2 - 
                     268*y^4) + QB*(-283 + 390*y^2 + 496*y^4 + 96*y^6))) + 4*
                om2^2*(q22^6*(-1 + y^2)*(-103*QB - 520*QB*y^2 + 96*y^3) - 
                 2*q12*q22^5*(519*QB + 24*y - 309*QB*y^2 - 64*y^3 - 
                   330*QB*y^4 - 32*y^5 + 240*QB*y^6 + 96*y^7) + 4*q12^3*q22^3*
                  (QB*(-89 + 585*y^2 - 724*y^4 + 72*y^6) + 2*y*(-315 + 
                     462*y^2 - 388*y^4 + 208*y^6)) - 2*q12^5*q22*
                  (-8*y*(-265 + 469*y^2 - 314*y^4 + 116*y^6) + 
                   QB*(-87 + 1421*y^2 - 1846*y^4 + 224*y^6)) + 
                 q12^6*(-4*y*(-327 + 903*y^2 - 728*y^4 + 176*y^6) + 
                   QB*(-223 + 183*y^2 - 548*y^4 + 384*y^6)) + q12^4*q22^2*
                  (-8*y*(-335 + 1671*y^2 - 1636*y^4 + 288*y^6) - 
                   QB*(911 - 3535*y^2 + 2408*y^4 + 480*y^6)) + q12^2*q22^4*
                  (-4*y*(-207 + 151*y^2 - 72*y^4 + 80*y^6) + QB*(919 - 
                     2967*y^2 + 2068*y^4 + 736*y^6)))) - 2*om1^4*om2*
              (1536*om2^8*(q12 - q22)^2*q22*(q12 + q22)*QB*(-1 + 2*y^2) + QB*
                (-1 + y^2)*(2*q12^6*q22^2*(1873 + 1962*y^2 - 1980*y^4) + 
                 3*q12*q22^7*(421 + 2020*y^2 - 360*y^4) - 2*q12^7*q22*
                  (459 + 1032*y^2 + 4*y^4) + 2*q22^8*(-87 - 1107*y^2 + 
                   112*y^4) + q12^8*(332 + 902*y^2 + 264*y^4) + 2*q12^2*q22^6*
                  (-1221 - 5882*y^2 + 364*y^4) + 2*q12^3*q22^5*(2031 + 
                   6984*y^2 + 2228*y^4) + 4*q12^5*q22^3*(-915 - 970*y^2 + 
                   2614*y^4) - 2*q12^4*q22^4*(1115 + 2592*y^2 + 5540*y^4)) - 
               32*om2^6*(-4*q12^2*q22^3*(83*QB - 100*y - 50*QB*y^2 + 
                   118*y^3 + 12*QB*y^4) + 2*q12^5*(27*QB - 31*y - 72*QB*y^2 + 
                   34*y^3 + 36*QB*y^4) - 2*q12^4*q22*(123*QB - 184*y - 
                   273*QB*y^2 + 220*y^3 + 144*QB*y^4) - 2*q12*q22^4*
                  (58*QB - y - 160*QB*y^2 - 2*y^3 + 180*QB*y^4) + 
                 q12^3*q22^2*(497*QB - 428*y - 728*QB*y^2 + 560*y^3 + 
                   408*QB*y^4) + 2*q22^5*(16*y*(-1 + y^2) + QB*(73 - 97*y^2 + 
                     120*y^4))) + 4*om2^2*(6*q22^7*(-1 + y^2)*(12*y^3 - 
                   8*y^5 + QB*(41 + 123*y^2 + 8*y^4)) + 2*q12^2*q22^5*
                  (QB*(-1 + y^2)*(456 + 643*y^2 + 632*y^4) + 2*y*(-62 + 
                     155*y^2 + 174*y^4 - 252*y^6)) - 2*q12^6*q22*
                  (QB*(-1 + y^2)*(36 - 249*y^2 + 152*y^4) + 2*y*(474 - 
                     1073*y^2 + 878*y^4 - 252*y^6)) + q12^3*q22^4*
                  (QB*(-1 + y^2)*(-541 - 396*y^2 - 1760*y^4) + 
                   4*y*(48 - 1819*y^2 + 1964*y^4 - 220*y^6)) + q12*q22^6*
                  (QB*(525 + 927*y^2 - 1036*y^4 - 416*y^6) + 4*y*(29 + 
                     96*y^2 - 132*y^4 + 4*y^6)) + q12^7*(QB*(-1 + y^2)*
                    (29 + 48*y^2 + 96*y^4) - 4*y*(-74 + 347*y^2 - 356*y^4 + 
                     68*y^6)) + q12^5*q22^2*(QB*(-1 + y^2)*(665 - 1220*y^2 + 
                     32*y^4) - 4*y*(271 + 2818*y^2 - 4164*y^4 + 1060*y^6)) + 
                 2*q12^4*q22^3*(QB*(-1 + y^2)*(-354 + 345*y^2 + 520*y^4) + 
                   2*y*(-1196 - 875*y^2 + 730*y^4 + 1356*y^6))) + 8*om2^4*
                (-2*q12^3*q22^3*(-351*QB + 588*y + 2316*QB*y^2 + 1840*y^3 - 
                   2748*QB*y^4 - 2416*y^5 + 960*QB*y^6) + 3*q22^6*
                  (4*y*(5 - 31*y^2 + 24*y^4) + QB*(129 + 36*y^2 - 232*y^4 + 
                     32*y^6)) + q12^6*(4*y*(-53 + 23*y^2 + 24*y^4) + 
                   QB*(-241 + 484*y^2 - 384*y^4 + 96*y^6)) - 2*q12*q22^5*
                  (12*y*(33 - 64*y^2 + 26*y^4) + QB*(321 + 451*y^2 - 
                     1528*y^4 + 288*y^6)) - 2*q12^5*q22*(-4*y*(-29 - 84*y^2 + 
                     98*y^4) + QB*(-285 + 1027*y^2 - 928*y^4 + 288*y^6)) + 
                 q12^2*q22^4*(4*y*(-259 - 1047*y^2 + 1264*y^4) + 
                   QB*(281 + 2636*y^2 - 5296*y^4 + 1440*y^6)) + q12^4*q22^2*
                  (4*y*(-383 + 21*y^2 + 416*y^4) + QB*(-955 + 4308*y^2 - 
                     3992*y^4 + 1440*y^6)))) + 2*om1^5*(512*om2^8*
                (-11*q12*q22^3*(-1 + y^2) + 3*q12^4*QB*y*(-1 + 2*y^2) + 
                 3*q22^4*(1 - 2*QB*y - y^2 + 4*QB*y^3) - 5*q12^2*q22^2*
                  (5 - 3*QB*y - 5*y^2 + 6*QB*y^3) + q12^3*q22*(11 - 6*QB*y - 
                   11*y^2 + 12*QB*y^3)) + QB*y*(q22^8*(1073 - 673*y^2 - 
                   400*y^4) + q12^8*(1749 + 2847*y^2 - 3788*y^4 - 736*y^6) + 
                 q12*q22^7*(-4317 + 1225*y^2 + 3828*y^4 - 736*y^6) + 
                 4*q12^7*q22*(-2751 - 2614*y^2 + 5065*y^4 + 264*y^6) + 
                 4*q12^2*q22^6*(2826 - 263*y^2 - 3977*y^4 + 1576*y^6) + 
                 2*q12^6*q22^2*(4403 + 7055*y^2 - 14454*y^4 + 3248*y^6) - 
                 4*q12^5*q22^3*(-2926 - 2689*y^2 - 97*y^4 + 5640*y^6) + 
                 4*q12^4*q22^4*(-1678 - 8759*y^2 + 2651*y^4 + 7480*y^6) - 
                 2*q12^3*q22^5*(6037 - 9191*y^2 - 6646*y^4 + 9872*y^6)) - 64*
                om2^6*(q12^2*q22^3*(91 - 482*QB*y - 42*y^2 + 416*QB*y^3 - 
                   124*y^4 - 360*QB*y^5) + q12*q22^4*(14 + 167*QB*y + 
                   180*y^2 - 110*QB*y^3 - 188*y^4 + 36*QB*y^5) + 
                 2*q12^3*q22^2*(-29 + 149*y^2 - 78*y^4 + 4*QB*y*(25 - 
                     52*y^2 + 42*y^4)) + q22^5*(-17 - 23*y^2 + 40*y^4 + 
                   QB*y*(59 - 26*y^2 + 84*y^4)) + q12^4*q22*(-41 + 101*y^2 - 
                   24*y^4 + QB*(47*y + 226*y^3 - 156*y^5)) + q12^5*
                  (80 + 22*y^2 - 156*y^4 + 3*QB*(y - 26*y^3 + 20*y^5))) + 4*
                om2^2*(q12^7*(-60 + 7*QB*y + 468*y^2 + 7*QB*y^3 - 1092*y^4 + 
                   4*QB*y^5 + 720*y^6) + q12^5*q22^2*(-232 + 1471*QB*y - 
                   272*y^2 + 11*QB*y^3 - 3936*y^4 - 3596*QB*y^5 + 4560*y^6 + 
                   2240*QB*y^7) + q12^3*q22^4*(-12 + 623*QB*y + 2036*y^2 - 
                   7501*QB*y^3 - 3668*y^4 + 2092*QB*y^5 + 1680*y^6 + 
                   4480*QB*y^7) + q22^7*y*(-1 + y^2)*(-48*y*(-1 + y^2) + 
                   QB*(559 + 232*y^2)) + q12*q22^6*y*(24*y*(-1 + y^2)*
                    (-13 + 14*y^2) + QB*(1985 - 571*y^2 - 1700*y^4 + 
                     448*y^6)) + q12^4*q22^3*(552 - 4806*y^2 + 7124*y^4 - 
                   2960*y^6 + QB*(1753*y + 3095*y^3 - 296*y^5 - 4480*y^7)) + 
                 q12^2*q22^5*(52 - 882*y^2 + 1992*y^4 - 1168*y^6 + 
                   QB*(-3491*y + 4439*y^3 + 1256*y^5 - 2240*y^7)) + 
                 q12^6*q22*(492 - 3814*y^2 + 6192*y^4 - 2960*y^6 + 
                   QB*(-1845*y + 249*y^3 + 2008*y^5 - 448*y^7))) + 16*om2^4*
                (q22^6*(-12 + 409*QB*y + 8*y^2 - 367*QB*y^3 - 56*y^4 - 
                   120*QB*y^5 + 48*y^6) + q12^4*q22^2*(-156 - 495*QB*y - 
                   2072*y^2 + 813*QB*y^3 + 1864*y^4 - 24*QB*y^5 + 496*y^6 + 
                   192*QB*y^7) + q12*q22^5*(216 - 358*y^2 + 492*y^4 - 
                   320*y^6 + 3*QB*y*(-393 + 643*y^2 - 216*y^4 + 32*y^6)) + 
                 2*q12^3*q22^3*(338 - 2011*y^2 + 228*y^4 + 1376*y^6 + 
                   2*QB*y*(181 + 188*y^2 - 612*y^4 + 48*y^6)) + 2*q12^6*
                  (132 - 366*y^2 + 250*y^4 - 40*y^6 + QB*y*(-94 + 151*y^2 - 
                     144*y^4 + 48*y^6)) - 2*q12^2*q22^4*(240 - 342*y^2 + 
                   418*y^4 - 328*y^6 + QB*y*(-313 + 1374*y^2 - 1304*y^4 + 
                     144*y^6)) + q12^5*q22*(-352 + 86*y^2 - 284*y^4 + 
                   544*y^6 + QB*(129*y - 707*y^3 + 920*y^5 - 288*y^7)))) + 
             om1^3*(128*om2^8*(-14*q12^4*q22*(-1 + y^2) + 3*q12^5*QB*y*
                  (-1 + 2*y^2) + q12*q22^4*(-20 + 9*QB*y + 20*y^2 - 
                   18*QB*y^3) + 4*q12^3*q22^2*(-11 + 6*QB*y + 11*y^2 - 
                   12*QB*y^3) + 12*q12^2*q22^3*(4 - 3*QB*y - 4*y^2 + 
                   6*QB*y^3) - 2*q22^5*(-1 - 6*QB*y + y^2 + 12*QB*y^3)) + QB*
                y*(2*q12^4*q22^5*(1333 + 13731*y^2 - 2008*y^4 - 12768*y^6) + 
                 q12^9*(141 + 313*y^2 - 270*y^4 - 184*y^6) - q22^9*
                  (627 + 1631*y^2 - 2442*y^4 + 184*y^6) + 2*q12^7*q22^2*
                  (2457 + 3187*y^2 - 6028*y^4 + 456*y^6) + q12^8*q22*
                  (-2255 - 2383*y^2 + 4006*y^4 + 632*y^6) + q12*q22^8*
                  (3409 + 5209*y^2 - 10418*y^4 + 1944*y^6) - 4*q12^6*q22^3*
                  (-61 + 644*y^2 - 2667*y^4 + 2156*y^6) - 2*q12^2*q22^7*
                  (4363 + 1473*y^2 - 9828*y^4 + 4136*y^6) + 4*q12^3*q22^6*
                  (2057 - 3516*y^2 - 3309*y^4 + 4732*y^6) + 2*q12^5*q22^4*
                  (-4027 - 7965*y^2 + 1728*y^4 + 10192*y^6)) - 32*om2^6*
                (4*q12^6*(3 + 25*y^2 - 34*y^4 + 9*QB*y*(-1 + y^2)) - 
                 4*q22^6*(3 - 12*y^2 + 9*y^4 + QB*y*(7 - y^2 + 24*y^4)) + 
                 4*q12^4*q22^2*(-15 + 262*y^2 - 265*y^4 + QB*y*(5 - 137*y^2 + 
                     120*y^4)) + 4*q12^2*q22^4*(-45 + 383*y^2 - 326*y^4 + 
                   QB*y*(187 - 289*y^2 + 192*y^4)) + q12^3*q22^3*
                  (280 + 92*y^2 - 384*y^4 + QB*(-527*y + 1244*y^3 - 
                     912*y^5)) + q12*q22^5*(120 + 154*y^2 - 292*y^4 + 
                   QB*(-341*y + 428*y^3 - 192*y^5)) + q12^5*q22*
                  (24 - 70*y^2 + 124*y^4 + QB*(121*y + 20*y^3 - 96*y^5))) - 4*
                om2^2*(-(q22^8*QB*y*(471 + 579*y^2 - 1126*y^4 + 112*y^6)) + 
                 q12*q22^7*QB*y*(1701 + 341*y^2 - 2754*y^4 + 784*y^6) + 
                 2*q12^8*(-1 + y^2)*(3*QB*(y + 2*y^3) + 8*(2 - 7*y^2 + 
                     6*y^4)) + q12^7*q22*(-1 + y^2)*(132 - 756*y^2 + 
                   464*y^4 + QB*y*(-377 - 378*y^2 + 112*y^4)) - q12^6*q22^2*
                  (264 - 5012*y^2 + 6620*y^4 - 1872*y^6 + QB*y*(683 + 
                     183*y^2 - 1614*y^4 + 784*y^6)) + q12^2*q22^6*
                  (4*(-14 - 55*y^2 + 9*y^4 + 60*y^6) - 3*QB*y*(723 - 
                     689*y^2 - 830*y^4 + 784*y^6)) + q12^5*q22^3*
                  (-8*(47 - 1084*y^2 + 633*y^4 + 404*y^6) + QB*y*(-681 - 
                     73*y^2 - 1526*y^4 + 2352*y^6)) + q12^3*q22^5*
                  (4*(-57 + 74*y^2 - 469*y^4 + 452*y^6) + QB*y*(-31 - 
                     3831*y^2 - 202*y^4 + 3920*y^6)) - q12^4*q22^4*
                  (24*(16 - 205*y^2 + 137*y^4 + 52*y^6) + QB*y*(-1921 - 
                     2157*y^2 + 122*y^4 + 3920*y^6))) + 16*om2^4*
                (2*q12^7*(15 - 163*y^2 + 219*y^4 - 68*y^6 + 6*QB*y*
                    (-3 + 4*y^2 - 3*y^4 + 2*y^6)) + q22^7*(32 - 39*y^2 + 
                   84*y^4 - 80*y^6 + QB*y*(-481 + 483*y^2 - 44*y^4 + 
                     24*y^6)) + 2*q12^2*q22^5*(173 - 1719*y^2 + 706*y^4 + 
                   852*y^6 + 2*QB*y*(-144 + 490*y^2 - 391*y^4 + 54*y^6)) - 
                 2*q12^6*q22*(107 - 217*y^2 + 414*y^4 - 316*y^6 + 
                   QB*y*(-11 + 53*y^2 - 102*y^4 + 60*y^6)) - q12^3*q22^4*
                  (206 + 5122*y^2 + 1630*y^4 - 6856*y^6 + QB*y*(153 + 
                     1196*y^2 - 1460*y^4 + 120*y^6)) - q12*q22^6*
                  (42 - 398*y^2 + 318*y^4 + 32*y^6 + QB*y*(-916 + 1481*y^2 - 
                     676*y^4 + 120*y^6)) + q12^5*q22^2*(74 - 2982*y^2 + 
                   3990*y^4 - 1184*y^6 + QB*y*(-26 + 95*y^2 - 276*y^4 + 
                     216*y^6)) + q12^4*q22^3*(96 - 6294*y^2 + 1372*y^4 + 
                   4976*y^6 + QB*(245*y + 245*y^3 - 388*y^5 - 120*y^7)))) + 
             8*om1^7*(256*om2^8*q12*(3*q12^2*QB*y*(-1 + 2*y^2) + 6*q22^2*QB*y*
                  (-1 + 2*y^2) + 2*q12*q22*(7 - 6*QB*y - 7*y^2 + 
                   12*QB*y^3)) - QB*y*(-221*q22^7*(-1 + y^2) - 2*q12*q22^6*
                  (607 - 939*y^2 + 332*y^4) + q12^5*q22^2*(2579 - 2875*y^2 + 
                   3496*y^4 - 3200*y^6) + q12^3*q22^4*(-1867 + 3487*y^2 + 
                   364*y^4 - 2416*y^6) + q12^6*q22*(7121 + 3555*y^2 - 
                   10884*y^4 + 208*y^6) + q12^2*q22^5*(3055 - 6163*y^2 + 
                   2740*y^4 + 368*y^6) + q12^7*(-1769 - 2459*y^2 + 3716*y^4 + 
                   368*y^6) + q12^4*q22^3*(-2681 - 4991*y^2 + 2424*y^4 + 
                   4672*y^6)) - 64*om2^6*(-12*q22^4*QB*y*(-1 + 2*y^2) + 
                 2*q12^2*q22^2*(4 + 87*QB*y + 20*y^2 - 36*QB*y^3 - 18*y^4 + 
                   60*QB*y^5) + 2*q12^4*(37 - 25*y^2 - 24*y^4 + 3*QB*y*
                    (3 - 12*y^2 + 4*y^4)) + q12*q22^3*(-28 - 52*y^2 + 
                   80*y^4 + QB*y*(13 - 16*y^2 + 24*y^4)) + q12^3*q22*
                  (-10 + 294*y^2 - 332*y^4 + QB*y*(31 - 16*y^2 + 24*y^4))) + 
               4*om2^2*(-134*q22^6*QB*y*(-1 + y^2) - q12*q22^5*y*(-1 + y^2)*
                  (-565*QB - 144*y + 424*QB*y^2 + 96*y^3) + q12^6*
                  (-276 - 19*QB*y + 1280*y^2 - 67*QB*y^3 - 1840*y^4 + 
                   80*QB*y^5 + 800*y^6) + q12^2*q22^4*(-12 + 491*QB*y + 
                   704*y^2 - 1381*QB*y^3 - 1184*y^4 + 732*QB*y^5 + 480*y^6 + 
                   224*QB*y^7) + 2*q12^4*q22^2*(-168 + 185*QB*y + 1140*y^2 - 
                   401*QB*y^3 - 1948*y^4 - 246*QB*y^5 + 928*y^6 + 
                   336*QB*y^7) - 2*q12^3*q22^3*(-90 + 803*y^2 - 1380*y^4 + 
                   640*y^6 + 2*QB*y*(173 - 738*y^2 + 319*y^4 + 168*y^6)) + 
                 q12^5*q22*(568 - 3308*y^2 + 4360*y^4 - 1536*y^6 + 
                   QB*(-1843*y + 855*y^3 + 1380*y^5 - 224*y^7))) + 16*om2^4*
                (q22^5*(17 - 8*y^2 - 12*y^4 + 89*QB*y*(-1 + y^2)) - 
                 2*q12*q22^4*(46 - 55*y^2 + 66*y^4 - 48*y^6 + 6*QB*y*
                    (-6 + 19*y^2 + 4*y^4)) - 2*q12^3*q22^2*(177 - 155*y^2 - 
                   78*y^4 - 16*y^6 + QB*y*(205 - 168*y^2 - 412*y^4 + 
                     24*y^6)) + 2*q12^5*(75 - 226*y^2 + 132*y^4 + 40*y^6 + 
                   QB*y*(-106 + 187*y^2 - 180*y^4 + 24*y^6)) + q12^4*q22*
                  (83 - 332*y^2 - 324*y^4 + 336*y^6 + QB*(49*y - 557*y^3 + 
                     328*y^5 - 48*y^7)) + q12^2*q22^3*(314 - 663*y^2 + 
                   344*y^4 + 32*y^6 + QB*(-46*y + 694*y^3 - 744*y^5 + 
                     48*y^7))))))*f[10])/(24*w[1]*w[2]^2*w[5]*w[6]*w[9]*
          w[13]^2*w[14]*w[15]) + (eu2*mb^5*om1^2*q22^6*QB^2*S2*
          (-2*eq1*(4*om1^4*om2*(176*om2^4 - 56*om2^2*q22 + 23*q22^2)*QB*
              (-1 + y^2) + 4*om1^3*(400*om2^4*q22*QB*y*(-1 + y^2) - 148*om2^2*
                q22^2*QB*y*(-1 + y^2) + 61*q22^3*QB*y*(-1 + y^2) + 192*om2^6*
                QB*y*(-1 + 2*y^2)) - 16*om1^2*om2*(24*om2^6*QB*(-1 + 2*y^2)*
                (1 + 2*y^2) - 6*om2^2*q22^2*(-1 + y^2)*(QB + 15*QB*y^2) - 4*
                om2^4*q22*QB*(21 - 22*y^2 + 10*y^4) + 3*q22^3*QB*
                (-1 - 11*y^2 + 12*y^4)) + 2*om1*(384*om2^8*QB*y*
                (-1 + 2*y^2) - 16*om2^4*q22^2*QB*y*(-1 + y^2)*(37 + 16*y^2) + 
               q22^4*QB*y*(33 + 89*y^2 - 122*y^4) - 64*om2^6*q22*QB*y*
                (4 - 7*y^2 + 12*y^4) + 4*om2^2*q22^3*QB*y*(-21 - 53*y^2 + 
                 74*y^4)) + om2*QB*(-384*om2^8*(-1 + 2*y^2) - 16*om2^4*q22^2*
                (-1 + y^2)*(-3 - 68*y^2 + 24*y^4) + 64*om2^6*q22*
                (10 - 25*y^2 + 24*y^4) + 4*om2^2*q22^3*(3 + 33*y^2 + 20*y^4 - 
                 56*y^6) + q22^4*(-3 - 57*y^2 - 32*y^4 + 92*y^6))) + 
           eu2*(8*om1^4*(112*om2^4*q22*QB*(-1 + y^2) - 46*om2^2*q22^2*QB*
                (-1 + y^2) + 19*q22^3*QB*(-1 + y^2) + 96*om2^6*QB*
                (-1 + 2*y^2)) - 8*om1^3*om2*(-260*om2^2*q22^2*QB*y*
                (-1 + y^2) + 107*q22^3*QB*y*(-1 + y^2) + 192*om2^6*QB*y*
                (-1 + 2*y^2) - 16*om2^4*q22*QB*y*(5 + 4*y^2)) + 
             2*om1^2*(384*om2^8*QB*(-1 + 2*y^2) + 12*om2^2*q22^3*QB*
                (-1 + y^2)*(7 + 74*y^2) + 3*q22^4*QB*(11 + 111*y^2 - 
                 122*y^4) - 64*om2^6*q22*QB*(4 - 19*y^2 + 36*y^4) - 16*om2^4*
                q22^2*QB*(-37 - 23*y^2 + 48*y^4)) + 4*om1*om2*q22*
              (480*om2^6*QB*y*(-1 + 2*y^2) - 4*om2^2*q22^2*QB*y*(-1 + y^2)*
                (55 + 72*y^2) - 16*om2^4*q22*QB*y*(38 - 59*y^2 + 36*y^4) + 
               q22^3*QB*y*(-51 - 115*y^2 + 166*y^4)) + 
             q22*QB*(-384*om2^8*(-1 + 2*y^2) - 16*om2^4*q22^2*(-1 + y^2)*
                (-3 - 68*y^2 + 24*y^4) + 64*om2^6*q22*(10 - 25*y^2 + 
                 24*y^4) + 4*om2^2*q22^3*(3 + 33*y^2 + 20*y^4 - 56*y^6) + 
               q22^4*(-3 - 57*y^2 - 32*y^4 + 92*y^6))))*f[10])/
         (24*w[1]*w[2]^2*w[3]*w[5]*w[6]*w[9]*w[13]^2*w[14]*w[15]) + 
        (2*eu2*mb^5*om1^2*om2^2*q12^4*QB^2*S2*
          (2*eq1*(128*om1^10*om2*y*(34 - 40*y^2) - 3*om2^3*q12^4*QB*
              (-1 + y^2) + 128*om1^11*(-17 + 20*y^2) + om1*om2^2*q12^4*
              (20 - 57*y^2 + 40*y^4 + 6*QB*y*(-1 + y^2)) - 64*om1^8*om2*
              (6*om2^2*QB*(-1 + y^2) - 3*q12*QB*(-1 + y^2) + 4*om2^2*y*
                (-17 + 20*y^2) + 4*q12*y*(3 + 14*y^2 - 20*y^4)) + 
             64*om1^9*(q12*(-31 + 105*y^2 - 80*y^4) + 2*om2^2*(-14 - 17*y^2 + 
                 40*y^4)) + 8*om1^6*om2*(-48*om2^2*q12*(QB - 2*y)*
                (-1 + y^2) - 2*q12^2*(9*QB + 67*y - 15*QB*y^2 - 62*y^3 + 
                 6*QB*y^4 - 32*y^5)) + 8*om1^7*(16*om2^4*(-17 + 20*y^2) - 16*
                om2^2*q12*(-6 - 17*y^2 + 26*y^4) + q12^2*(-113 + 458*y^2 - 
                 532*y^4 + 160*y^6)) + 4*om1^4*om2*q12*(q12^2*(-9*QB - 78*y + 
                 21*QB*y^2 + 116*y^3 - 12*QB*y^4 - 32*y^5) - 6*om2^2*q12*
                (y*(26 - 32*y^2) + 7*QB*(-1 + y^2))) + om1^2*om2*q12^2*
              (q12^2*(-3*QB - 40*y + 9*QB*y^2 + 114*y^3 - 6*QB*y^4 - 
                 80*y^5) - 4*om2^2*q12*(y*(34 - 40*y^2) + 9*QB*(-1 + y^2))) + 
             om1^3*q12^2*(8*om2^4*(-17 + 20*y^2) + q12^2*(-1 + 2*y^2)*
                (20 - 57*y^2 + 40*y^4) + 12*om2^2*q12*(18 - 17*y^2 - 4*y^4 + 
                 4*QB*y*(-1 + y^2))) + 4*om1^5*q12*(16*om2^4*(-14 + 17*y^2) + 
               q12^2*(-54 + 231*y^2 - 292*y^4 + 112*y^6) + 2*om2^2*q12*
                (106 - 47*y^2 - 104*y^4 + 12*QB*y*(-1 + y^2)))) + 
           eu2*(4*om1^2 + q12)*(-3*om2^2*q12^4*QB*(-1 + y^2) + 
             64*om1^9*om2*(-17 + 20*y^2) + om1*om2*q12^4*(20 - 57*y^2 + 40*
                y^4 + 3*QB*y*(-1 + y^2)) + 32*om1^8*(2*om2^2*y*
                (34 - 40*y^2) + 3*q12*y*(-17 + 20*y^2)) + 16*om1^7*om2*
              (4*om2^2*(-17 + 20*y^2) + q12*(1 + 138*y^2 - 160*y^4)) + 
             8*om1^6*(-12*om2^2*q12*(QB - 4*y)*(-1 + y^2) + q12^2*y*
                (-123 + 218*y^2 - 80*y^4)) + om1^2*q12^2*(-2*om2^2*q12*
                (-15*QB + 68*y + 15*QB*y^2 - 80*y^3) + q12^2*y*
                (-20 + 57*y^2 - 40*y^4)) - 8*om1^4*q12*(28*q12^2*y*
                (-1 + y^2)^2 + om2^2*q12*(y*(61 - 76*y^2) + 12*QB*
                  (-1 + y^2))) + 24*om1^5*om2*q12*(om2^2*(-26 + 32*y^2) + q12*
                (19 - 4*y^2 - 24*y^4 + 2*QB*y*(-1 + y^2))) + 
             2*om1^3*om2*q12^2*(4*om2^2*(-17 + 20*y^2) + q12*(88 - 113*y^2 + 
                 16*y^4 + 12*QB*y*(-1 + y^2)))))*f[10])/(3*w[1]*w[2]^2*w[4]*
          w[5]*w[6]*w[9]*w[13]^2*w[14]*w[15]) + 
        (5*eu2*mb^5*om1^2*q12^3*QB^3*S2*y*(-1 + y^2)*
          (4*eq1*q12*(-64*om1^8*om2*q12^3*(q12 + q22)*y + 16*om1^6*om2*q12^2*
              y*(6*q12^2*q22*y^2 + 2*q22^3*(-4 + y^2) + q12^3*(-1 + 7*y^2) - 
               q12*q22^2*(7 + 11*y^2)) + 4*om1^4*om2*q12*y*(q12*q22^4*
                (5 - 26*y^2) - 2*q12^3*q22^2*(3 + 2*y^2) + q22^5*
                (-13 + 4*y^2) + 2*q12^2*q22^3*(9 + 22*y^2) - q12^4*q22*
                (5 + 64*y^2) + q12^5*(1 + 94*y^2)) + om2*y*(128*q12^8*y^2 - 
               128*q12^7*q22*y^2 - 64*q12^3*q22^5*y^2 + 4*q12*q22^7*
                (1 - 2*y^2) + q22^8*(-1 + y^2) + q12^2*q22^6*(-5 + 29*y^2) - 
               4*q12^5*q22^3*(1 + 30*y^2) + q12^4*q22^4*(5 + 99*y^2) + q12^6*
                q22^2*(1 + 127*y^2)) - 16*om1^7*q12^3*(q12^2*(-1 + 5*y^2) - 
               q22^2*(1 + 7*y^2) - 2*q12*(q22 + 7*q22*y^2)) + 
             om1^2*om2*y*(q12*q22^6*(7 - 11*y^2) + 2*q22^7*(-3 + y^2) + 14*
                q12^2*q22^5*(1 + y^2) + q12^3*q22^4*(-21 + 37*y^2) - 2*q12^4*
                q22^3*(1 + 81*y^2) + q12^5*q22^2*(13 + 295*y^2) + q12^7*
                (1 + 383*y^2) - 6*q12^6*(q22 + 61*q22*y^2)) + 
             8*om1^5*q12^2*(4*q12^2*q22^2*y^2*(-9 + 4*y^2) + q22^4*
                (3 + 5*y^2) - 4*q12^3*q22*y^2*(-5 + 7*y^2) - 4*q12*q22^3*
                (-1 - 4*y^2 + y^4) + q12^4*(1 - 5*y^2 + 32*y^4)) + 
             om1*(256*q12^8*y^4 - q22^8*(-1 + y^2) - 2*q12^7*q22*y^2*
                (1 + 127*y^2) + 2*q12^3*q22^5*(2 + 35*y^2 - 29*y^4) - 2*q12*
                q22^7*(1 - 6*y^2 + y^4) + q12^2*q22^6*(-1 - 43*y^2 + 
                 16*y^4) - 2*q12^5*q22^3*(1 - 8*y^2 + 99*y^4) + q12^4*q22^4*
                (-1 - 55*y^2 + 128*y^4) + q12^6*q22^2*(1 + 3*y^2 + 
                 240*y^4)) + om1^3*q12*(-(q22^6*(-9 + y^2)) + 4*q12^3*q22^3*
                (1 + 51*y^2 - 64*y^4) - 2*q12*q22^5*(1 - 33*y^2 + 8*y^4) + 
               q12^2*q22^4*(-17 - 195*y^2 + 96*y^4) - 2*q12^5*q22*
                (1 - 9*y^2 + 248*y^4) + q12^4*q22^2*(7 - 87*y^2 + 416*y^4) + 
               q12^6*(1 - 5*y^2 + 512*y^4))) + 
           eu2*(-64*om1^8*q12^4*(3*q12^2 + 2*q12*q22 - q22^2)*y + 
             32*om1^6*q12^3*y*(-(q22^4*(-4 + y^2)) + 4*q12*q22^3*
                (-2 + 3*y^2) - 2*q12^2*q22^2*(5 + 9*y^2) + q12^4*
                (-2 + 15*y^2)) - 16*om1^7*om2*q12^3*(-(q12*q22^2*
                 (1 + 3*y^2)) + q22^3*(1 + 7*y^2) + q12^3*(-3 + 11*y^2) - 
               q12^2*q22*(5 + 47*y^2)) + 2*q12*y*(256*q12^9*y^2 - 256*q12^8*
                q22*y^2 + q12^2*q22^7*(9 - 37*y^2) - q22^9*(-1 + y^2) + q12*
                q22^8*(-5 + 9*y^2) + 3*q12^5*q22^4*(3 + 73*y^2) + q12^3*q22^6*
                (-5 + 93*y^2) - q12^4*q22^5*(5 + 163*y^2) - q12^6*q22^3*
                (5 + 247*y^2) + q12^7*q22^2*(1 + 255*y^2)) + 
             4*om1^4*q12^2*y*(q22^6*(13 - 4*y^2) + 52*q12^3*q22^3*
                (1 + 2*y^2) + 2*q12*q22^5*(-19 + 24*y^2) + q12^4*q22^2*
                (-13 + 108*y^2) - q12^2*q22^4*(1 + 132*y^2) - 2*q12^5*q22*
                (7 + 156*y^2) + q12^6*(1 + 380*y^2)) + 2*om1^2*q12*y*
              (-(q22^8*(-3 + y^2)) + 8*q12*q22^7*(-1 + y^2) - 4*q12^3*q22^5*
                (-6 + 7*y^2) - 2*q12^2*q22^6*(1 + 8*y^2) - 8*q12^5*q22^3*
                (1 + 56*y^2) + 2*q12^4*q22^4*(-10 + 97*y^2) - 4*q12^7*q22*
                (2 + 187*y^2) + 2*q12^6*q22^2*(9 + 328*y^2) + q12^8*
                (1 + 767*y^2)) + 8*om1^5*om2*q12^2*(-(q22^5*(3 + 5*y^2)) + 4*
                q12^3*q22^2*y^2*(-29 + 22*y^2) + 4*q12^2*q22^3*(3 + 22*y^2 - 
                 10*y^4) + q12*q22^4*(5 - 17*y^2 + 8*y^4) - q12^4*q22*
                (1 - 61*y^2 + 120*y^4) + q12^5*(3 - 11*y^2 + 128*y^4)) + 
             om1*om2*(1024*q12^9*y^4 + q22^9*(-1 + y^2) - 4*q12^8*q22*y^2*
                (1 + 255*y^2) + q12^6*q22^3*(-7 + 31*y^2 - 876*y^4) + q12^4*
                q22^5*(13 + 255*y^2 - 372*y^4) + q12^2*q22^7*(-5 + 101*y^2 - 
                 36*y^4) + q12*q22^8*(5 - 21*y^2 + 4*y^4) + q12^3*q22^6*
                (-7 - 221*y^2 + 148*y^4) + q12^5*q22^4*(-1 - 151*y^2 + 
                 652*y^4) + q12^7*q22^2*(3 + 9*y^2 + 988*y^4)) + 
             om1^3*om2*q12*(q22^7*(-9 + y^2) + q12^6*q22*(-7 + 59*y^2 - 
                 2016*y^4) + q12^4*q22^3*(5 + 603*y^2 - 1344*y^4) + q12^2*
                q22^5*(11 + 489*y^2 - 224*y^4) + q12*q22^6*(29 - 121*y^2 + 
                 32*y^4) + q12^3*q22^4*(-55 - 777*y^2 + 704*y^4) + q12^5*
                q22^2*(23 - 243*y^2 + 1824*y^4) + q12^7*(3 - 11*y^2 + 
                 2048*y^4))))*f[10])/(2*w[1]*w[2]^2*w[5]*w[6]*w[7]^3*w[9]*
          w[13]^2*w[14]*w[15]) - (eu2*mb^5*om1^2*q12^2*QB^3*S2*(-1 + y^2)*
          (4*eq1*q12*(768*om1^9*q12^4*y + 32*om1^8*om2*q12^3*(121*q12 + 19*
                q22)*y^2 + 16*om1^7*q12^3*y*(q22^2*(37 - 353*y^2) + q12^2*
                (-5 + 13*y^2) - 208*q12*(q22 + 4*q22*y^2)) - 
             8*om1^5*q12^2*y*(q22^4*(81 + 253*y^2) + 2*q12*q22^3*
                (295 + 481*y^2 - 100*y^4) + 4*q12^2*q22^2*(-69 - 297*y^2 + 
                 182*y^4) + q12^4*(23 + 3419*y^2 + 448*y^4) - 2*q12^3*q22*
                (-51 + 655*y^2 + 496*y^4)) - 16*om1^6*om2*q12^2*
              (q22^3*y^2*(-283 + 70*y^2) - q12*q22^2*y^2*(740 + 421*y^2) + 3*
                q12^2*q22*(2 + 29*y^2 - 32*y^4) + q12^3*(6 + 64*y^2 + 
                 1055*y^4)) + 2*om2*(-25*q22^8*y^2*(-1 + y^2) - 128*q12^7*q22*
                y^2*(-9 + 38*y^2) + 128*q12^8*y^2*(-9 + 68*y^2) + q12^2*q22^6*
                (9 - 106*y^2 - 638*y^4) + q12*q22^7*(-3 - 61*y^2 + 191*y^4) + 
               q12^5*q22^3*(9 + 1231*y^2 + 291*y^4) + 2*q12^3*q22^5*
                (-3 + 303*y^2 + 599*y^4) - q12^4*q22^4*(6 + 1091*y^2 + 
                 1269*y^4) + q12^6*q22^2*(-3 - 1180*y^2 + 1820*y^4)) + 
             2*om1*y*(25*q22^8*(-1 + y^2) + 64*q12^8*y^2*(-165 + 152*y^2) + 
               q12^4*q22^4*(235 - 1523*y^2 - 2396*y^4) + 2*q12^7*q22*
                (3 + 4540*y^2 - 1820*y^4) + 2*q12^2*q22^6*(107 + 476*y^2 - 
                 191*y^4) + q12*q22^7*(5 - 309*y^2 + 50*y^4) - 2*q12^6*q22^2*
                (20 + 3735*y^2 + 291*y^4) + 2*q12^3*q22^5*(-200 - 395*y^2 + 
                 638*y^4) + q12^5*q22^3*(5 + 4931*y^2 + 2538*y^4)) + 
             om1^3*q12*y*(q22^6*(-387 + 47*y^2) + q12^4*q22^2*
                (31 - 21147*y^2 - 12640*y^4) + q12^2*q22^4*(3073 + 7767*y^2 - 
                 4512*y^4) + 4*q12*q22^5*(-233 - 891*y^2 + 200*y^4) + 4*q12^5*
                q22*(13 + 9033*y^2 + 1184*y^4) + 8*q12^3*q22^3*(-226 + 
                 177*y^2 + 1324*y^4) + q12^6*(-29 - 46187*y^2 + 12800*y^4)) + 
             om1^2*om2*(2*q22^7*y^2*(132 - 35*y^2) + q12*q22^6*y^2*
                (1 + 301*y^2) + q12^3*q22^4*(66 - 291*y^2 - 3929*y^4) + 2*
                q12^2*q22^5*(-27 - 542*y^2 + 124*y^4) + 6*q12^6*q22*
                (3 + 1178*y^2 + 2094*y^4) - q12^7*(6 + 6953*y^2 + 2647*y^4) + 
               2*q12^4*q22^3*(18 + 2156*y^2 + 5325*y^4) - q12^5*q22^2*
                (60 + 6773*y^2 + 15197*y^4)) - 2*om1^4*om2*q12*
              (5*q22^5*y^2*(-215 + 56*y^2) - q12*q22^4*y^2*(961 + 1844*y^2) + 
               2*q12^2*q22^3*(36 + 1701*y^2 + 904*y^4) + 2*q12^3*q22^2*
                (12 + 75*y^2 + 2644*y^4) - q12^4*q22*(24 + 3287*y^2 + 
                 14872*y^4) + q12^5*(24 + 3499*y^2 + 18652*y^4))) + 
           eu2*(192*om1^9*om2*q12^4*(9*q12 - 7*q22)*y + 32*om1^8*q12^4*
              (q22^2*(3 + 11*y^2) + 2*q12*q22*(3 + 43*y^2) + q12^2*
                (3 + 327*y^2)) - 32*om1^7*om2*q12^3*y*(q22^3*(59 - 136*y^2) + 
               q12*q22^2*(-128 + 201*y^2) + q12^3*(6 + 361*y^2) + q12^2*q22*
                (299 + 854*y^2)) - 16*om1^6*q12^3*(-12*q12^3*q22*y^2*
                (15 + 137*y^2) + q22^4*(-9 + 265*y^2 - 70*y^4) + 4*q12*q22^3*
                (-3 - 116*y^2 + 267*y^4) - 4*q12^2*q22^2*(3 + 484*y^2 + 
                 294*y^4) + q12^4*(9 + 331*y^2 + 4110*y^4)) + 
             4*om1^5*om2*q12^2*y*(q22^5*(-33 + 404*y^2) + q12*q22^4*
                (727 + 944*y^2 - 560*y^4) + 2*q12^2*q22^3*(-1947 - 1778*y^2 + 
                 1256*y^4) - 2*q12^3*q22^2*(-849 + 926*y^2 + 2120*y^4) + 
               q12^4*q22*(-665 + 16256*y^2 + 2160*y^4) + q12^5*(-105 - 
                 29860*y^2 + 4864*y^4)) + 4*q12*(25*q22^9*y^2*(-1 + y^2) - 
               256*q12^8*q22*y^2*(-9 + 53*y^2) + 256*q12^9*y^2*
                (-9 + 86*y^2) + q12^4*q22^5*y^2*(1697 + 2467*y^2) + q12^3*
                q22^6*(15 - 712*y^2 - 1836*y^4) + q12^6*q22^3*
                (12 + 2411*y^2 - 1529*y^4) + q12*q22^8*(3 + 86*y^2 - 
                 216*y^4) - 3*q12^5*q22^4*(5 + 774*y^2 + 520*y^4) + q12^2*
                q22^7*(-12 + 45*y^2 + 829*y^4) + q12^7*q22^2*(-3 - 2332*y^2 + 
                 6684*y^4)) + 2*om1^2*q12*(q12^4*q22^4*(27 - 4877*y^2 - 
                 11260*y^4) + q22^8*(3 - 138*y^2 + 35*y^4) - 2*q12*q22^7*
                (3 - 176*y^2 + 137*y^4) + q12^2*q22^6*(51 - 167*y^2 + 
                 278*y^4) + 2*q12^3*q22^5*(-54 + 429*y^2 + 1339*y^4) + 2*
                q12^7*q22*(12 + 7037*y^2 + 5281*y^4) + 2*q12^5*q22^3*
                (45 + 5270*y^2 + 10669*y^4) + q12^8*(-6 - 13865*y^2 + 
                 14633*y^4) - q12^6*q22^2*(75 + 13689*y^2 + 23014*y^4)) + 
             om1*om2*y*(-35*q22^9*(-1 + y^2) + 1024*q12^9*y^2*(-84 + 
                 121*y^2) + 4*q12^8*q22*(6 + 18473*y^2 - 17193*y^4) + q12^5*
                q22^4*(1397 - 23437*y^2 - 9956*y^4) + q12^3*q22^6*
                (2003 + 5077*y^2 - 4412*y^4) + q12^6*q22^3*(53 + 45247*y^2 - 
                 660*y^4) + q12*q22^8*(-121 + 849*y^2 - 140*y^4) + q12^2*
                q22^7*(-401 - 3619*y^2 + 1188*y^4) + q12^4*q22^5*
                (-2783 + 3363*y^2 + 9108*y^4) + q12^7*q22^2*(-207 - 
                 61401*y^2 + 27052*y^4)) - 2*om1^4*q12^2*
              (q22^6*(-27 + 1093*y^2 - 280*y^4) + 4*q12^3*q22^3*
                (21 + 1489*y^2 + 56*y^4) + 2*q12*q22^5*(3 - 1525*y^2 + 
                 2016*y^4) - q12^2*q22^4*(93 + 2377*y^2 + 9816*y^4) - 2*q12^5*
                q22*(45 + 6973*y^2 + 28752*y^4) + q12^4*q22^2*
                (75 + 5411*y^2 + 30648*y^4) + q12^6*(45 + 13825*y^2 + 
                 62648*y^4)) + 2*om1^3*om2*q12*y*(2*q22^7*(51 - 2*y^2) + 2*
                q12^6*q22*(2 + 37775*y^2 - 11592*y^4) + q12^3*q22^4*
                (5281 + 2289*y^2 - 9824*y^4) + q12^5*q22^2*(121 - 51819*y^2 - 
                 3696*y^4) + q12*q22^6*(7 + 2371*y^2 - 560*y^4) + 2*q12^2*
                q22^5*(-1420 - 3669*y^2 + 1816*y^4) + 2*q12^4*q22^3*
                (-1321 + 10872*y^2 + 6576*y^4) + q12^7*(-33 - 95017*y^2 + 
                 65536*y^4))))*f[10])/(6*w[1]*w[2]^2*w[5]*w[6]*w[7]^2*w[9]*
          w[13]^2*w[14]*w[15]) + (eu2*mb^5*om1^2*q12*QB^3*S2*
          (-2*eq1*q12*(5824*om1^9*q12^4*y*(-1 + y^2) - 32*om1^8*om2*q12^3*
              (-1 + y^2)*(3*q12*(20 + 71*y^2) + q22*(72 + 205*y^2)) - 
             32*om1^7*q12^3*y*(2*q12*q22*(-50 - 20*y^2 + 61*y^4) + q22^2*
                (389 - 816*y^2 + 418*y^4) + q12^2*(109 - 674*y^2 + 
                 556*y^4)) + 16*om1^6*om2*q12^2*(-1 + y^2)*(q12^2*q22*
                (-68 + 1543*y^2 - 978*y^4) + q22^3*(-252 + 419*y^2 - 
                 136*y^4) + q12^3*(-158 - 4897*y^2 + 1066*y^4) + q12*q22^2*
                (-126 + 179*y^2 + 1156*y^4)) + 2*om1^2*om2*(-1 + y^2)*
              (q12^6*q22*(654 + 23085*y^2 - 15761*y^4) + q12^2*q22^5*
                (-378 + 2233*y^2 - 881*y^4) + 2*q12^4*q22^3*(387 + 7529*y^2 - 
                 173*y^4) - 2*q22^7*(45 - 156*y^2 + 34*y^4) + q12^3*q22^4*
                (113 - 7476*y^2 + 421*y^4) + q12*q22^6*(183 - 773*y^2 + 
                 438*y^4) + q12^5*q22^2*(-931 - 20605*y^2 + 5340*y^4) + q12^7*
                (-613 - 23066*y^2 + 19881*y^4)) - om2*(-1 + y^2)*
              (2*q12*q22^7*(7 + 136*y^2 - 394*y^4) + q22^8*(18 - 121*y^2 + 
                 103*y^4) - 128*q12^7*q22*(3 - 186*y^2 + 901*y^4) - 4*q12^3*
                q22^5*(-1 + 614*y^2 + 1476*y^4) + 128*q12^8*(3 - 306*y^2 + 
                 1901*y^4) + q12^2*q22^6*(-132 + 551*y^2 + 2719*y^4) + q12^4*
                q22^4*(418 + 2485*y^2 + 10581*y^4) - 2*q12^5*q22^3*
                (297 - 1124*y^2 + 10590*y^4) + q12^6*q22^2*(464 - 11427*y^2 + 
                 49669*y^4)) + 2*om1^4*om2*q12*(-1 + y^2)*(q12^4*q22*
                (776 + 51663*y^2 - 26232*y^4) + q22^5*(-792 + 2291*y^2 - 
                 544*y^4) + q12*q22^4*(684 - 3489*y^2 + 4888*y^4) - 2*q12^2*
                q22^3*(192 - 3975*y^2 + 5348*y^4) + 2*q12^3*q22^2*
                (-604 - 12713*y^2 + 5968*y^4) + q12^5*(-932 - 78589*y^2 + 
                 81352*y^4)) - 4*om1^5*q12^2*y*(q22^4*(727 - 2095*y^2 + 
                 1260*y^4) + 4*q12^3*q22*(847 + 2093*y^2 - 1746*y^4 - 
                 1194*y^6) - 4*q12*q22^3*(805 - 401*y^2 - 574*y^4 + 
                 206*y^6) + 2*q12^2*q22^2*(935 - 1985*y^2 - 454*y^4 + 
                 1504*y^6) + q12^4*(-5741 - 4183*y^2 + 3104*y^4 + 
                 6784*y^6)) - 2*om1^3*q12*y*(3*q22^6*(-86 + 57*y^2 + 2*y^4) + 
               2*q12^5*q22*(7435 - 23357*y^2 + 33103*y^4 - 17172*y^6) - 2*q12*
                q22^5*(399 + 1393*y^2 - 2213*y^4 + 412*y^6) - 4*q12^3*q22^3*
                (30 - 223*y^2 - 2702*y^4 + 2904*y^6) + q12^2*q22^4*
                (3238 + 4227*y^2 - 11968*y^4 + 4656*y^6) + 3*q12^4*q22^2*
                (-2846 + 1411*y^2 - 5034*y^4 + 6448*y^6) + 3*q12^6*
                (-6414 + 47939*y^2 - 68664*y^4 + 27136*y^6)) + 
             om1*y*(q22^8*(139 - 224*y^2 + 103*y^4) + q12^6*q22^2*
                (11285 - 73336*y^2 + 104429*y^4 - 42360*y^6) + q12^4*q22^4*
                (1617 - 7528*y^2 + 17701*y^4 - 11808*y^6) + 2*q12*q22^7*
                (-178 + 907*y^2 - 850*y^4 + 103*y^6) - q12^2*q22^6*
                (145 + 5024*y^2 - 6727*y^4 + 1576*y^6) - 128*q12^8*
                (-135 + 2555*y^2 - 4222*y^4 + 1802*y^6) + 2*q12^3*q22^5*
                (348 + 3273*y^2 - 6304*y^4 + 2719*y^6) + 2*q12^5*q22^3*
                (-3370 + 11561*y^2 - 18790*y^4 + 10581*y^6) + 2*q12^7*q22*
                (-7184 + 85683*y^2 - 128168*y^4 + 49669*y^6))) + 
           eu2*(192*om1^10*q12^5*(-1 + y^2) - 64*om1^9*om2*q12^4*
              (72*q12 - 77*q22)*y*(-1 + y^2) + 16*om1^8*q12^4*(-1 + y^2)*
              (q12*q22*(46 - 590*y^2) - 7*q22^2*(13 + 77*y^2) + q12^2*
                (161 + 657*y^2)) + 16*om1^7*om2*q12^3*y*
              (q22^3*(-704 + 1107*y^2 - 394*y^4) + q12^2*q22*(-494 + 
                 543*y^2 - 94*y^4) + q12*q22^2*(628 - 2647*y^2 + 2010*y^4) + 
               q12^3*(-202 - 1935*y^2 + 2110*y^4)) + 2*om1^2*q12*(-1 + y^2)*
              (q12^6*q22^2*(1592 + 33258*y^2 - 11233*y^4) + q12^4*q22^4*
                (744 + 17822*y^2 - 1509*y^4) + q12^2*q22^6*(-532 + 3942*y^2 - 
                 1487*y^4) + q22^8*(-65 + 184*y^2 - 34*y^4) + q12*q22^7*
                (214 - 1199*y^2 + 415*y^4) + q12^3*q22^5*(474 - 9343*y^2 + 
                 2197*y^4) + q12^5*q22^3*(-1782 - 27245*y^2 + 3145*y^4) + 
               q12^7*q22*(-1258 - 33573*y^2 + 14947*y^4) + q12^8*
                (1189 + 29210*y^2 + 19927*y^4)) - 4*om1^6*q12^3*(-1 + y^2)*
              (4*q12^3*q22*(93 + 4914*y^2 - 2030*y^4) + q22^4*(711 - 
                 394*y^2 + 272*y^4) - 4*q12*q22^3*(175 - 1650*y^2 + 
                 1382*y^4) + 2*q12^2*q22^2*(-311 + 86*y^2 + 5036*y^4) + q12^4*
                (-801 - 39922*y^2 + 20616*y^4)) + q12*(-1 + y^2)*
              (q12^6*q22^3*(-1058 + 13675*y^2 - 70849*y^4) + q12^2*q22^7*
                (146 - 279*y^2 - 3507*y^4) + q22^9*(-18 + 121*y^2 - 
                 103*y^4) - 768*q12^8*q22*(1 - 82*y^2 + 467*y^4) + q12*q22^8*
                (4 - 393*y^2 + 891*y^4) + 256*q12^9*(3 - 378*y^2 + 
                 2765*y^4) - 3*q12^4*q22^5*(138 + 1647*y^2 + 5495*y^4) + 
               q12^3*q22^6*(-136 + 3007*y^2 + 8623*y^4) + q12^5*q22^4*
                (1012 + 237*y^2 + 31761*y^4) + q12^7*q22^2*(848 - 35235*y^2 + 
                 164997*y^4)) - om1^4*q12^2*(-1 + y^2)*(2*q12^5*q22*
                (1689 + 104465*y^2 - 89480*y^4) + 4*q12^3*q22^3*
                (587 + 11071*y^2 - 13004*y^4) + q22^6*(1137 - 2405*y^2 + 
                 544*y^4) - 2*q12*q22^5*(1327 - 8769*y^2 + 5248*y^4) + q12^2*
                q22^4*(2179 - 28951*y^2 + 35136*y^4) + q12^4*q22^2*
                (-4489 - 112371*y^2 + 70736*y^4) + q12^6*(-3051 - 
                 302897*y^2 + 445584*y^4)) + 4*om1^5*om2*q12^2*y*
              (q22^5*(-969 + 1675*y^2 - 652*y^4) + q12^4*q22*(7651 - 
                 4541*y^2 + 7388*y^4 - 10480*y^6) + 2*q12*q22^4*
                (864 - 1913*y^2 + 732*y^4 + 272*y^6) - 2*q12^2*q22^3*
                (2737 - 4489*y^2 + 572*y^4 + 1288*y^6) + 4*q12^3*q22^2*
                (-263 - 1278*y^2 + 125*y^4 + 1416*y^6) + 2*q12^5*
                (-6454 + 17789*y^2 - 23970*y^4 + 12608*y^6)) + 
             om1*om2*y*(q22^9*(52 - 77*y^2 + 34*y^4) + q12^6*q22^3*
                (15764 - 109317*y^2 + 157468*y^4 - 63852*y^6) + q12^2*q22^7*
                (812 - 5883*y^2 + 6304*y^4 - 1188*y^6) + q12*q22^8*
                (-509 + 1497*y^2 - 1169*y^4 + 136*y^6) + 512*q12^9*
                (-69 + 1700*y^2 - 3153*y^4 + 1522*y^6) + q12^3*q22^6*
                (387 + 11103*y^2 - 16235*y^4 + 4808*y^6) - q12^4*q22^5*
                (104 + 17159*y^2 - 29838*y^4 + 12692*y^6) + q12^5*q22^4*
                (-6231 + 39983*y^2 - 61735*y^4 + 27992*y^6) - 4*q12^8*q22*
                (-7333 + 125195*y^2 - 208957*y^4 + 91095*y^6) + q12^7*q22^2*
                (-23375 + 254745*y^2 - 386621*y^4 + 155224*y^6)) + 
             om1^3*om2*q12*y*(q22^7*(-134 + 337*y^2 - 122*y^4) + q12^6*q22*
                (61460 - 437471*y^2 + 630762*y^4 - 254688*y^6) + 3*q12^4*
                q22^3*(3806 - 11987*y^2 + 24422*y^4 - 16256*y^6) + q12*q22^6*
                (-864 + 4737*y^2 - 5222*y^4 + 1088*y^6) - q12^2*q22^5*
                (4456 + 10361*y^2 - 22046*y^4 + 7328*y^6) + q12^3*q22^4*
                (8654 + 8983*y^2 - 39862*y^4 + 22720*y^6) + q12^5*q22^2*
                (-40980 + 155335*y^2 - 218242*y^4 + 103680*y^6) + q12^7*
                (-79642 + 955937*y^2 - 1505058*y^4 + 628736*y^6))))*f[10])/
         (3*w[1]*w[2]^2*w[5]*w[6]*w[7]*w[9]*w[13]^2*w[14]*w[15]) + 
        (5*eu2*mb^5*om2^2*q22^3*(q12 + q22)^4*QB^2*S2*y^2*(-1 + y^2)*
          (eu2*(q12 + q22)^2*(q22*(q12^2*(-q12 + q22) + om2^2*(-2*q12^2 - 
                 3*q12*q22 + q22^2))*y + om1*om2*(q12^3 + om2^2*q22^2 + q12*
                q22*(om2^2 - 2*q22*y^2) + q12^2*(q22 + 2*q22*y^2))) + 
           2*eq1*(2*om2*q22*y*(om2^2*(-q12^3 - 3*q12^2*q22 + q12*q22^2 + 
                 3*q22^3) + q12*(-q12^3 + q22^3*(1 - 2*y^2) + q12^2*q22*
                  (3 - 2*y^2) + q12*q22^2*(5 + 4*y^2))) + 
             om1*(om2^4*q22*(q12 + q22)^2 + q12^2*q22*(q12^2*(-1 + 2*y^2) + 
                 q22^2*(-1 + 2*y^2) - 2*q12*(q22 + 2*q22*y^2)) + om2^2*
                (q12^4 - 6*q12^2*q22^2*y^2 + q22^4*(-1 + 2*y^2) - 
                 2*q12*q22^3*(1 + 8*y^2) + 2*q12^3*(q22 + 2*q22*y^2)))))*
          f[10])/(2*w[1]*w[2]^2*w[5]*w[6]*w[8]^3*w[9]*w[13]^2*w[14]*w[15]) - 
        (eu2*mb^5*om2^2*q22^2*(q12 + q22)^2*QB^2*S2*(-1 + y^2)*
          (eu2*(q12 + q22)^2*(-(q22*y*(12*om2^4*q22*(q12 + q22)^2 + 
                q12^2*(q12^2*q22*(81 - 302*y^2) - q12^3*(3 + 50*y^2) + 
                  q22^3*(87 + 122*y^2) + q12*q22^2*(171 + 230*y^2)) + 
                om2^2*(q12^3*q22*(3 - 617*y^2) + q12^2*q22^2*(75 - 593*y^2) + 
                  q12^4*(6 - 70*y^2) + q22^4*(87 + 107*y^2) + q12*q22^3*
                   (165 + 421*y^2)))) + om1*om2*(-(q12^5*(3 + 35*y^2)) + 
               om2^2*q22^4*(-3 + 118*y^2) - q12^4*q22*(9 + 297*y^2 + 
                 70*y^4) + q12*q22^3*(-3*om2^2*(3 + 28*y^2) + 2*q22*y^2*
                  (87 + 107*y^2)) + q12^3*q22*(om2^2*(-3 + 4*y^2) + 
                 q22*(-9 + 9*y^2 - 574*y^4)) + q12^2*q22^2*
                (-9*om2^2*(1 + 22*y^2) + q22*(-3 + 445*y^2 + 430*y^4)))) + 
           2*eq1*(-2*om2*q22*y*(6*om2^4*q22*(q12 + q22)^3 - om2^2*(q12 + q22)*
                (284*q12^3*q22*y^2 + 2*q12^2*q22^2*(-39 + 35*y^2) + 
                 q12^4*(-3 + 35*y^2) - 3*q22^4*(29 + 75*y^2) - 4*q12*q22^3*
                  (42 + 293*y^2)) + q12*(-(q12^5*(3 + 50*y^2)) + 
                 q22^5*(3 + 32*y^2 - 244*y^4) + q12^4*q22*(81 - 136*y^2 - 
                   100*y^4) + q12*q22^4*(99 + 782*y^2 - 96*y^4) - 
                 4*q12^3*q22^2*(-66 - 341*y^2 + 96*y^4) + 4*q12^2*q22^3*
                  (69 + 550*y^2 + 206*y^4))) + om1*(om2^4*q22*(q12 + q22)^2*
                (q12^2*(-3 + 4*y^2) - 2*q12*q22*(3 + 80*y^2) + 
                 q22^2*(-3 + 304*y^2)) + q12^2*q22*(q22^4*(3 + 32*y^2 - 
                   244*y^4) + q12^4*(3 + 44*y^2 - 100*y^4) + 4*q12^3*q22*
                  (3 + 134*y^2 - 96*y^4) + 4*q12*q22^3*(3 + 128*y^2 - 
                   24*y^4) + 2*q12^2*q22^2*(9 + 486*y^2 + 412*y^4)) + om2^2*
                (-(q12^6*(3 + 35*y^2)) + 24*q12^3*q22^3*y^2*(77 + 107*y^2) + 
                 q12^4*q22^2*(-15 + 167*y^2 - 790*y^4) + q22^6*(3 + 17*y^2 - 
                   214*y^4) - 4*q12^5*q22*(3 + 74*y^2 + 35*y^4) + 
                 4*q12*q22^5*(3 + 200*y^2 + 201*y^4) + q12^2*q22^4*
                  (15 + 2203*y^2 + 5196*y^4)))))*f[10])/(6*w[1]*w[2]^2*w[5]*
          w[6]*w[8]^2*w[9]*w[13]^2*w[14]*w[15]) - 
        (eu2*mb^5*om2^2*q22*QB^2*S2*(-1 + y^2)*(eu2*(q12 + q22)^2*
            (-(q22*y*(4*om2^4*q22*(q12 + q22)^2*(49*q12^2 + 98*q12*q22 + 
                  85*q22^2) + q12^2*(2*q12^3*q22^2*(1336 - 1411*y^2) + 
                  q12^5*(26 - 103*y^2) - 7*q12^4*q22*(-58 + 147*y^2) + 
                  q22^5*(626 + 319*y^2) + 5*q12*q22^4*(638 + 441*y^2) + 
                  2*q12^2*q22^3*(2428 + 715*y^2)) + om2^2*(q12^4*q22^2*
                   (1943 - 3080*y^2) + q12^5*q22*(1019 - 800*y^2) + 
                  q12^6*(266 - 136*y^2) + q22^6*(539 + 212*y^2) + 
                  2*q12^3*q22^3*(1877 + 698*y^2) + 4*q12^2*q22^4*(1241 + 
                    2131*y^2) + q12*q22^5*(2939 + 3484*y^2)))) + 
             om1*om2*(q12^7*(29 - 68*y^2) + 2*om2^2*q22^6*(25 + 368*y^2) + 
               q12^6*q22*(79 - 308*y^2 - 136*y^4) + 2*q12*q22^5*
                (q22*y^2*(539 + 212*y^2) + om2^2*(74 + 2112*y^2)) + 2*q12^4*
                q22^2*(om2^2*(47 + 744*y^2) + q22*(73 + 3298*y^2 - 
                   2428*y^4)) + 2*q12^5*q22*(4*om2^2*(4 + 43*y^2) + 
                 q22*(55 - 271*y^2 - 672*y^4)) + q12^3*q22^3*
                (4*om2^2*(35 + 514*y^2) + q22*(133 + 12364*y^2 + 2360*y^4)) + 
               q12^2*q22^4*(176*om2^2*(1 + 25*y^2) + q22*(47 + 6544*y^2 + 
                   3552*y^4)))) + 2*eq1*(-2*om2*q22*y*(2*om2^4*q22*
                (q12 + q22)^3*(49*q12^2 + 92*q12*q22 + 19*q22^2) - om2^2*
                (q12 + q22)*(q12^6*(-133 + 68*y^2) + 2*q12^5*q22*(-259 + 
                   78*y^2) - 42*q12*q22^5*(47 + 114*y^2) + q12^4*q22^2*
                  (-831 + 160*y^2) - q22^6*(281 + 376*y^2) - 12*q12^3*q22^3*
                  (171 + 470*y^2) - q12^2*q22^4*(3299 + 13772*y^2)) + q12*
                (q12^7*(26 - 103*y^2) + q12*q22^6*(176 + 1551*y^2 - 
                   2796*y^4) + q12^4*q22^3*(5494 + 18989*y^2 - 2050*y^4) + 
                 q12^5*q22^2*(2148 + 2413*y^2 - 1452*y^4) + q12^6*q22*
                  (256 - 351*y^2 - 206*y^4) - q22^7*(50 + 257*y^2 + 
                   638*y^4) + q12^2*q22^5*(2364 + 13747*y^2 + 1934*y^4) + 
                 q12^3*q22^4*(5714 + 28267*y^2 + 5208*y^4))) + 
             om1*(4*om2^4*q22*(q12 + q22)^2*(3*q12^2*q22^2*(6 + 85*y^2) + 
                 q12^4*(8 + 86*y^2) + q22^4*(8 + 147*y^2) + q12^3*q22*
                  (17 + 333*y^2) + q12*q22^3*(17 + 1199*y^2)) - q12^2*q22*
                (q12^2*q22^4*(294 - 7917*y^2 - 1934*y^4) + q12^6*
                  (26 - 155*y^2 + 206*y^4) + 6*q12^5*q22*(16 - 289*y^2 + 
                   242*y^4) + q22^6*(50 + 257*y^2 + 638*y^4) - 4*q12^3*q22^3*
                  (-64 + 3345*y^2 + 1302*y^4) + 2*q12*q22^5*(96 - 475*y^2 + 
                   1398*y^4) + q12^4*q22^2*(174 - 8249*y^2 + 2050*y^4)) + 
               om2^2*(q12^8*(29 - 68*y^2) + 2*q12^6*q22^2*(83 + 453*y^2 - 
                   580*y^4) - 2*q12^7*q22*(-57 + 20*y^2 + 136*y^4) + 
                 2*q12^5*q22^3*(53 + 6850*y^2 + 208*y^4) - 2*q12*q22^7*
                  (105 - 794*y^2 + 384*y^4) - q22^8*(53 + 274*y^2 + 
                   424*y^4) + 6*q12^4*q22^4*(-4 + 6129*y^2 + 5228*y^4) + 
                 2*q12^2*q22^6*(-155 + 7955*y^2 + 9332*y^4) + 2*q12^3*q22^5*
                  (-101 + 19000*y^2 + 25496*y^4)))))*f[10])/
         (6*w[1]*w[2]^2*w[5]*w[6]*w[8]*w[9]*w[13]^2*w[14]*w[15]) + 
        (3*eu2*mb^5*om1^2*QB^3*S2*(-4*eq1*(om2^9*q22^2*(-q12^4 + 2*q12^3*
                q22 + q12^2*q22^2 - 4*q12*q22^3 + q22^4) + 64*om1^8*om2^5*
              q12^2*(om2^2*(q12 + 2*q22) - q12*(2*q12 + 3*q22)) + 
             16*om1^6*om2^5*q12*(-2*q12*(q12 - q22)^2*(2*q12 + 3*q22) + 4*
                om2^4*q22*(2*q12 + 3*q22) + om2^2*(q12^3 - 12*q12^2*q22 - 
                 27*q12*q22^2 - 2*q22^3)) + 4*om1^4*om2^5*
              (-(q12*(q12 - q22)^4*(2*q12 + 3*q22)) + 4*om2^4*q22*
                (4*q12^3 - 3*q12^2*q22 - 10*q12*q22^2 + 5*q22^3) - om2^2*
                (q12 - q22)^2*(q12^3 + 24*q12^2*q22 + 45*q12*q22^2 + 
                 10*q22^3)) + 64*om1^9*om2^4*q12^4*y - 16*om1^7*q12^2*
              (8*om2^8*q22 + om2^2*q12^2*(q12 + q22)^2 + q12^3*(q12 + q22)^
                 2 - om2^4*q12*(q12^2 - 6*q12*q22 + q22^2) - 4*om2^6*
                (q12^2 + 5*q12*q22 + 3*q22^2))*y - om1^3*(q12 - q22)^2*
              (-8*om2^8*q22*(q12^2 + 10*q12*q22 + 5*q22^2) + om2^4*q12*
                (q12 + q22)^2*(q12^2 - 2*q12*q22 + 9*q22^2) + om2^2*q12^2*
                (q12 + q22)^2*(q12^2 - 2*q12*q22 + 9*q22^2) + q12^3*
                (q12 + q22)^2*(q12^2 - 2*q12*q22 + 9*q22^2) - 4*om2^6*
                (q12^4 + 3*q12^3*q22 - 8*q12^2*q22^2 - 5*q12*q22^3 + q22^4))*
              y - 4*om1^5*q12*(-8*om2^8*q22*(-q12^2 + 8*q12*q22 + q22^2) + 2*
                om2^2*q12^2*(q12^4 + 4*q12*q22^3 + 3*q22^4) + 2*q12^3*
                (q12^4 + 4*q12*q22^3 + 3*q22^4) - 4*om2^6*(2*q12^4 + 
                 6*q12^3*q22 - 13*q12^2*q22^2 - 4*q12*q22^3 + 5*q22^4) + 
               om2^4*q12*(q12^4 + 4*q12^3*q22 - 6*q12^2*q22^2 + 
                 12*q12*q22^3 + 5*q22^4))*y - 2*om2^7*q22^7*(-1 + y^2) - 
             om2^5*q22^8*(-1 + y^2)^2 + om1*q22*y*(-(om2^2*q12*(q12 - q22)^4*
                 q22*(q12 + q22)^2) - q12^2*(q12 - q22)^4*q22*(q12 + q22)^2 + 
               2*om2^8*(q12^5 - 7*q12^3*q22^2 + 8*q12^2*q22^3 + 3*q12*q22^4 - 
                 8*q22^5) + om2^6*q22*(-q12^5 + 2*q12^4*q22 + q12^3*q22^2 - 
                 4*q12^2*q22^3 + q12*q22^4 + 2*q22^5*(4 - 3*y^2)) + om2^4*q22*
                (-q12^6 + 2*q12^5*q22 + q12^4*q22^2 - 4*q12^3*q22^3 + 
                 q12^2*q22^4 + 2*q12*q22^5 + q22^6*(-2 + y^2))) + 
             om1^2*om2^5*(4*om2^4*q22*(2*q12^4 - 7*q12^3*q22 + 14*q12*q22^3 - 
                 10*q22^4) + 6*q22^7*(-1 + y^2) - om2^2*(q12^6 + 
                 8*q12^5*q22 - 21*q12^4*q22^2 - 10*q12^3*q22^3 + 
                 55*q12^2*q22^4 - 36*q12*q22^5 + q22^6*(-7 + 4*y^2)))) + 
           eu2*om2*(128*om1^10*om2*(om2^2 - q12)*q12^4 - 32*om1^8*om2*q12^2*
              (2*q12^2*(q12 - q22)^2 + 16*om2^6*q22 - 4*om2^4*(q12^2 + 
                 10*q12*q22 + 4*q22^2) + om2^2*q12*(-3*q12^2 + 26*q12*q22 + 
                 17*q22^2)) - 8*om1^6*om2*q12*(q12^2*(q12 - q22)^4 - om2^2*
                q12*(q12 - q22)^2*(3*q12^2 - 46*q12*q22 - 37*q22^2) - 16*
                om2^6*q22*(-3*q12^2 + 7*q12*q22 + 4*q22^2) - 4*om2^4*
                (3*q12^4 + 24*q12^3*q22 - 33*q12^2*q22^2 - 18*q12*q22^3 + 
                 4*q22^4)) + 2*om1^4*om2^3*(q12 - q22)*(q12*(q12 - q22)^3*
                (q12^2 - 22*q12*q22 - 19*q22^2) - 16*om2^4*q22*(3*q12^3 - 
                 12*q12^2*q22 - 5*q12*q22^2 + 10*q22^3) + 4*om2^2*
                (3*q12^5 + 21*q12^4*q22 - 45*q12^3*q22^2 - 21*q12^2*q22^3 + 
                 38*q12*q22^4 + 4*q22^5)) - 64*om1^9*om2^2*q12^3*
              (4*om2^2*(q12 + q22) - q12*(3*q12 + 7*q22))*y + 
             16*om1^7*q12^2*(q12^2*(3*q12 - q22)*(q12 + q22)^2 - 16*om2^6*q22*
                (q12 + 4*q22) + 4*om2^4*(-3*q12^3 + 3*q12^2*q22 + 
                 18*q12*q22^2 + 4*q22^3) + om2^2*q12*(9*q12^3 + 7*q12^2*q22 - 
                 21*q12*q22^2 + 13*q22^3))*y + om1^3*(q12 - q22)^2*
              (om2^2*q12*(q12 + q22)^2*(3*q12^3 - 7*q12^2*q22 + 
                 29*q12*q22^2 - 9*q22^3) + q12^2*(q12 + q22)^2*(3*q12^3 - 
                 7*q12^2*q22 + 29*q12*q22^2 - 9*q22^3) + 16*om2^6*q22*
                (-3*q12^3 - 6*q12^2*q22 + 13*q12*q22^2 + 4*q22^3) - 4*om2^4*
                (q12^5 - 3*q12^4*q22 - 19*q12^3*q22^2 + 15*q12^2*q22^3 - 
                 6*q12*q22^4 - 4*q22^5))*y + 4*om1^5*q12*(2*q12^2*
                (q12 + q22)^2*(3*q12^3 - 7*q12^2*q22 + 11*q12*q22^2 - 
                 3*q22^3) - 16*om2^6*q22*(3*q12^3 + 6*q12^2*q22 - 
                 17*q12*q22^2 + 4*q22^3) - 4*om2^4*(3*q12^5 - 9*q12^4*q22 - 
                 27*q12^3*q22^2 + 47*q12^2*q22^3 - 12*q12*q22^4 - 10*q22^5) + 
               om2^2*q12*(9*q12^5 - 7*q12^4*q22 - 10*q12^3*q22^2 + 
                 54*q12^2*q22^3 - 15*q12*q22^4 + q22^5))*y - 
             2*om2^3*q22^2*(om2^4*(-q12^5 + 3*q12^4*q22 - q12^3*q22^2 - 
                 5*q12^2*q22^3 + 5*q12*q22^4 + q22^5) + 3*om2^2*q22^6*
                (-1 + y^2) + q22^7*(-1 + y^2)^2) - 2*om1^2*(4*om2^7*q22*
                (q12^5 - 9*q12^4*q22 + 14*q12^3*q22^2 + 6*q12^2*q22^3 - 
                 27*q12*q22^4 + 19*q22^5) - 4*om2^3*q22^8*(-1 + y^2) - om2^5*
                (q12^7 + 4*q12^6*q22 - 29*q12^5*q22^2 + 34*q12^4*q22^3 + 
                 35*q12^3*q22^4 - 96*q12^2*q22^5 + 61*q12*q22^6 + 
                 2*q22^7*(5 - 8*y^2))) - om1*q22*y*(-(q12*(q12 - q22)^4*
                 (3*q12 - q22)*q22*(q12 + q22)^2) + 4*om2^6*(q12^6 - 
                 2*q12^5*q22 - 5*q12^4*q22^2 + 16*q12^3*q22^3 - 9*q12^2*
                  q22^4 - 10*q12*q22^5 + 13*q22^6) + om2^2*q22*(-3*q12^7 + 
                 7*q12^6*q22 + q12^5*q22^2 - 13*q12^4*q22^3 + 7*q12^3*q22^4 + 
                 5*q12^2*q22^5 - 5*q12*q22^6 - q22^7*(-2 + y^2)) + om2^4*q22*
                (-3*q12^6 + 7*q12^5*q22 + q12^4*q22^2 - 13*q12^3*q22^3 + 
                 7*q12^2*q22^4 + 5*q12*q22^5 + q22^6*(-21 + 16*y^2)))))*
          f[10])/(w[1]*w[2]^2*w[5]*w[6]*w[9]*w[10]*w[13]^2*w[14]*w[15]) + 
        (3*eu2*mb^5*om1^3*q12^2*(4*om1^2*q12 + (q12 - q22)^2)^2*
          (4*eq1*q12 + eu2*om2*(3*q12 - q22))*(q12 + q22)^2*
          (om1^2*q12 + q22^2)*QB^3*S2*y*f[10])/(w[1]*w[2]^2*w[5]*w[6]*w[7]*
          w[9]*w[10]*w[13]^2*w[14]*w[15]) - (eu2*mb^5*om1^2*QB^3*S2*
          (-1 + y^2)*(eu2*(-64*om1^10*q12^3*(-16*om2^4*q12^6 + (q12 - q22)^4*
                (3*q12^4 - 3*q12^2*q22^2 + q22^4)) + 128*om1^9*om2*q12^2*
              (20*om2^2*q12^8 + (q12 - q22)^2*(14*q12^7 - 2*q12^6*q22 - 
                 26*q12^5*q22^2 + 20*q12^4*q22^3 + 10*q12^3*q22^4 - 
                 14*q12^2*q22^5 + 2*q12*q22^6 + q22^7))*y + 
             q22*(131071*q12^15 - 131054*q12^14*q22 + 130918*q12^13*q22^2 - 
               130238*q12^12*q22^3 + 127858*q12^11*q22^4 - 121670*q12^10*
                q22^5 + 109294*q12^9*q22^6 - 89846*q12^8*q22^7 + 65536*q12^7*
                q22^8 - 41226*q12^6*q22^9 + 21778*q12^5*q22^10 - 9402*q12^4*
                q22^11 + 3214*q12^3*q22^12 - 834*q12^2*q22^13 + 154*q12*
                q22^14 - 18*q22^15)*y^4 + 8*om1*om2*q22*y^3*(q12^13*q22*
                (15 - 32752*y^2) + q12^11*q22^3*(455 - 32192*y^2) + q12^9*
                q22^5*(3003 - 27824*y^2) + q12^7*q22^7*(6435 - 16384*y^2) + 
               q12^5*q22^9*(5005 - 4944*y^2) + 3*q12^3*q22^11*(455 - 
                 192*y^2) + q12*q22^13*(105 - 16*y^2) + q22^14*(-15 + y^2) + 
               q12^2*q22^12*(-455 + 121*y^2) + 3*q12^4*q22^10*(-1001 + 
                 647*y^2) + q12^6*q22^8*(-6435 + 9949*y^2) + q12^8*q22^6*
                (-5005 + 22819*y^2) + q12^10*q22^4*(-1365 + 30827*y^2) + 
               q12^12*q22^2*(-105 + 32647*y^2) + q12^14*(-1 + 32767*y^2)) + 
             2*om1^2*y^2*(-33954*q12^7*q22^8*y^2 + 2*q12^9*q22^6*
                (3003 - 58447*y^2) + 18*q12^13*q22^2*(15 - 10859*y^2) + 2*
                q22^15*(21 - 2*y^2) + 54*q12*q22^14*(-5 + y^2) + q12^15*
                (3 + 10*y^2) - 6*q12^2*q22^13*(-175 + 54*y^2) + 6*q12^5*
                q22^10*(-1001 + 61*y^2) - 6*q12^4*q22^11*(-819 + 334*y^2) + 2*
                q12^3*q22^12*(-1365 + 547*y^2) + 2*q12^6*q22^9*(2145 + 
                 4822*y^2) + 6*q12^8*q22^7*(-715 + 12094*y^2) + 6*q12^10*
                q22^5*(-819 + 25822*y^2) - 6*q12^11*q22^4*(-455 + 
                 29917*y^2) + 6*q12^14*q22*(-7 + 32742*y^2) + 2*q12^12*q22^3*
                (-525 + 95666*y^2)) + 4*om1^6*(16*om2^4*q12^11 + 2*q22^13 + 
               q12*q22^12*(-17 + 8*y^2) + 8*om2^2*q12^12*(3 + 40*y^2) + 4*
                q12^11*q22^2*(13 + 2112*y^2 - 7044*y^4) + q12^9*q22^4*
                (-275 + 9240*y^2 - 2656*y^4) + 2*q12^4*q22^9*(5 + 1320*y^2 - 
                 1664*y^4) + 2*q12^2*q22^11*(29 - 32*y^4) + q12^13*
                (23 + 632*y^2 + 80*y^4) + q12^3*q22^10*(-89 - 448*y^2 + 
                 688*y^4) + 24*q12^12*q22*(-3 - 140*y^2 + 1328*y^4) - 2*q12^8*
                q22^5*(-99 - 528*y^2 + 6592*y^4) - 2*q12^6*q22^7*
                (143 - 6072*y^2 + 8704*y^4) + 2*q12^10*q22^3*(55 - 6160*y^2 + 
                 9248*y^4) + q12^5*q22^8*(187 - 7480*y^2 + 9488*y^4) + q12^7*
                q22^6*(99 - 10560*y^2 + 20576*y^4)) + 8*om1^5*om2*y*
              (20*om2^2*q12^12 - 7*q22^13 + 4*q12*q22^12*(17 - 8*y^2) + 
               q12^13*(42 + 80*y^2) + 4*q12^5*q22^8*(11 + 660*y^2 - 
                 928*y^4) + q12^2*q22^11*(-283 + 272*y^2 + 16*y^4) - 8*q12^3*
                q22^10*(-79 + 110*y^2 + 24*y^4) - 16*q12^7*q22^6*
                (99 - 1386*y^2 + 1024*y^4) + q12^4*q22^9*(-715 + 880*y^2 + 
                 1072*y^4) - 8*q12^11*q22^2*(-71 - 506*y^2 + 4072*y^4) - 4*
                q12^9*q22^4*(-55 - 5280*y^2 + 7264*y^4) + 4*q12^12*q22*
                (-57 - 212*y^2 + 8188*y^4) + q12^6*q22^7*(1089 - 11616*y^2 + 
                 8992*y^4) + q12^8*q22^5*(891 - 26400*y^2 + 23776*y^4) + 
               q12^10*q22^3*(-737 - 11440*y^2 + 31696*y^4)) + 
             8*om1^3*om2*y*(q22^14*(11 + 2*y^2) + q12^14*(1 + 10*y^2) + 
               q12^12*q22^2*(53 + 806*y^2 - 65424*y^4) + q12^10*q22^4*
                (221 + 7722*y^2 - 62512*y^4) + q12^8*q22^6*(-143 + 
                 19734*y^2 - 46496*y^4) + q12^6*q22^8*(-429 + 16302*y^2 - 
                 19040*y^4) + q12^4*q22^10*(143 + 4290*y^2 - 3024*y^4) + 
               q12^2*q22^12*(143 + 286*y^2 - 112*y^4) + q12*q22^13*
                (-53 - 36*y^2 + 8*y^4) + q12^3*q22^11*(-221 - 1352*y^2 + 
                 736*y^4) + q12^5*q22^9*(143 - 9724*y^2 + 8744*y^4) + q12^7*
                q22^7*(429 - 20592*y^2 + 32768*y^4) + q12^9*q22^5*
                (-143 - 14300*y^2 + 56792*y^4) + q12^11*q22^3*(-143 - 
                 3016*y^2 + 64800*y^4) + q12^13*q22*(-11 - 132*y^2 + 
                 65528*y^4)) + om1^4*(-2*q22^14*(5 + 16*y^2) + 4*om2^2*q12^13*
                (1 + 40*y^2) - 24*q12^7*q22^7*y^2*(-715 + 3248*y^2) + 2*
                q12^12*q22^2*(45 + 5200*y^2 - 190032*y^4) + 2*q12^3*q22^11*
                (39 + 4628*y^2 - 4032*y^4) + 2*q12*q22^13*(21 + 212*y^2 - 
                 56*y^4) + 8*q12^14*(1 + 54*y^2 + 20*y^4) + 2*q12^2*q22^12*
                (-45 - 1280*y^2 + 704*y^4) - 2*q12^8*q22^6*(143 - 6864*y^2 + 
                 2208*y^4) + 2*q12^4*q22^10*(39 - 11024*y^2 + 13808*y^4) - 2*
                q12^5*q22^9*(143 - 17732*y^2 + 30968*y^4) + 2*q12^6*q22^8*
                (143 - 18304*y^2 + 45840*y^4) + 2*q12^9*q22^5*(143 - 
                 17732*y^2 + 67416*y^4) - 2*q12^10*q22^4*(39 - 18304*y^2 + 
                 130336*y^4) + 2*q12^11*q22^3*(-39 - 11908*y^2 + 
                 171520*y^4) + q12^13*q22*(-41 - 2944*y^2 + 391088*y^4)) + 
             16*om1^8*q12*(32*om2^4*q12^9 + 20*om2^2*q12^10*(1 + 8*y^2) + 
               (q12 - q22)^2*(q22^9 + q12^8*q22*(13 - 464*y^2) + q12^2*q22^7*
                  (11 - 56*y^2) + 28*q12^5*q22^4*(1 - 20*y^2) + 2*q12^3*q22^6*
                  (1 - 8*y^2) + 2*q12*q22^8*(-3 + 8*y^2) + 14*q12^6*q22^3*
                  (1 + 16*y^2) + 12*q12^7*q22^2*(-3 + 28*y^2) + 8*q12^9*
                  (1 + 28*y^2) + 6*q12^4*q22^5*(-5 + 56*y^2))) + 
             64*om1^7*om2*q12*y*(20*om2^2*q12^10 + (q12 - q22)^2*
                (14*q12^4*q22^5 - q22^9 + 14*q12^6*q22^3*(5 - 32*y^2) - 
                 2*q12*q22^8*(-5 + 6*y^2) + 28*q12^5*q22^4*(-3 + 10*y^2) - 
                 8*q12^3*q22^6*(-5 + 14*y^2) + q12^9*(26 + 20*y^2) + 
                 8*q12^7*q22^2*(1 + 42*y^2) + q12^2*q22^7*(-33 + 64*y^2) - 
                 q12^8*q22*(45 + 128*y^2)))) + 
           2*eq1*(64*om1^10*om2*q12^3*(16*om2^4*q12^5 - 4*om2^2*q12^6 - 4*
                q12^7 + 11*q12^6*q22 - 7*q12^5*q22^2 - 6*q12^4*q22^3 + 8*
                q12^3*q22^4 - 3*q12*q22^6 + q22^7) + 32*om1^9*q12^2*
              (80*om2^4*q12^7 + 36*om2^2*q12^8 + (q12 - q22)^2*(11*q12^7 + 
                 24*q12^6*q22 - 46*q12^5*q22^2 + 10*q12^4*q22^3 + 
                 24*q12^3*q22^4 - 16*q12^2*q22^5 + q12*q22^6 + q22^7))*y + 
             om2*q22*(65535*q12^14 - 65519*q12^13*q22 + 65399*q12^12*q22^2 - 
               64839*q12^11*q22^3 + 63019*q12^10*q22^4 - 58651*q12^9*q22^5 + 
               50643*q12^8*q22^6 - 39203*q12^7*q22^7 + 26333*q12^6*q22^8 - 
               14893*q12^5*q22^9 + 6885*q12^4*q22^10 - 2517*q12^3*q22^11 + 
               697*q12^2*q22^12 - 137*q12*q22^13 + 17*q22^14)*y^4 + 
             2*om1*y^3*(q12^13*q22^2*(120 - 65399*y^2) + q12^11*q22^4*
                (1820 - 63019*y^2) + q12^9*q22^6*(8008 - 50643*y^2) + q12^7*
                q22^8*(12870 - 26333*y^2) + q12^5*q22^10*(8008 - 6885*y^2) + 
               q12^3*q22^12*(1820 - 697*y^2) + q12*q22^14*(120 - 17*y^2) + 
               q22^15*(-16 + y^2) + q12^15*(1 + y^2) + q12^2*q22^13*
                (-560 + 137*y^2) + 3*q12^4*q22^11*(-1456 + 839*y^2) + q12^6*
                q22^9*(-11440 + 14893*y^2) + q12^8*q22^7*(-11440 + 
                 39203*y^2) + q12^10*q22^5*(-4368 + 58651*y^2) + q12^12*q22^3*
                (-560 + 64839*y^2) + q12^14*q22*(-16 + 65519*y^2)) + 
             2*om1^2*om2*y^2*(q12^12*q22^2*(231 - 97304*y^2) + q12^10*q22^4*
                (1911 - 85474*y^2) + 3*q12^8*q22^6*(1001 - 15812*y^2) + q12^3*
                q22^11*(1911 - 820*y^2) + q12*q22^13*(231 - 50*y^2) + q22^14*
                (-39 + 4*y^2) + q12^14*(3 + 10*y^2) + q12^2*q22^12*
                (-819 + 274*y^2) + q12^5*q22^9*(3003 + 818*y^2) + q12^4*
                q22^10*(-3003 + 1184*y^2) + 9*q12^7*q22^7*(-143 + 2792*y^2) - 
               3*q12^6*q22^8*(429 + 2942*y^2) + q12^9*q22^5*(-3003 + 
                 69458*y^2) + q12^11*q22^3*(-819 + 94028*y^2) + q12^13*q22*
                (-39 + 98158*y^2)) + 4*om1^6*om2*(16*om2^4*q12^10 - 2*
                q22^12 + q12*q22^11*(15 - 8*y^2) + 20*om2^2*q12^11*
                (1 + 16*y^2) + q12^5*q22^7*(-151 + 5280*y^2 - 6784*y^4) + 2*
                q12^10*q22^2*(1 + 2860*y^2 - 6304*y^4) + 4*q12^7*q22^5*
                (9 + 924*y^2 - 2488*y^4) + 2*q12^3*q22^9*(23 + 220*y^2 - 
                 312*y^4) + 8*q12^12*(2 + 69*y^2 + 10*y^4) + q12^2*q22^10*
                (-43 - 8*y^2 + 64*y^4) + 4*q12^4*q22^8*(9 - 550*y^2 + 
                 676*y^4) + 2*q12^8*q22^4*(-81 + 1320*y^2 + 1616*y^4) + q12^9*
                q22^3*(113 - 6600*y^2 + 5888*y^4) + q12^6*q22^6*
                (135 - 6864*y^2 + 10624*y^4) + q12^11*q22*(-41 - 2648*y^2 + 
                 15568*y^4)) + 2*om1^5*y*(80*om2^4*q12^11 - 7*q22^13 + q12*
                q22^12*(75 - 32*y^2) + 4*om2^2*q12^12*(37 + 80*y^2) + q12^9*
                q22^4*(-671 + 47520*y^2 - 52832*y^4) + q12^7*q22^6*
                (-2673 + 33792*y^2 - 25376*y^4) + 4*q12^11*q22^2*
                (325 + 3872*y^2 - 16068*y^4) + q12^5*q22^8*(759 + 1760*y^2 - 
                 4784*y^4) + q12^3*q22^10*(915 - 1152*y^2 - 208*y^4) + q12^2*
                q22^11*(-351 + 304*y^2 + 16*y^4) + q12^13*(181 + 768*y^2 + 
                 16*y^4) + q12^4*q22^9*(-1347 + 1760*y^2 + 1264*y^4) + 8*
                q12^12*q22*(-93 - 602*y^2 + 8166*y^4) + q12^6*q22^7*
                (1045 - 14256*y^2 + 12704*y^4) + q12^8*q22^5*(2475 - 
                 48576*y^2 + 40160*y^4) + q12^10*q22^3*(-957 - 32560*y^2 + 
                 60752*y^4)) + 2*om1^3*y*(2*q22^14*(6 + y^2) + 4*om2^2*q12^13*
                (1 + 10*y^2) + 2*q12^5*q22^9*y^2*(-7007 + 5884*y^2) + 2*q12^9*
                q22^5*y^2*(-17017 + 51644*y^2) + 2*q12^12*q22^2*
                (98 + 1911*y^2 - 65112*y^4) + 2*q12^10*q22^4*(182 + 
                 11011*y^2 - 59652*y^4) + 2*q12^4*q22^10*(182 + 2821*y^2 - 
                 1880*y^4) + 2*q12^2*q22^12*(98 + 161*y^2 - 60*y^4) + 2*q12*
                q22^13*(-32 - 19*y^2 + 4*y^4) + 2*q12^14*(5 + 61*y^2 + 
                 4*y^4) + 2*q12^3*q22^11*(-182 - 819*y^2 + 424*y^4) - 2*q12^6*
                q22^8*(286 - 13013*y^2 + 13892*y^4) + 2*q12^7*q22^7*
                (429 - 18447*y^2 + 25904*y^4) - 2*q12^8*q22^6*(286 - 
                 20163*y^2 + 39632*y^4) + 2*q12^11*q22^3*(-182 - 5369*y^2 + 
                 63656*y^4) + q12^13*q22*(-63 - 928*y^2 + 130952*y^4)) + 
             om1^4*om2*(q22^13*(9 + 32*y^2) + 4*om2^2*q12^12*(1 + 40*y^2) + 
               q12^11*q22^2*(57 + 7888*y^2 - 185424*y^4) + q12^9*q22^4*
                (-99 + 20680*y^2 - 103056*y^4) + q12^4*q22^9*(-99 + 
                 14960*y^2 - 20848*y^4) + q12^2*q22^11*(57 + 2168*y^2 - 
                 1296*y^4) + q12*q22^12*(-33 - 392*y^2 + 112*y^4) + q12^13*
                (7 + 392*y^2 + 160*y^4) + q12^3*q22^10*(-21 - 7088*y^2 + 
                 6768*y^4) + 3*q12^7*q22^6*(-33 - 352*y^2 + 9120*y^4) - 3*
                q12^6*q22^7*(33 - 5368*y^2 + 16864*y^4) + 8*q12^12*q22*
                (-4 - 309*y^2 + 24330*y^4) + q12^8*q22^5*(187 - 14784*y^2 + 
                 31776*y^4) + q12^5*q22^8*(187 - 20504*y^2 + 41088*y^4) + 
               q12^10*q22^3*(-21 - 15928*y^2 + 157616*y^4)) + 
             16*om1^8*om2*q12*(32*om2^4*q12^8 + 4*om2^2*q12^9*(3 + 40*y^2) + 
               (q12 - q22)^2*(-q22^8 + 2*q12^4*q22^4*(11 - 140*y^2) + 
                 q12*q22^7*(5 - 16*y^2) + 8*q12^3*q22^5*(-1 + 7*y^2) + 
                 4*q12^6*q22^2*(-5 + 14*y^2) + 2*q12^2*q22^6*(-3 + 20*y^2) - 
                 8*q12^7*q22*(-2 + 35*y^2) + 2*q12^5*q22^3*(-3 + 140*y^2) + 
                 q12^8*(1 + 184*y^2))) + 16*om1^7*q12*y*(80*om2^4*q12^9 + 4*
                om2^2*q12^10*(21 + 20*y^2) + (q12 - q22)^2*(-q22^9 + 
                 q12^3*q22^6*(73 - 176*y^2) + 14*q12^6*q22^3*(11 - 52*y^2) + 
                 q12*q22^8*(11 - 12*y^2) + 14*q12^5*q22^4*(-7 + 20*y^2) + 
                 2*q12^4*q22^5*(-13 + 56*y^2) + 2*q12^9*(33 + 74*y^2) + 
                 q12^2*q22^7*(-43 + 76*y^2) + 2*q12^7*q22^2*(-31 + 392*y^2) - 
                 q12^8*q22*(53 + 464*y^2)))))*f[10])/(w[1]*w[2]^2*w[5]*w[6]*
          w[9]*w[12]^3*w[13]^2*w[14]*w[15]) + (eu2*mb^5*om1^2*q22^14*QB^3*S2*
          (-1 + y^2)*(-(eu2*q22*(om1^4 - 8*om1^3*om2*y - 6*om1^2*q22*y^2 + 
              8*om1*om2*q22*y^3 + q22^2*y^4)) + 2*eq1*(om1^4*om2 + 
             2*om1^3*q22*y - 6*om1^2*om2*q22*y^2 - 2*om1*q22^2*y^3 + 
             om2*q22^2*y^4))*f[10])/(w[1]*w[2]^2*w[3]*w[5]*w[6]*w[9]*w[12]^3*
          w[13]^2*w[14]*w[15]) - (32768*eu2*mb^5*om1^2*q12^12*(om1^2 + q12)^2*
          (q12 + q22)*QB^3*S2*y^4*(-1 + y^2)*
          (eu2*q12*(om1^2 + q12 + 2*om1*om2*y) + eq1*(om1^2*om2 + om2*q12 + 
             2*om1*q12*y))*f[10])/(w[1]*w[2]^2*w[5]*w[6]*w[7]*w[9]*w[12]^3*
          w[13]^2*w[14]*w[15]) + (eu2*mb^5*om1^2*QB^3*S2*(-1 + y^2)*
          (2*eq1*(64*om1^10*om2*q12^3*(48*om2^4*q12^3 - 12*om2^2*q12^4 - 15*
                q12^5 + 20*q12^4*q22 - 2*q12^3*q22^2 - q12^2*q22^3 - 9*q12*
                q22^4 + 5*q22^5) + 32*om1^9*q12^2*(304*om2^4*q12^5 + 140*
                om2^2*q12^6 + 32*q12^7 + 67*q12^6*q22 - 161*q12^5*q22^2 + 26*
                q12^4*q22^3 + 124*q12^3*q22^4 - 76*q12^2*q22^5 - q12*q22^6 + 
               7*q22^7)*y + 16*om1^8*om2*q12*(96*om2^4*q12^6 - 7*q22^8 + q12*
                q22^7*(35 - 96*y^2) + 68*q12^2*q22^6*(-1 + 4*y^2) + 8*q12^5*
                q22^3*(11 + 41*y^2) + 2*q12^3*q22^5*(37 + 52*y^2) - 16*q12^4*
                q22^4*(5 + 59*y^2) + 16*q12^6*q22^2*(-1 + 123*y^2) + 7*q12^8*
                (7 + 128*y^2) + 4*om2^2*q12^7*(29 + 184*y^2) - q12^7*q22*
                (69 + 2960*y^2)) + 16*om1^7*q12*y*(304*om2^4*q12^7 - 9*
                q22^9 + q12^3*q22^6*(439 - 1148*y^2) + 6*q12*q22^8*
                (13 - 14*y^2) + 48*om2^2*q12^8*(10 + 9*y^2) + 2*q12^2*q22^7*
                (-133 + 260*y^2) + 2*q12^4*q22^5*(-163 + 286*y^2) + 4*q12^5*
                q22^4*(28 + 507*y^2) + q12^9*(452 + 864*y^2) - 4*q12^6*q22^3*
                (98 + 1017*y^2) + q12^7*q22^2*(1047 + 1964*y^2) + q12^8*q22*
                (-1093 + 4000*y^2)) + om2*q22*y^2*(q12^12*(32766 - 
                 630791*y^2) + q12^8*q22^4*(29826 - 49795*y^2) + 12*q12^10*
                q22^2*(2713 - 22587*y^2) + q22^12*(30 + 103*y^2) - 4*q12*
                q22^11*(53 + 177*y^2) + 4*q12^2*q22^10*(235 + 753*y^2) - 8*
                q12^5*q22^7*(1619 + 3584*y^2) + 8*q12^6*q22^6*(2477 + 
                 3584*y^2) - q12^7*q22^5*(25822 + 5853*y^2) - q12^3*q22^9*
                (2942 + 8835*y^2) + q12^4*q22^8*(6946 + 18723*y^2) + 4*q12^9*
                q22^3*(-7957 + 35569*y^2) + q12^11*q22*(-32738 + 
                 434279*y^2)) + 2*om1^5*y*(304*om2^4*q12^9 - 57*q22^11 + q12*
                q22^10*(487 - 208*y^2) + 4*om2^2*q12^10*(259 + 432*y^2) + 
               q12^10*q22*(-6227 + 328664*y^2 - 124080*y^4) + q12^5*q22^6*
                (5769 + 10976*y^2 - 17120*y^4) + 4*q12^7*q22^4*(3117 + 
                 2324*y^2 - 10224*y^4) + 2*q12^2*q22^9*(-897 + 772*y^2 + 
                 56*y^4) + 2*q12^11*(805 + 2404*y^2 + 56*y^4) - 2*q12^3*q22^8*
                (-1867 + 2076*y^2 + 600*y^4) + q12^4*q22^7*(-5055 + 
                 2608*y^2 + 5856*y^4) + 4*q12^6*q22^5*(-2031 - 6716*y^2 + 
                 8208*y^4) + 2*q12^9*q22^2*(6043 - 97832*y^2 + 15216*y^4) + 
               q12^8*q22^3*(-14823 + 69856*y^2 + 23840*y^4)) + 
             4*om1^6*om2*(48*om2^4*q12^8 - 14*q22^10 + q12*q22^9*
                (91 - 24*y^2) + 4*om2^2*q12^9*(47 + 368*y^2) + 3*q12^8*q22^2*
                (279 + 7952*y^2 - 21520*y^4) + 2*q12^5*q22^5*(315 + 880*y^2 - 
                 5848*y^4) + q12^3*q22^7*(455 + 1472*y^2 - 2832*y^4) + 2*
                q12^6*q22^4*(-147 + 4440*y^2 + 200*y^4) + q12^2*q22^8*
                (-259 - 144*y^2 + 384*y^4) + q12^10*(213 + 3136*y^2 + 
                 496*y^4) + 3*q12^4*q22^6*(-203 - 1232*y^2 + 2832*y^4) + 2*
                q12^7*q22^3*(-189 - 10712*y^2 + 14600*y^4) + 2*q12^9*q22*
                (-331 - 7852*y^2 + 45144*y^4)) + 2*om1^2*om2*
              (q12^11*q22*(-11 + 40539*y^2 - 230142*y^4) + q12^8*q22^4*
                (275 - 24770*y^2 - 80576*y^4) + q12^3*q22^9*(275 + 5465*y^2 - 
                 518*y^4) + 2*q12*q22^11*(27 + 542*y^2 - 95*y^4) + q22^12*
                (-11 - 226*y^2 + 20*y^4) + q12^12*(1 + 36*y^2 + 62*y^4) + 2*
                q12^2*q22^10*(-77 - 1517*y^2 + 337*y^4) - q12^4*q22^8*
                (297 + 6752*y^2 + 4498*y^4) + 4*q12^5*q22^7*(33 + 1688*y^2 + 
                 5249*y^4) + 6*q12^10*q22^2*(9 - 6451*y^2 + 11647*y^4) - 4*
                q12^6*q22^6*(-33 + 2117*y^2 + 12519*y^4) + 2*q12^9*q22^3*
                (-77 + 16818*y^2 + 17117*y^4) + q12^7*q22^5*(-297 + 
                 14903*y^2 + 78340*y^4)) + om1^3*y*(108*om2^2*q12^11*
                (1 + 4*y^2) + q22^12*(173 + 44*y^2) + q12^11*q22*
                (-1807 + 1054560*y^2 - 1050000*y^4) + q12^9*q22^3*
                (-12221 + 587288*y^2 - 161104*y^4) + q12^8*q22^4*
                (18667 - 339076*y^2 - 58144*y^4) + q12^4*q22^8*(10087 + 
                 29544*y^2 - 30032*y^4) + 2*q12^2*q22^10*(1319 + 1874*y^2 - 
                 712*y^4) + q12*q22^11*(-859 - 608*y^2 + 112*y^4) + q12^12*
                (299 + 1624*y^2 + 112*y^4) + 2*q12^3*q22^9*(-2893 - 
                 6702*y^2 + 4184*y^4) - 4*q12^6*q22^6*(-4917 + 1726*y^2 + 
                 30920*y^4) + 4*q12^7*q22^5*(-5379 + 33034*y^2 + 34616*y^4) + 
               q12^5*q22^7*(-15081 - 35300*y^2 + 72928*y^4) + 2*q12^10*q22^2*
                (2879 - 415990*y^2 + 266328*y^4)) + om1*y*(q12^12*q22*
                (-28 + 474841*y^2 - 868558*y^4) + q12^5*q22^8*(6006 + 
                 8539*y^2 - 37446*y^4) + 2*q12^3*q22^10*(1001 + 5649*y^2 - 
                 3012*y^4) + q12*q22^12*(182 + 1317*y^2 - 206*y^4) + q22^13*
                (-28 - 215*y^2 + 14*y^4) + q12^13*(2 + 21*y^2 + 14*y^4) + 2*
                q12^2*q22^11*(-364 - 2403*y^2 + 708*y^4) + q12^8*q22^5*
                (-4004 + 171847*y^2 + 11706*y^4) + 4*q12^6*q22^7*
                (-1716 + 6379*y^2 + 14336*y^4) + q12^4*q22^9*(-4004 - 
                 16425*y^2 + 17670*y^4) - 2*q12^7*q22^6*(-3003 + 44586*y^2 + 
                 28672*y^4) + q12^9*q22^4*(2002 - 257525*y^2 + 99590*y^4) - 2*
                q12^10*q22^3*(364 - 168189*y^2 + 142276*y^4) + 2*q12^11*q22^2*
                (91 - 203839*y^2 + 271044*y^4)) + om1^4*om2*
              (3*q22^11*(23 + 80*y^2) + 4*om2^2*q12^10*(15 + 184*y^2) + q12^7*
                q22^4*(1779 + 50784*y^2 - 268960*y^4) + q12^4*q22^7*
                (2109 + 16248*y^2 - 45920*y^4) + 8*q12^2*q22^9*
                (111 + 1063*y^2 - 750*y^4) + 4*q12*q22^10*(-79 - 548*y^2 + 
                 164*y^4) + q12^11*(129 + 2528*y^2 + 992*y^4) + 16*q12^5*
                q22^6*(-93 + 402*y^2 + 1984*y^4) + 24*q12^6*q22^5*
                (-7 - 1622*y^2 + 3096*y^4) + q12^3*q22^8*(-1675 - 17328*y^2 + 
                 23232*y^4) - 12*q12^9*q22^2*(-129 + 652*y^2 + 47500*y^4) + 
               q12^8*q22^3*(-2225 - 28896*y^2 + 466784*y^4) + q12^10*q22*
                (-641 + 35088*y^2 + 538928*y^4))) + 
           eu2*(-64*om1^10*q12^3*(-48*om2^4*q12^4 + (q12 - q22)^2*
                (12*q12^4 - 9*q12^2*q22^2 - 6*q12*q22^3 + 7*q22^4)) + 
             128*om1^9*om2*q12^2*(76*om2^2*q12^6 + 56*q12^7 - 53*q12^6*q22 - 
               42*q12^5*q22^2 + 30*q12^4*q22^3 + 74*q12^3*q22^4 - 64*q12^2*
                q22^5 + 2*q12*q22^6 + 7*q22^7)*y + 16*om1^8*q12*
              (96*om2^4*q12^7 + 9*q22^9 + q12^2*q22^7*(139 - 488*y^2) + 2*
                q12^6*q22^3*(21 - 232*y^2) + 8*q12*q22^8*(-7 + 15*y^2) + 6*
                q12^3*q22^6*(-29 + 56*y^2) - 12*q12^5*q22^4*(7 + 176*y^2) + 4*
                om2^2*q12^8*(35 + 184*y^2) + 2*q12^9*(45 + 556*y^2) + 2*q12^4*
                q22^5*(63 + 608*y^2) + 6*q12^7*q22^2*(15 + 712*y^2) - 4*q12^8*
                q22*(43 + 1234*y^2)) + 64*om1^7*om2*q12*y*(76*om2^2*q12^8 - 8*
                q22^9 + 4*q12^7*q22^2*(142 - 123*y^2) + 12*q12^3*q22^6*
                (24 - 59*y^2) - 9*q12*q22^8*(-7 + 8*y^2) - 42*q12^6*q22^3*
                (9 + 34*y^2) + 3*q12^9*(47 + 36*y^2) + 4*q12^4*q22^5*
                (-56 + 41*y^2) + q12^2*q22^7*(-193 + 388*y^2) + 2*q12^5*q22^4*
                (91 + 582*y^2) + q12^8*q22*(-429 + 3436*y^2)) + 
             q22*y^2*(q12^11*q22^2*(65294 - 705323*y^2) + q12^9*q22^4*
                (61654 - 192071*y^2) - 8192*q12^6*q22^7*(4 + 7*y^2) - 2*
                q22^13*(16 + 55*y^2) - 24*q12^2*q22^11*(48 + 155*y^2) + q12*
                q22^12*(242 + 811*y^2) + 3*q12^3*q22^10*(1294 + 3949*y^2) - 6*
                q12^4*q22^9*(1648 + 4593*y^2) + 2*q12^8*q22^5*(-27824 + 
                 21971*y^2) + q12^7*q22^6*(45638 + 34525*y^2) + q12^5*q22^8*
                (19898 + 47395*y^2) + 8*q12^10*q22^3*(-8048 + 51665*y^2) - 7*
                q12^13*(-9362 + 212993*y^2) + 2*q12^12*q22*(-32752 + 
                 532535*y^2)) + 8*om1^5*om2*y*(76*om2^2*q12^10 - 53*q22^11 + 
               2*q12*q22^10*(205 - 92*y^2) + 8*q12^11*(35 + 54*y^2) + q12^10*
                q22*(-1471 + 184776*y^2 - 106576*y^4) + q12^8*q22^3*
                (-6507 + 64448*y^2 - 11488*y^4) + 4*q12^5*q22^6*
                (1017 + 868*y^2 - 2048*y^4) + 2*q12^2*q22^9*(-681 + 628*y^2 + 
                 40*y^4) - 2*q12^3*q22^8*(-1291 + 1576*y^2 + 384*y^4) - 4*
                q12^7*q22^4*(-1779 + 3944*y^2 + 2048*y^4) + 4*q12^6*q22^5*
                (-1407 - 1276*y^2 + 3072*y^4) + q12^4*q22^7*(-3363 + 
                 2432*y^2 + 3296*y^4) + 2*q12^9*q22^2*(1969 - 63052*y^2 + 
                 24960*y^4)) + 4*om1^6*(48*om2^4*q12^9 + 18*q22^11 + 3*q12*
                q22^10*(-45 + 16*y^2) + 8*om2^2*q12^10*(25 + 184*y^2) + 2*
                q12^4*q22^7*(541 + 3304*y^2 - 6400*y^4) - 8*q12^2*q22^9*
                (-55 + 52*y^4) - 64*q12^7*q22^4*(-3 - 316*y^2 + 259*y^4) + 
               q12^11*(266 + 3568*y^2 + 496*y^4) - 32*q12^6*q22^5*
                (-21 - 61*y^2 + 634*y^4) + 4*q12^3*q22^8*(-209 - 404*y^2 + 
                 884*y^4) - 16*q12^9*q22^2*(-90 - 2293*y^2 + 8674*y^4) + 
               q12^5*q22^6*(-1059 - 10496*y^2 + 24352*y^4) + 2*q12^8*q22^3*
                (-573 - 19040*y^2 + 39424*y^4) + 2*q12^10*q22*(-461 - 
                 11416*y^2 + 87920*y^4)) + 4*om1^3*om2*y*(27*q12^12*
                (1 + 4*y^2) + q22^12*(151 + 32*y^2) + q12^11*q22*
                (-283 + 555828*y^2 - 737360*y^4) + q12^4*q22^8*(6765 + 
                 11548*y^2 - 15552*y^4) + 2*q12^2*q22^10*(1001 + 1114*y^2 - 
                 464*y^4) + 2*q12*q22^11*(-349 - 202*y^2 + 40*y^4) + q12^3*
                q22^9*(-4125 - 6844*y^2 + 4912*y^4) + 4*q12^5*q22^7*
                (-2343 - 994*y^2 + 7992*y^4) - 4*q12^6*q22^6*(-2739 + 
                 8654*y^2 + 10240*y^4) + q12^7*q22^5*(-10329 + 113864*y^2 + 
                 17184*y^4) + q12^8*q22^4*(7425 - 223208*y^2 + 64704*y^4) - 2*
                q12^9*q22^3*(1925 - 170478*y^2 + 108952*y^4) + 2*q12^10*q22^2*
                (673 - 226206*y^2 + 221648*y^4)) + 2*om1^2*(16*q12^6*q22^7*
                y^2*(1273 + 3418*y^2) + q12^7*q22^6*(429 - 27232*y^2 - 
                 105168*y^4) + q12^9*q22^4*(429 - 59264*y^2 - 83554*y^4) + 2*
                q12^4*q22^9*(286 + 8039*y^2 - 196*y^4) + 2*q22^13*
                (6 + 143*y^2 - 12*y^4) + q12^13*(1 + 36*y^2 + 62*y^4) - 16*
                q12^2*q22^11*(-13 - 311*y^2 + 77*y^4) + q12*q22^12*
                (-65 - 1544*y^2 + 266*y^4) + q12^3*q22^10*(-429 - 10644*y^2 + 
                 2704*y^4) - 16*q12^10*q22^3*(13 - 4536*y^2 + 4253*y^4) - 
               q12^5*q22^8*(429 + 18652*y^2 + 15974*y^4) + 2*q12^8*q22^5*
                (-286 + 20909*y^2 + 65260*y^4) + q12^11*q22^2*
                (65 - 79284*y^2 + 332736*y^4) - 2*q12^12*q22*(6 - 40733*y^2 + 
                 352668*y^4)) - 4*om1*om2*q22*y*(q12^11*q22*(-26 + 
                 212771*y^2 - 376968*y^4) + q12^4*q22^8*(2574 + 6047*y^2 - 
                 8498*y^4) + 2*q12^2*q22^10*(286 + 1461*y^2 - 428*y^4) + 
               q22^12*(26 + 161*y^2 - 10*y^4) + 2*q12*q22^11*(-78 - 449*y^2 + 
                 68*y^4) + q12^7*q22^5*(-2574 + 61981*y^2 + 1328*y^4) + q12^3*
                q22^9*(-1430 - 5843*y^2 + 3288*y^4) + 4*q12^5*q22^7*
                (-858 + 761*y^2 + 3764*y^4) - 4*q12^6*q22^6*(-858 + 
                 6573*y^2 + 4096*y^4) + 6*q12^10*q22^2*(26 - 29817*y^2 + 
                 38372*y^4) + q12^8*q22^4*(1430 - 102961*y^2 + 41266*y^4) - 2*
                q12^9*q22^3*(286 - 71327*y^2 + 58988*y^4) + q12^12*
                (2 - 245743*y^2 + 557066*y^4)) + om1^4*(-2*q22^12*
                (47 + 132*y^2) + 4*om2^2*q12^11*(15 + 184*y^2) + 2*q12^8*
                q22^4*(1947 + 29940*y^2 - 309760*y^4) + q12^5*q22^7*
                (3333 + 36744*y^2 - 113632*y^4) + q12^3*q22^9*(2673 + 
                 32432*y^2 - 33520*y^4) + q12*q22^11*(453 + 2744*y^2 - 
                 720*y^4) + 8*q12^12*(18 + 343*y^2 + 124*y^4) + 32*q12^6*
                q22^6*(-33 + 378*y^2 + 718*y^4) + 8*q12^2*q22^10*
                (-167 - 1568*y^2 + 928*y^4) + 2*q12^4*q22^8*(-1859 - 
                 24708*y^2 + 42000*y^4) + 3*q12^7*q22^5*(-671 - 19872*y^2 + 
                 82720*y^4) - 8*q12^10*q22^2*(-267 + 5704*y^2 + 122328*y^4) + 
               2*q12^11*q22*(-391 + 40948*y^2 + 395976*y^4) + q12^9*q22^3*
                (-3641 - 11832*y^2 + 910000*y^4))))*f[10])/
         (2*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[12]^2*w[13]^2*w[14]*w[15]) + 
        (eu2*mb^5*om1^2*q22^12*QB^3*S2*(-1 + y^2)*
          (-2*eq1*(7*om1^4*om2 + 16*om1^3*q22*y + om2*q22^2*y^2*(2 + 7*y^2) - 
             2*om1*q22^2*y*(1 + 8*y^2) - 2*om1^2*om2*q22*(1 + 21*y^2)) + 
           eu2*q22*(9*om1^4 - 60*om1^3*om2*y + q22^2*y^2*(2 + 7*y^2) + 
             4*om1*om2*q22*y*(2 + 13*y^2) - 2*om1^2*(q22 + 24*q22*y^2)))*
          f[10])/(2*w[1]*w[2]^2*w[3]*w[5]*w[6]*w[9]*w[12]^2*w[13]^2*w[14]*
          w[15]) + (6144*eu2*mb^5*om1^2*q12^11*(om1^2 + q12)^2*(q12 + q22)*
          QB^3*S2*y^4*(-1 + y^2)*(eu2*q12*(om1^2 + q12 + 2*om1*om2*y) + 
           eq1*(om1^2*om2 + om2*q12 + 2*om1*q12*y))*f[10])/
         (w[1]*w[2]^2*w[5]*w[6]*w[7]^2*w[9]*w[12]^2*w[13]^2*w[14]*w[15]) + 
        (2048*eu2*mb^5*om1^2*q12^9*QB^3*S2*y^2*(-1 + y^2)*
          (eu2*q12*(-2*om1^8*(q12 + q22) + 8*om1^7*om2*(2*q12 + 3*q22)*y + 
             q12^4*(4*q12 + 4*q22 - 75*q12*y^2 - 121*q22*y^2) - 
             4*om1^5*om2*q12*y*(-23*q12 - 29*q22 + 5*q12*y^2 + 22*q22*y^2) + 
             2*om1^6*q12*(-q12 - q22 + 30*q12*y^2 + 23*q22*y^2) + 
             om1^4*q12^2*(6*q12 + 6*q22 + 97*q12*y^2 + 23*q22*y^2) - 
             4*om1*om2*q12^3*y*(-15*q12 - 17*q22 + 26*q12*y^2 + 47*q22*y^2) - 
             4*om1^3*om2*q12^2*y*(-34*q12 - 40*q22 + 29*q12*y^2 + 67*q22*
                y^2) - 2*om1^2*q12^3*(-5*q12 - 5*q22 + 19*q12*y^2 + 72*q22*
                y^2)) + eq1*(-2*om1^8*om2*(q12 + q22) + 2*om1^7*q12*
              (7*q12 + 11*q22)*y + om2*q12^4*(q22*(4 - 105*y^2) + q12*
                (4 - 61*y^2)) + 2*om1*q12^4*y*(q12*(29 - 37*y^2) + 11*q22*
                (3 - 7*y^2)) + 2*om1^5*q12^2*y*(q22*(55 - 31*y^2) + q12*
                (43 + y^2)) + 2*om1^6*om2*q12*(q22*(-1 + 25*y^2) + q12*
                (-1 + 31*y^2)) - 2*om1^2*om2*q12^3*(q12*(-5 + 4*y^2) + q22*
                (-5 + 54*y^2)) - 2*om1^3*q12^3*y*(q12*(-65 + 32*y^2) + q22*
                (-77 + 104*y^2)) + om1^4*om2*q12^2*(q22*(6 + 47*y^2) + q12*
                (6 + 115*y^2))))*f[10])/(w[1]*w[2]^2*w[5]*w[6]*w[7]*w[9]*
          w[12]^2*w[13]^2*w[14]*w[15]) - (eu2*mb^5*om1^2*QB^3*S2*(-1 + y^2)*
          (eu2*(24573*q12^11*q22 - 24534*q12^10*q22^2 + 24300*q12^9*q22^3 - 
             23442*q12^8*q22^4 + 21297*q12^7*q22^5 - 17436*q12^6*q22^6 + 
             12288*q12^5*q22^7 - 7140*q12^4*q22^8 + 3279*q12^3*q22^9 - 
             1134*q12^2*q22^10 + 276*q12*q22^11 - 42*q22^12 - 
             512*om1^10*q12^3*(-16*om2^4*q12^2 - 24*om2^2*q12^3 + 4*q12^4 + 2*
                q12^3*q22 + 18*q12^2*q22^2 - 40*q12*q22^3 + 19*q22^4) + 
             512*om1^9*om2*q12^2*(64*om2^2*q12^4 + 103*q12^5 - 92*q12^4*q22 + 
               206*q12^3*q22^2 - 225*q12^2*q22^3 + 27*q12*q22^4 + 38*q22^5)*
              y + 6*q12^12*y^2 - 3096744*q12^11*q22*y^2 + 2016936*q12^10*
              q22^2*y^2 - 1140108*q12^9*q22^3*y^2 + 477726*q12^8*q22^4*y^2 - 
             42348*q12^7*q22^5*y^2 - 172032*q12^6*q22^6*y^2 + 
             210888*q12^5*q22^7*y^2 - 154014*q12^4*q22^8*y^2 + 
             79488*q12^3*q22^9*y^2 - 29352*q12^2*q22^10*y^2 + 
             7428*q12*q22^11*y^2 - 1158*q22^12*y^2 + 22650728*q12^11*q22*
              y^4 - 11474928*q12^10*q22^2*y^4 + 5270832*q12^9*q22^3*y^4 - 
             2251504*q12^8*q22^4*y^4 + 1020264*q12^7*q22^5*y^4 - 
             594816*q12^6*q22^6*y^4 + 413696*q12^5*q22^7*y^4 - 
             265344*q12^4*q22^8*y^4 + 134808*q12^3*q22^9*y^4 - 
             50448*q12^2*q22^10*y^4 + 13008*q12*q22^11*y^4 - 
             2064*q22^12*y^4 + 64*om1^8*q12*(160*om2^4*q12^5 + 59*q22^7 - 128*
                q12^2*q22^5*(-5 + 16*y^2) + 32*om2^2*q12^6*(17 + 37*y^2) + 6*
                q12^3*q22^4*(-137 + 118*y^2) + 4*q12*q22^6*(-73 + 173*y^2) + 
               8*q12^6*q22*(-89 + 517*y^2) - 4*q12^5*q22^2*(-54 + 929*y^2) + 
               2*q12^4*q22^3*(271 + 1576*y^2) + q12^7*(462 + 2236*y^2)) + 
             128*om1^7*om2*q12*y*(200*om2^2*q12^6 - 97*q22^7 + q12^3*q22^4*
                (2081 - 3864*y^2) + q12^5*q22^2*(1933 - 1428*y^2) + 3*q12*
                q22^6*(177 - 244*y^2) + q12^7*(827 + 584*y^2) + q12^4*q22^3*
                (-2499 + 1472*y^2) + q12^2*q22^5*(-1307 + 2932*y^2) + q12^6*
                q22*(181 + 7692*y^2)) + 32*om1^6*(112*om2^4*q12^7 + 59*
                q22^9 + 2*q12*q22^8*(-199 + 55*y^2) + 4*om2^2*q12^8*
                (111 + 332*y^2) + 6*q12^4*q22^5*(405 + 1158*y^2 - 3356*y^4) - 
               8*q12^2*q22^7*(-151 + 12*y^2 + 137*y^4) + q12^9*
                (751 + 4958*y^2 + 992*y^4) - 4*q12^6*q22^3*(198 - 7089*y^2 + 
                 5758*y^4) + q12^3*q22^6*(-2175 - 1824*y^2 + 7312*y^4) + 2*
                q12^5*q22^4*(-633 - 7002*y^2 + 14336*y^4) + q12^7*q22^2*
                (2021 - 67728*y^2 + 25488*y^4) - 2*q12^8*q22*(691 - 
                 72604*y^2 + 43724*y^4)) + 32*om1^5*om2*y*(208*om2^2*q12^8 - 
               308*q22^9 + q12*q22^8*(1975 - 916*y^2) + q12^9*(1137 + 
                 1192*y^2) + q12^2*q22^7*(-5619 + 5284*y^2 + 368*y^4) - 2*
                q12^3*q22^6*(-4905 + 6002*y^2 + 1392*y^4) - 4*q12^5*q22^4*
                (-2460 + 2965*y^2 + 4544*y^4) + 2*q12^4*q22^5*(-6105 + 
                 6902*y^2 + 4632*y^4) + 4*q12^6*q22^3*(432 + 3919*y^2 + 
                 6516*y^4) - 2*q12^7*q22^2*(11625 + 1838*y^2 + 20880*y^4) + 2*
                q12^8*q22*(24221 - 47782*y^2 + 50248*y^4)) + 
             2*om1^2*(12*om2^2*q12^10*(1 + 12*y^2) + q12^8*q22^3*
                (29223 + 987912*y^2 - 369704*y^4) + 2*q12^2*q22^9*
                (2979 + 40170*y^2 - 9308*y^4) + q22^11*(465 + 6000*y^2 - 
                 488*y^4) + 12*q12*q22^10*(-180 - 2343*y^2 + 388*y^4) + 
               q12^11*(75 + 1194*y^2 + 992*y^4) - 8*q12^5*q22^6*
                (2007 + 49839*y^2 + 5036*y^4) - 3*q12^4*q22^7*(-4857 - 
                 88100*y^2 + 9040*y^4) + 3*q12^7*q22^4*(-7629 - 271502*y^2 + 
                 9856*y^4) + 4*q12^6*q22^5*(4509 + 147426*y^2 + 23756*y^4) + 
               q12^3*q22^8*(-10941 - 162114*y^2 + 37408*y^4) + 12*q12^9*q22^2*
                (-2834 - 85855*y^2 + 42020*y^4) + 3*q12^10*q22*(12067 + 
                 307544*y^2 + 209368*y^4)) + 4*om1^4*(96*om2^4*q12^8 + 32*
                om2^2*q12^9*(13 + 55*y^2) - 4*q22^10*(158 + 409*y^2) + 2*
                q12^9*q22*(6653 + 1184364*y^2 - 1796576*y^4) + 3*q12^7*q22^3*
                (79 + 297008*y^2 - 156736*y^4) + q12^3*q22^7*(14373 + 
                 100752*y^2 - 118336*y^4) + 4*q12^5*q22^5*(2313 + 54900*y^2 - 
                 73376*y^4) + 2*q12*q22^9*(1505 + 6760*y^2 - 1888*y^4) + 2*
                q12^10*(551 + 5022*y^2 + 1984*y^4) + 2*q12^2*q22^8*
                (-4151 - 24266*y^2 + 16096*y^4) + 6*q12^4*q22^6*
                (-2591 - 24580*y^2 + 40160*y^4) + 4*q12^6*q22^4*
                (-357 - 108726*y^2 + 66064*y^4) + 2*q12^8*q22^2*
                (-3085 - 781794*y^2 + 726688*y^4)) + 4*om1*om2*y*
              (6*q12^11*(1 + 2*y^2) + q12^7*q22^4*(-121341 + 759346*y^2 - 
                 520352*y^4) + 4*q12^3*q22^8*(4215 + 14316*y^2 - 9176*y^4) + 
               q12*q22^10*(3807 + 13118*y^2 - 2128*y^4) + q22^11*
                (-801 - 2850*y^2 + 184*y^4) + q12^2*q22^9*(-10383 - 
                 34682*y^2 + 11304*y^4) + 2*q12^4*q22^7*(-6141 - 32186*y^2 + 
                 41464*y^4) - 2*q12^5*q22^6*(7137 - 42142*y^2 + 73728*y^4) + 
               2*q12^6*q22^5*(31305 - 122106*y^2 + 126472*y^4) + 3*q12^8*
                q22^3*(59705 - 622094*y^2 + 414024*y^4) - 3*q12^9*q22^2*
                (77423 - 1258882*y^2 + 971408*y^4) + 3*q12^10*q22*
                (94159 - 2227014*y^2 + 2077976*y^4)) + 8*om1^3*om2*y*
              (72*om2^2*q12^9 + q22^10*(1621 + 364*y^2) + q12^10*
                (425 + 632*y^2) + q12^8*q22^2*(-233119 + 1526404*y^2 - 
                 1016960*y^4) + 2*q12^4*q22^6*(15909 + 12968*y^2 - 
                 39488*y^4) + q12^2*q22^8*(18201 + 12976*y^2 - 7040*y^4) + 
               q12*q22^9*(-6983 - 3348*y^2 + 736*y^4) + 4*q12^3*q22^7*
                (-7749 - 6538*y^2 + 7600*y^4) + 2*q12^5*q22^5*(-2067 - 
                 7736*y^2 + 71680*y^4) + 5*q12^7*q22^3*(28695 - 98552*y^2 + 
                 84032*y^4) - 2*q12^6*q22^4*(29043 - 46796*y^2 + 
                 112064*y^4) + q12^9*q22*(316127 - 3510140*y^2 + 
                 2514208*y^4))) + 2*eq1*(256*om1^10*om2*q12^3*
              (32*om2^4*q12 + 40*om2^2*q12^2 - 22*q12^3 + 16*q12^2*q22 - 32*
                q12*q22^2 + 23*q22^3) + 128*om1^9*q12^2*(256*om2^4*q12^3 + 
               312*om2^2*q12^4 + 105*q12^5 - 154*q12^4*q22 + 358*q12^3*
                q22^2 - 291*q12^2*q22^3 + 19*q12*q22^4 + 38*q22^5)*y + 
             64*om1^8*om2*q12*(160*om2^4*q12^4 - 38*q22^6 + 2*q12^4*q22^2*
                (11 - 796*y^2) + q12*q22^5*(149 - 488*y^2) + 8*om2^2*q12^5*
                (63 + 148*y^2) + 2*q12^2*q22^4*(-139 + 450*y^2) + q12^3*q22^3*
                (289 + 504*y^2) + 2*q12^6*(155 + 874*y^2) + q12^5*q22*
                (-379 + 1496*y^2)) + 32*om1^7*q12*y*(800*om2^4*q12^5 - 118*
                q22^7 + q12^3*q22^4*(3361 - 6700*y^2) + q12*q22^6*
                (721 - 936*y^2) + q12^5*q22^2*(5867 - 632*y^2) + 4*om2^2*
                q12^6*(759 + 584*y^2) + q12^4*q22^3*(-4883 + 2672*y^2) + 4*
                q12^6*q22*(-780 + 3857*y^2) + q12^2*q22^5*(-1937 + 
                 4324*y^2) + q12^7*(3649 + 4924*y^2)) + 16*om1^6*om2*
              (224*om2^4*q12^6 - 76*q22^8 + q12*q22^7*(453 - 40*y^2) + 32*
                om2^2*q12^7*(26 + 83*y^2) + 2*q12^3*q22^5*(901 + 1612*y^2 - 
                 5424*y^4) + 2*q12^2*q22^6*(-605 - 266*y^2 + 976*y^4) + 2*
                q12^8*(627 + 4434*y^2 + 992*y^4) - 4*q12^5*q22^3*
                (247 - 4640*y^2 + 5792*y^4) + 4*q12^4*q22^4*(-292 - 
                 1993*y^2 + 5856*y^4) + 2*q12^6*q22^2*(1467 - 26510*y^2 + 
                 6768*y^4) - 2*q12^7*q22*(1241 - 64968*y^2 + 21168*y^4)) + 
             8*om1^5*y*(832*om2^4*q12^7 - 350*q22^9 + q12*q22^8*
                (2493 - 1096*y^2) + 16*om2^2*q12^8*(269 + 298*y^2) + q12^2*
                q22^7*(-7951 + 6764*y^2 + 608*y^4) + q12^9*(8341 + 
                 15996*y^2 + 608*y^4) - 2*q12^3*q22^6*(-7899 + 8038*y^2 + 
                 2608*y^4) + 2*q12^4*q22^5*(-11703 + 9214*y^2 + 9936*y^4) - 4*
                q12^5*q22^4*(-6651 + 4937*y^2 + 11048*y^4) + 4*q12^6*q22^3*
                (-3828 + 14555*y^2 + 16088*y^4) + 4*q12^8*q22*(18888 + 
                 29379*y^2 + 25832*y^4) - 2*q12^7*q22^2*(10175 + 65674*y^2 + 
                 36144*y^4)) + 2*om1^2*om2*(12*om2^2*q12^9*(1 + 12*y^2) + 6*
                q12^9*q22*(2973 + 121184*y^2 - 107480*y^4) + 2*q12^7*q22^3*
                (6327 + 302214*y^2 - 86128*y^4) + q12^3*q22^7*(4833 + 
                 95652*y^2 - 5728*y^4) + q12*q22^9*(1335 + 18396*y^2 - 
                 2896*y^4) + 2*q22^10*(-165 - 2175*y^2 + 184*y^4) + 2*q12^10*
                (36 + 579*y^2 + 496*y^4) + 6*q12^2*q22^8*(-523 - 8071*y^2 + 
                 1392*y^4) - 4*q12^4*q22^6*(1395 + 41919*y^2 + 6640*y^4) - 4*
                q12^6*q22^4*(2187 + 110961*y^2 + 11408*y^4) + 6*q12^5*q22^5*
                (1053 + 47260*y^2 + 12528*y^4) + 6*q12^8*q22^2*(-2679 - 
                 117841*y^2 + 87384*y^4)) + 4*om1^4*om2*(96*om2^4*q12^7 + 8*
                om2^2*q12^8*(49 + 220*y^2) + q22^9*(399 + 1384*y^2) + q12^8*
                q22*(4945 + 1208096*y^2 - 1326624*y^4) + 2*q12^4*q22^5*
                (1629 + 41256*y^2 - 58768*y^4) + 3*q12^2*q22^7*(1403 + 
                 9840*y^2 - 8096*y^4) + 144*q12^5*q22^4*(10 - 1209*y^2 + 
                 710*y^4) + 2*q12*q22^8*(-881 - 4898*y^2 + 1648*y^4) + q12^9*
                (986 + 9412*y^2 + 3968*y^4) + 2*q12^3*q22^6*(-2805 - 
                 26364*y^2 + 37136*y^4) - 2*q12^6*q22^3*(1653 - 199992*y^2 + 
                 56432*y^4) + 4*q12^7*q22^2*(33 - 191034*y^2 + 106568*y^4)) + 
             2*om1^3*y*(288*om2^4*q12^8 + q22^10*(1971 + 616*y^2) + 4*om2^2*
                q12^9*(407 + 632*y^2) + q12^8*q22^2*(-410719 + 1191296*y^2 - 
                 1068672*y^4) + q12^2*q22^8*(27245 + 27436*y^2 - 12864*y^4) + 
               q12*q22^9*(-9327 - 6292*y^2 + 1216*y^4) + q12^10*
                (4559 + 12388*y^2 + 1216*y^4) - 8*q12^4*q22^6*(-8889 - 
                 7987*y^2 + 22288*y^4) + q12^3*q22^7*(-53913 - 62792*y^2 + 
                 61824*y^4) + 4*q12^7*q22^3*(54087 - 4622*y^2 + 156128*y^4) + 
               2*q12^5*q22^5*(-22611 + 19352*y^2 + 172608*y^4) - 2*q12^6*
                q22^4*(25995 + 88832*y^2 + 245184*y^4) + 4*q12^9*q22*
                (149357 - 1011049*y^2 + 648048*y^4)) + 
             om1*y*(24*om2^2*q12^10*(1 + 2*y^2) + q12^3*q22^8*(31977 + 
                 108650*y^2 - 78704*y^4) + q12*q22^10*(5481 + 21830*y^2 - 
                 3824*y^4) + q22^11*(-1047 - 4366*y^2 + 304*y^4) + q12^11*
                (165 + 658*y^2 + 304*y^4) + q12^2*q22^9*(-16779 - 62602*y^2 + 
                 22192*y^4) + 4*q12^4*q22^7*(-8469 - 25942*y^2 + 47728*y^4) - 
               2*q12^5*q22^6*(1203 - 15846*y^2 + 169888*y^4) - 4*q12^7*q22^4*
                (51561 - 142666*y^2 + 175504*y^4) + 2*q12^6*q22^5*
                (43797 - 28114*y^2 + 243808*y^4) - 3*q12^9*q22^2*
                (148849 - 1689018*y^2 + 1054832*y^4) + q12^8*q22^3*
                (331329 - 2083150*y^2 + 1338512*y^4) + 3*q12^10*q22*
                (183773 - 3306498*y^2 + 2459056*y^4)) + 
             om2*(6*q12^11*y^2 + q12^7*q22^4*(-11391 + 101016*y^2 - 
                 669256*y^4) + q22^11*(39 + 1074*y^2 + 1912*y^4) - q12*q22^10*
                (237 + 6354*y^2 + 11096*y^4) + q12^2*q22^9*(897 + 22998*y^2 + 
                 39352*y^4) - 2*q12^3*q22^8*(1191 + 28245*y^2 + 47728*y^4) + 
               2*q12^4*q22^7*(2379 + 48762*y^2 + 84944*y^4) - 2*q12^5*q22^6*
                (3765 + 56682*y^2 + 121904*y^4) + 2*q12^6*q22^5*
                (4953 + 29334*y^2 + 175504*y^4) + 3*q12^8*q22^3*
                (4017 - 125570*y^2 + 527416*y^4) - 3*q12^9*q22^2*
                (4083 - 254466*y^2 + 1229528*y^4) + 3*q12^10*q22*
                (4095 - 417846*y^2 + 2595448*y^4))))*f[10])/
         (24*w[1]*w[2]^2*w[5]*w[6]*w[9]*w[12]*w[13]^2*w[14]*w[15]) + 
        (eu2*mb^5*om1^2*q22^10*QB^3*S2*(-1 + y^2)*
          (-(eu2*q22*(236*om1^4 - 1384*om1^3*om2*y - 6*om1^2*q22*(15 + 
                194*y^2) + 4*om1*om2*q22*y*(75 + 274*y^2) + q22^2*(3 + 
                84*y^2 + 152*y^4))) + 2*eq1*(152*om1^4*om2 + 
             388*om1^3*q22*y - 72*om1^2*om2*q22*(1 + 13*y^2) - 
             2*om1*q22^2*y*(45 + 194*y^2) + om2*q22^2*(3 + 84*y^2 + 152*
                y^4)))*f[10])/(24*w[1]*w[2]^2*w[3]*w[5]*w[6]*w[9]*w[12]*
          w[13]^2*w[14]*w[15]) - (1280*eu2*mb^5*om1^2*q12^10*(om1^2 + q12)^2*
          (q12 + q22)*QB^3*S2*y^4*(-1 + y^2)*
          (eu2*q12*(om1^2 + q12 + 2*om1*om2*y) + eq1*(om1^2*om2 + om2*q12 + 
             2*om1*q12*y))*f[10])/(w[1]*w[2]^2*w[5]*w[6]*w[7]^3*w[9]*w[12]*
          w[13]^2*w[14]*w[15]) - (256*eu2*mb^5*om1^2*q12^9*QB^3*S2*y^2*
          (-1 + y^2)*(eq1*(om1^7*(33*q12*y + 57*q22*y) + om1^3*q12^2*y*
              (363*q12 + 435*q22 + 188*q12*y^2 - 292*q22*y^2) + 
             om1*q12^3*y*(165*q12 + 189*q22 - 8*q12*y^2 - 272*q22*y^2) + 
             2*om2*q12^3*(9*q12 + 9*q22 - 32*q12*y^2 - 104*q22*y^2) + 
             om1^5*q12*y*(231*q12 + 303*q22 + 172*q12*y^2 - 44*q22*y^2) + 
             3*om1^2*om2*q12^2*(18*q12 + 18*q22 + 79*q12*y^2 - 33*q22*y^2) + 
             6*om1^4*om2*q12*(9*q12 + 9*q22 + 85*q12*y^2 + 45*q22*y^2) + 
             om1^6*om2*(18*q12 + 18*q22 + 209*q12*y^2 + 161*q22*y^2)) + 
           eu2*(12*om1^7*om2*(3*q12 + 5*q22)*y + 2*q12^4*(9*q12 + 9*q22 - 50*
                q12*y^2 - 125*q22*y^2) + 4*om1^3*om2*q12^2*y*(93*q12 + 111*
                q22 + 8*q12*y^2 - 118*q22*y^2) + 3*om1^2*q12^3*
              (18*q12 + 18*q22 + 53*q12*y^2 - 65*q22*y^2) + 2*om1^5*om2*q12*y*
              (120*q12 + 156*q22 + 53*q12*y^2 - 61*q22*y^2) + 
             6*om1^4*q12^2*(9*q12 + 9*q22 + 77*q12*y^2 + 34*q22*y^2) + 
             om1^6*q12*(18*q12 + 18*q22 + 203*q12*y^2 + 149*q22*y^2) - 
             2*om1*om2*q12^3*y*(-84*q12 - 96*q22 + 49*q12*y^2 + 187*q22*
                y^2)))*f[10])/(3*w[1]*w[2]^2*w[5]*w[6]*w[7]^2*w[9]*w[12]*
          w[13]^2*w[14]*w[15]) - (256*eu2*mb^5*om1^2*q12^7*QB^3*S2*(-1 + y^2)*
          (eu2*q12*(120*om1^8*q22*y^2 + 2*om1^7*om2*y*(3*q12*(6 + 89*y^2) + 
               q22*(30 + 109*y^2)) + om1^4*q12^2*(3*q22*(3 + 534*y^2 - 
                 1118*y^4) + q12*(9 + 1326*y^2 - 562*y^4)) - 
             2*om1*om2*q12^3*y*(q22*(-81 + 2629*y^2 - 2952*y^4) + q12*
                (-69 + 911*y^2 + 110*y^4)) + 2*om1^5*om2*q12*y*
              (q12*(105 + 931*y^2 - 427*y^4) + q22*(141 - 719*y^2 + 
                 519*y^4)) + om1^6*q12*(q22*(3 + 1020*y^2 - 983*y^4) + q12*
                (3 + 576*y^2 + 739*y^4)) - 2*om1^3*om2*q12^2*y*
              (q22*(-192 + 3289*y^2 - 2740*y^4) + q12*(-156 + 79*y^2 + 
                 932*y^4)) + om1^2*q12^3*(q12*(9 + 468*y^2 - 1908*y^4) + q22*
                (9 + 168*y^2 + 1154*y^4)) + q12^4*(q12*(3 - 282*y^2 + 
                 581*y^4) + 3*q22*(1 - 178*y^2 + 1667*y^4))) + 
           eq1*(-6*om1^8*om2*(q12 - 18*q22)*y^2 + om1^7*q12*y*
              (q22*(57 + 349*y^2) + q12*(33 + 533*y^2)) + om1^4*om2*q12^2*
              (q22*(9 + 1662*y^2 - 2834*y^4) + 9*q12*(1 + 152*y^2 + 
                 38*y^4)) + om1^2*om2*q12^3*(q12*(9 + 600*y^2 - 1654*y^4) + 
               q22*(9 + 330*y^2 + 82*y^4)) + om1^5*q12^2*y*
              (q12*(201 + 2402*y^2 - 508*y^4) + q22*(273 - 322*y^2 + 
                 500*y^4)) + om1^6*om2*q12*(q22*(3 + 990*y^2 - 643*y^4) + q12*
                (3 + 552*y^2 + 981*y^4)) + om1^3*q12^3*y*
              (q12*(303 + 1177*y^2 - 1800*y^4) + q22*(375 - 4487*y^2 + 
                 3128*y^4)) + om2*q12^4*(q12*(3 - 210*y^2 + 53*y^4) + q22*
                (3 - 450*y^2 + 3629*y^4)) + om1*q12^4*y*
              (q12*(135 - 1028*y^2 - 742*y^4) + q22*(159 - 4152*y^2 + 
                 3802*y^4))))*f[10])/(3*w[1]*w[2]^2*w[5]*w[6]*w[7]*w[9]*w[12]*
          w[13]^2*w[14]*w[15]))))/32 + 
   (kappa^3*TAG["tree"]*((2*eu2^2*mb^4*QB^2*S0*y^2)/w[2]^2 + 
      (2*eu2^2*mb^4*QB^2*S2*(om2 + om1*y))/(w[1]*w[2]^2) - 
      (2*eu2^2*mb^4*QB^2*S0*y*(4*om1*om2 + q22*y))/(w[2]^2*w[3]) - 
      (eu2^2*mb^4*QB^2*S2*(4*om1^2*om2 + om2*q22 + 2*om1*q22*y))/
       (w[1]*w[2]^2*w[3]) + (4*eq1*eu2*mb^4*QB^2*S0*y^2)/(w[2]*w[3]) + 
      (2*eu2^2*mb^4*QB^2*S1*(om2 + 2*om1*y))/(w[1]*w[2]*w[3]) + 
      (2*eq1*eu2*mb^4*QB^2*S2*(om2 + 2*om1*y))/(w[1]*w[2]*w[3]) - 
      (2*eu2^2*mb^4*QB^2*S0*(om1^2 + om2^2 + 2*om1*om2*y))/(w[2]^2*w[4]) - 
      (eu2^2*mb^4*om2*(4*om1^2 + q12)*QB^2*S2)/(w[1]*w[2]^2*w[4]) + 
      (4*eq1*eu2*mb^4*QB^2*S0*y^2)/(w[2]*w[4]) + (2*eu2^2*mb^4*om2*QB^2*S1)/
       (w[1]*w[2]*w[4]) - (2*eq1*eu2*mb^4*QB^2*S2*(om2 - 2*om1*y))/
       (w[1]*w[2]*w[4]) + (4*eq1*eu2*mb^4*QB^2*S1*(om2 - 2*om1*y))/
       (w[1]*w[3]*w[4]) - (8*eu2^2*mb^4*om1^2*om2^2*QB^2*S0)/
       (w[2]^2*w[3]*w[4]) - (4*eq1*eu2*mb^4*QB^2*S0*(om1^2 + om2^2 - 
         2*om1*om2*y))/(w[2]*w[3]*w[4]) + (8*eu2^2*mb^4*om1^2*om2*QB^2*S1)/
       (w[1]*w[2]*w[3]*w[4]) + (2*eu2^2*mb^4*om2*QB^2*S3)/(w[1]*w[9]) - 
      (4*eu2^2*mb^4*om2^2*QB^2*S0*y^2)/(w[2]^2*w[9]) + 
      (2*eu2^2*mb^4*om2^2*q22*QB^2*S0*y^2)/(w[2]^2*w[3]*w[9]) + 
      (eu2^2*mb^4*om2^3*q22*QB^2*S2)/(w[1]*w[2]^2*w[3]*w[9]) + 
      (4*eq1*eu2*mb^4*(om1^2 - om2^2)*QB^2*S0*y^2)/(w[2]*w[3]*w[9]) - 
      (2*eu2^2*mb^4*om2^3*QB^2*S1)/(w[1]*w[2]*w[3]*w[9]) + 
      (2*eq1*eu2*mb^4*QB^2*S2*(-(om1^2*om2) - om2^3 + 2*om1^3*y))/
       (w[1]*w[2]*w[3]*w[9]) - (4*eq1*eu2*mb^4*(om1^2 + om2^2)*QB^2*S3)/
       (w[1]*w[4]*w[9]) - (2*eu2^2*mb^4*om2*q12*QB^2*S3)/(w[1]*w[4]*w[9]) + 
      (2*eu2^2*mb^4*QB^2*S0*(om1^4 + 2*om1^2*om2^2 + om2^4 + om2^2*q12*y^2))/
       (w[2]^2*w[4]*w[9]) - (eu2^2*mb^4*om2*(2*om1^2 + om2^2)*q12*QB^2*S2)/
       (w[1]*w[2]^2*w[4]*w[9]) + (4*eq1*eu2*mb^4*(-om1^2 + om2^2)*QB^2*S0*
        y^2)/(w[2]*w[4]*w[9]) + (2*eu2^2*mb^4*om2^3*QB^2*S1)/
       (w[1]*w[2]*w[4]*w[9]) - (2*eq1*eu2*mb^4*QB^2*S2*(om1^2*om2 + om2^3 + 
         2*om1^3*y))/(w[1]*w[2]*w[4]*w[9]) + 
      (4*eq1*eu2*mb^4*QB^2*S1*(om1^2*om2 + om2^3 - 2*om1^3*y))/
       (w[1]*w[3]*w[4]*w[9]) + (4*eq1*eu2*mb^4*(om1^2 + om2^2)^2*QB^2*S0)/
       (w[2]*w[3]*w[4]*w[9]) - (4*eq1*eu2*mb^4*QB^2*S3*(2*om1^2 + 4*om2^2 - 
         2*q12 + q22 - 4*om1*om2*y))/(w[1]*w[15]) - 
      (2*eu2^2*mb^4*QB^2*S3*(4*om1^2*om2 + 3*om2*(q12 - q22) + 
         2*om1*(-q12 + q22)*y))/(w[1]*w[15]) + 
      (8*eq1*eu2*mb^4*QB^2*S1*(om1*y + om2*(-2 + y^2)))/(w[1]*w[15]) + 
      (eu2^2*mb^4*QB^2*S2*(-4*om1^4*om2 + om1^2*(-20*om2^3 + 7*om2*q12 - 
           3*om2*q22) + om2*(5*q12^2 - 5*q12*q22 + 2*q22^2 + 
           om2^2*(-7*q12 + 8*q22)) + 2*om1*(om2^2*q12 + 2*q12^2 - 2*q12*q22 + 
           q22^2)*y + om1^3*(4*q12*y - 2*q22*y)))/(w[1]*w[2]^2*w[15]) - 
      (4*eq1*eu2*mb^4*om2*QB^2*S2*(-2*om1^2 + 4*om2^2 - 2*q12 + q22 - 
         4*om1*om2*y))/(w[1]*w[2]*w[15]) + 
      (eu2^2*mb^4*QB^2*S1*(28*om2^3 - 13*om2*q12 + 5*om2*q22 + 8*om1^3*y - 
         40*om1*om2^2*y + 6*om1*q12*y - 6*om1*q22*y))/(2*w[1]*w[2]*w[15]) + 
      (8*eq1*eu2*mb^4*om2*QB^2*S1*(2*om1^2 + 4*om2^2 + q22 - 4*om1*om2*y - 
         q22*y^2))/(w[1]*w[3]*w[15]) - (eu2^2*mb^4*q22*(4*om2^2 + q22)*QB^2*
        S2*(4*om1^2*om2 + om2*q22 + 2*om1*q22*y))/(4*w[1]*w[2]^2*w[3]*
        w[15]) - (8*eq1*eu2*mb^4*om1^2*om2*(2*om2^2 + q22)*QB^2*S2)/
       (w[1]*w[2]*w[3]*w[15]) + (eu2^2*mb^4*(4*om2^2 + q22)*QB^2*S1*
        (4*om1^2*om2 + om2*q22 + 2*om1*q22*y))/(2*w[1]*w[2]*w[3]*w[15]) - 
      (4*eq1*eu2*mb^4*q12*(2*om1^2 + q12)*QB^2*S3)/(w[1]*w[4]*w[15]) - 
      (8*eq1*eu2*mb^4*(2*om1^2 + q12)*QB^2*S1*(-om2 + om1*y))/
       (w[1]*w[4]*w[15]) - (eu2^2*mb^4*q12*QB^2*S2*(48*om1^4*om2 + 
         44*om1^2*om2*q12 + 7*om2*q12^2 + 8*om1^3*q12*y + 6*om1*q12^2*y))/
       (4*w[1]*w[2]^2*w[4]*w[15]) - (4*eq1*eu2*mb^4*om2*(2*om1^2 + q12)^2*
        QB^2*S2)/(w[1]*w[2]*w[4]*w[15]) + 
      (eu2^2*mb^4*QB^2*S1*(16*om1^4*om2 + 28*om1^2*om2*q12 + 7*om2*q12^2 - 
         8*om1^3*q12*y - 2*om1*q12^2*y))/(2*w[1]*w[2]*w[4]*w[15]) - 
      (2*eu2^2*mb^4*QB^2*S3*(om1^2*om2*(4*om2^2 - 7*q12 + 3*q22) + 
         om2*(-3*q12^2 + om2^2*(q12 - q22) + 3*q12*q22 - q22^2) + 
         2*om1^3*q12*y + om1*(3*q12^2 - 3*q12*q22 + q22^2)*y))/
       (w[1]*w[9]*w[15]) + (eu2^2*mb^4*QB^2*S2*(4*om1^6*om2 + 
         om1^4*om2*(9*q12 - 5*q22) - om2^3*q12*(om2^2 - q12 + q22) + 
         om1^2*om2*(-4*om2^4 + 3*q12^2 + om2^2*(4*q12 - q22) - 3*q12*q22 + 
           2*q22^2) + 2*om1^5*(-2*q12 + q22)*y - 
         2*om1^3*(2*q12^2 - 2*q12*q22 + q22^2)*y))/(w[1]*w[2]^2*w[9]*w[15]) + 
      (eu2^2*mb^4*QB^2*S1*(16*om1^4*om2 - 3*om1^2*om2*(4*om2^2 - 3*q12 + 
           3*q22) + om2^3*(4*om2^2 - 3*q12 + 3*q22) - 8*om1^5*y + 
         6*om1^3*(-q12 + q22)*y))/(2*w[1]*w[2]*w[9]*w[15]) + 
      (eu2^2*mb^4*q22*QB^2*S2*(4*om1^4*om2*q22 + om2^3*q22*(4*om2^2 + q22) - 
         om1^2*(16*om2^5 + 8*om2^3*q22 + 3*om2*q22^2) + 2*om1^3*q22^2*y))/
       (4*w[1]*w[2]^2*w[3]*w[9]*w[15]) - 
      (eu2^2*mb^4*QB^2*S1*(4*om1^4*om2*q22 + om2^3*q22*(4*om2^2 + q22) - 
         om1^2*(16*om2^5 + 8*om2^3*q22 + 3*om2*q22^2) + 2*om1^3*q22^2*y))/
       (2*w[1]*w[2]*w[3]*w[9]*w[15]) + (2*eu2^2*mb^4*q12*(2*om1^2 + q12)*QB^2*
        S3*(-2*om1^2*om2 - om2*q12 + om1*q12*y))/(w[1]*w[4]*w[9]*w[15]) + 
      (eu2^2*mb^4*q12*QB^2*S2*(-16*om1^6*om2 - 20*om1^4*om2*q12 - 
         om2^3*q12^2 - om1^2*om2*q12*(4*om2^2 + 5*q12) + 8*om1^5*q12*y + 
         6*om1^3*q12^2*y))/(4*w[1]*w[2]^2*w[4]*w[9]*w[15]) + 
      (eu2^2*mb^4*QB^2*S1*(-16*om1^6*om2 - 12*om1^4*om2*q12 + 
         om1^2*om2*(4*om2^2 - 3*q12)*q12 + om2^3*q12^2 + 8*om1^5*q12*y + 
         2*om1^3*q12^2*y))/(2*w[1]*w[2]*w[4]*w[9]*w[15]) - 
      (2*eu2^2*mb^4*QB^2*S0)/(w[2]^2*w[17]) + (2*eu2^2*mb^4*q22*QB^2*S0)/
       (w[2]^2*w[3]*w[17]) - (4*eq1*eu2*mb^4*QB^2*S0)/(w[2]*w[3]*w[17]) - 
      (4*eq1*eu2*mb^4*QB^2*S0)/(w[2]*w[4]*w[17]) + 
      (4*eu2^2*mb^4*om2^2*QB^2*S0)/(w[2]^2*w[9]*w[17]) - 
      (2*eu2^2*mb^4*om2^2*q22*QB^2*S0)/(w[2]^2*w[3]*w[9]*w[17]) + 
      (4*eq1*eu2*mb^4*(-om1^2 + om2^2)*QB^2*S0)/(w[2]*w[3]*w[9]*w[17]) + 
      (8*eq1*eu2*mb^4*om1^2*QB^2*S3)/(w[1]*w[4]*w[9]*w[17]) - 
      (2*eu2^2*mb^4*om2^2*(4*om1^2 + q12)*QB^2*S0)/(w[2]^2*w[4]*w[9]*w[17]) + 
      (4*eu2^2*mb^4*om1^2*om2*q12*QB^2*S2)/(w[1]*w[2]^2*w[4]*w[9]*w[17]) + 
      (4*eq1*eu2*mb^4*(om1^2 - om2^2)*QB^2*S0)/(w[2]*w[4]*w[9]*w[17]) + 
      (8*eq1*eu2*mb^4*om1^2*om2*QB^2*S2)/(w[1]*w[2]*w[4]*w[9]*w[17]) - 
      (16*eq1*eu2*mb^4*om1^2*om2^2*QB^2*S0)/(w[2]*w[3]*w[4]*w[9]*w[17]) + 
      (4*eq1*eu2*mb^4*(-2*q12 + q22)*QB^2*S3)/(w[1]*w[15]*w[17]) + 
      (8*eq1*eu2*mb^4*QB^2*S1*(om2 - om1*y))/(w[1]*w[15]*w[17]) + 
      (eu2^2*mb^4*QB^2*S2*(4*om1^2*om2*q12 - om2*(5*q12^2 - 4*q12*q22 + 
           q22^2) + 2*om1*q12*(-2*q12 + q22)*y))/(w[1]*w[2]^2*w[15]*w[17]) + 
      (4*eu2^2*mb^4*om2*(2*q12 - q22)*QB^2*S1)/(w[1]*w[2]*w[15]*w[17]) + 
      (4*eq1*eu2*mb^4*om2*(-2*q12 + q22)*QB^2*S2)/(w[1]*w[2]*w[15]*w[17]) + 
      (4*eq1*eu2*mb^4*q12*(4*om1^2 + q12)*QB^2*S3)/(w[1]*w[4]*w[15]*w[17]) - 
      (8*eq1*eu2*mb^4*QB^2*S1*(2*om1^2*om2 + om2*q12 - om1*q12*y))/
       (w[1]*w[4]*w[15]*w[17]) + (2*eu2^2*mb^4*q12^2*QB^2*S2*
        (6*om1^2*om2 + om2*q12 + om1*q12*y))/(w[1]*w[2]^2*w[4]*w[15]*w[17]) - 
      (4*eu2^2*mb^4*om2*q12*(4*om1^2 + q12)*QB^2*S1)/(w[1]*w[2]*w[4]*w[15]*
        w[17]) + (4*eq1*eu2*mb^4*om2*q12*(4*om1^2 + q12)*QB^2*S2)/
       (w[1]*w[2]*w[4]*w[15]*w[17]) + (2*eu2^2*mb^4*QB^2*S3*
        (2*om1^2*om2*(-4*q12 + q22) - om2*(3*q12^2 - 3*q12*q22 + q22^2) + 
         4*om1^3*q12*y + om1*(3*q12^2 - 3*q12*q22 + q22^2)*y))/
       (w[1]*w[9]*w[15]*w[17]) - (eu2^2*mb^4*QB^2*S2*(4*om1^4*om2*q12 + 
         om2^3*(q12 - q22)^2 + om1^2*om2*(3*q12^2 + 4*om2^2*(q12 - q22) - 
           q22^2) + 2*om1^3*q12*(-2*q12 + q22)*y))/(w[1]*w[2]^2*w[9]*w[15]*
        w[17]) + (2*eu2^2*mb^4*q12*(4*om1^2 + q12)*QB^2*S3*
        (2*om1^2*om2 + om2*q12 - om1*q12*y))/(w[1]*w[4]*w[9]*w[15]*w[17]) + 
      (2*eu2^2*mb^4*om1^2*q12^2*QB^2*S2*(2*om1^2*om2 + om2*q12 - om1*q12*y))/
       (w[1]*w[2]^2*w[4]*w[9]*w[15]*w[17])))/8, 
 replLetters -> {w[1] -> om1, w[2] -> om2, w[3] -> q12, w[4] -> q22, 
   w[5] -> 1 + y, w[6] -> -1 + y, w[7] -> om2^2 - q12, w[8] -> om1^2 - q22, 
   w[9] -> om1^2 + om2^2 - 2*om1*om2*y, w[10] -> om2^2 - q12 + q12*y^2, 
   w[11] -> om1^2 - q22 + q22*y^2, w[12] -> q12^2 + 4*om2^2*q22 - 2*q12*q22 + 
     q22^2, w[13] -> 4*om1^2*q12 + q12^2 - 2*q12*q22 + q22^2, 
   w[14] -> om1^2*q12^2 + om2^2*q22^2 - 2*om1*om2*q12*q22*y, 
   w[15] -> 4*om1^2*om2^2 - 4*om1^2*q12 - q12^2 - 4*om2^2*q22 + 2*q12*q22 - 
     q22^2 + 4*om1*om2*q12*y + 4*om1*om2*q22*y + q12^2*y^2 - 2*q12*q22*y^2 + 
     q22^2*y^2, w[16] -> 4*om1^3*om2^3 + 2*om1*om2^3*q12 + 2*om1^3*om2*q22 + 
     2*om1^2*om2^2*q12*y + om2^2*q12^2*y + 2*om1^2*om2^2*q22*y + 
     om1^2*q12*q22*y + om2^2*q12*q22*y + om1^2*q22^2*y - 
     4*om1*om2*q12*q22*y^2, w[17] -> -2 + Ds}, 
 replintegrals -> {f[1] -> I*Pi, f[2] -> (I*Pi)/Sqrt[-1 + y^2], 
   f[3] -> ((-I)*Pi)/Sqrt[om1^2 - q22] + 
     (2*Log[(-om1 + Sqrt[om1^2 - q22])/Sqrt[-q22]])/Sqrt[om1^2 - q22], 
   f[4] -> ((-I)*Pi)/Sqrt[-q12], f[5] -> Log[om2^2/om1^2], f[6] -> Log[4], 
   f[7] -> Log[q12/q22], f[8] -> Log[y + Sqrt[-1 + y^2]]/Sqrt[-1 + y^2], 
   f[9] -> 0, f[10] -> 1, f[11] -> ((-I)*Pi)/Sqrt[om2^2 - q12] + 
     (2*Log[(-om2 + Sqrt[om2^2 - q12])/Sqrt[-q12]])/Sqrt[om2^2 - q12], 
   f[12] -> ((-I)*Pi)/Sqrt[-q22], f[13] -> cut/Sqrt[-1 + y^2], 
   f[14] -> (cut*Log[(om2*(-1 + y^2))/om1])/Sqrt[-1 + y^2], 
   f[15] -> (cut*Log[(om1*(-1 + y^2))/om2])/Sqrt[-1 + y^2], 
   f[16] -> (cut*Log[-(q12/(om1*om2))])/Sqrt[-1 + y^2], 
   f[17] -> (cut*Log[-(q22/(om1*om2))])/Sqrt[-1 + y^2], 
   f[18] -> cut*Log[y + Sqrt[-1 + y^2]], f[19] -> Log[(om1*om2)/muIR^2], 
   f[20] -> (cut*Log[(om1*om2)/muIR^2])/Sqrt[-1 + y^2], 
   f[21] -> (cut*Log[(om1*om2)/muUV^2])/Sqrt[-1 + y^2], 
   f[22] -> Log[mu^2/muIR^2], f[23] -> (cut*Log[mu^2/muIR^2])/Sqrt[-1 + y^2], 
   f[24] -> (cut*Log[mu^2/muUV^2])/Sqrt[-1 + y^2]}, 
 replnorm -> {cN -> ((-I)*4^(-2 + ep)*Pi^(-1 + ep))/E^(ep*EulerGamma)}}

